Sharp bounds, stability, and arithmetic fluctuations for induced pentagons

We prove that every graph with $m>0$ edges contains at most $\frac{3}{2\sqrt{2}}(\frac{m}{5})^{5/2}$ induced pentagons. Equality holds precisely for balanced blow-ups of the Clebsch graph, together with isolated vertices. The bound and equality classification extend to arbitrary nonnegative vertex weights and to all graphons, including fractional graphons. Moreover, a deficit of $\varepsilon$ in the normalized ratio can be repaired by $O(\sqrt{\varepsilon}m)$ edge edits on the original vertex set, producing an exactly balanced Clebsch blow-up and isolates. The exponent $1/2$ is optimal. We further separate the linear cost of adjacency errors from the quadratic cost of class imbalance. This yields an arithmetic description of the finite-edge deficit and its explicit second-order term, with a uniform power-saving remainder. For each fixed integer $j$, the exact extremal count at $m=40k^2+j$ is eventually an integer coefficient polynomial in $k$, computable by a finite enumeration; we do not quantify its threshold of validity. The proof combines global variational conditions, an active-density bound, and an exact rational certificate on the $1,044$ graphs of order seven. A positive-slope identity permits a single rational reference density. An exact conditional span excludes triangles at equality, after which degree and codegree identities determine the Clebsch structure. All finite certificates admit independent verification using integer arithmetic.

==> anc/README.txt <==
Computational supplement: see computations/README.md.
Run python computations/verify_finite_bundle.py after installing its requirements.
The article PDF is built separately from main.tex at submission root.


==> anc/computations/LICENSE <==
Licensing scope
===============

Source code in src/, scripts/, verify.py, Makefile, and .github/ is licensed
under the MIT License. See LICENSE-CODE.

The paper, mathematical exposition, blueprint, documentation, exact
certificates, finite data, and verification reports are licensed under
Creative Commons Attribution 4.0 International. See LICENSE-PAPER-DATA.

Referenced works and external dependencies retain their respective licenses.


==> anc/computations/LICENSE-CODE <==
MIT License

Copyright (c) 2026

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/computations/LICENSE-PAPER-DATA <==
Creative Commons Attribution 4.0 International (CC BY 4.0)

The paper, mathematical exposition, blueprint, documentation, exact
certificates, finite data, and verification reports in this repository are
licensed under the Creative Commons Attribution 4.0 International License.

You may share and adapt these materials, including for commercial purposes,
subject to the attribution, license-link, and change-indication conditions.

Full license text: https://creativecommons.org/licenses/by/4.0/legalcode
License summary: https://creativecommons.org/licenses/by/4.0/


==> anc/computations/MANIFEST.json <==
{
  "schema": "induced-pentagons.arxiv-computations.v1",
  "repository_revision": "2d0b0a1e585ae3dcddf4ae618fc1db80e6db3267",
  "article_source_sha256": "764dc4f2c1722d5e64e35da7fb836ddb7a4a6fbce7a9891d0e803f3d3ffd79f8",
  "files": [
    {
      "path": "LICENSE",
      "size": 441,
      "sha256": "25af5261fcbbec0e18ee75c4e92407248c0ed4f27ad1ea46a9ca1ad537972f7f"
    },
    {
      "path": "LICENSE-CODE",
      "size": 1056,
      "sha256": "1126322e2cc8d165adc4c792eeb195717de2bcc7b39be1ce77959d78e87ef685"
    },
    {
      "path": "LICENSE-PAPER-DATA",
      "size": 567,
      "sha256": "db32ef70b2f0583f2c4a7c428eeadbc0a68a164e1828f25e7b9bab6700716ed2"
    },
    {
      "path": "README.md",
      "size": 3208,
      "sha256": "c3366617bf929d5d927131b31a072175a517b436019491fc6dc55fdc46b18ccd"
    },
    {
      "path": "certificates/README.md",
      "size": 1618,
      "sha256": "67e32aed8019e152f5a95a63f04f412f5db755eeef12a5d875aa7b1e3f3eb0ee"
    },
    {
      "path": "certificates/all_graph_exact_certificate.json",
      "size": 3534425,
      "sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca"
    },
    {
      "path": "certificates/all_graph_path3_triangle_domination_span.json",
      "size": 1669,
      "sha256": "1e4b141e254293fe742c7d160aab42beb76698c085e425f23e99def8bb3f0607"
    },
    {
      "path": "certificates/all_graph_tf_degree_codegree_spans.json",
      "size": 20945,
      "sha256": "4a1070dab10a02eb8c07e71ad72ace5a76039dc0affc89cdf6a8cabfeabdeceb"
    },
    {
      "path": "certificates/clebsch_graph.json",
      "size": 36790,
      "sha256": "de9b0c288693a5eb366d0d570f6ca0538cc012449bd8e7a6b79f29da421d0307"
    },
    {
      "path": "certificates/equality_host_support.json",
      "size": 161471,
      "sha256": "5f124c7202cae30db42993ba342a7ce535230be5e3c15418c7af51034003bf3d"
    },
    {
      "path": "certificates/eventual_polynomials_small_offsets.json",
      "size": 5398274,
      "sha256": "37804c7804b05a7c6c4211c8f573093ae0df5a15c7cc8498879c2a1643b7c4ca"
    },
    {
      "path": "certificates/finite_checks.json",
      "size": 4730,
      "sha256": "5e8db726709f79c5a3a2136a454ebbccba8397d3497f14333875959f867acf82"
    },
    {
      "path": "certificates/flag_basis.npz",
      "size": 687113,
      "sha256": "2b55a44980f7d6e6c82ff9a30c7b1c0630cd58170bf697346cd4e4c405f199ea"
    },
    {
      "path": "certificates/flag_basis.npz.b64",
      "size": 916153,
      "sha256": "d0f80d18a2e8caaad025c8658d3658067308e299ee14f0e9040fbd3689cce287"
    },
    {
      "path": "certificates/flag_spaces.json",
      "size": 421774,
      "sha256": "59a5e41823ff1b3107b0df2f92bf398fe2a4ada69337c4eeb8ee69cf010ea848"
    },
    {
      "path": "certificates/graph_atlas_7.json",
      "size": 669823,
      "sha256": "cebb00a0385a0a1ac574b59937e97abf8f2391303a78e813f4f1a62326b0804c"
    },
    {
      "path": "certificates/host_masks.txt",
      "size": 6127,
      "sha256": "06dad80c4741bee0f657967e3d88336d02388e0aeff9a44641930d356a7b86f0"
    },
    {
      "path": "certificates/pattern_columns.json",
      "size": 335128,
      "sha256": "c82185fc92f3033d2dd024ead6f32bfd68ba3dac7fd9e9259598e4e7d4849251"
    },
    {
      "path": "certificates/pattern_columns.npz",
      "size": 154985,
      "sha256": "169aa76d64081d63152a350df0fb627b5d7ff40f69d24eac514a25b353a36d41"
    },
    {
      "path": "certificates/pattern_columns.npz.b64",
      "size": 206649,
      "sha256": "fabb43dfb8d8194495c3a11294aefc459ac8956d28fff126ab2d123afde1b94f"
    },
    {
      "path": "certificates/pattern_columns_validation.json",
      "size": 567,
      "sha256": "41dcf9ff3a714bf227463b69aa15c84cffbdf0358b662748b7e0ad8d3ef4f589"
    },
    {
      "path": "certificates/pattern_counts.tsv",
      "size": 202349,
      "sha256": "a6933a672b153377083f81fe7a9f0e8a4b6679d9b56c3b1e328a8a29f97a7e4a"
    },
    {
      "path": "certificates/profile_checks.json",
      "size": 985,
      "sha256": "a7ae11e3d44563e5d7259a25aa8d451541db1c11563837ccb65edd9eef522745"
    },
    {
      "path": "certificates/profile_envelope.json",
      "size": 195930,
      "sha256": "d4136ec73e9cf4541517824a9e5071c496ac4026c1bc4d97b7366c0466c40bb9"
    },
    {
      "path": "requirements-verification.txt",
      "size": 186,
      "sha256": "0904d3df1a2859a4c6f1627f787aee1da046579d5abcea4926ab834bbc015abf"
    },
    {
      "path": "restore_binary_inputs.py",
      "size": 1085,
      "sha256": "68a3d6bcd6eefa4d63b1577286361527963873f48a3202e0a611527474e01662"
    },
    {
      "path": "results/sharp_bound_verification.json",
      "size": 41059,
      "sha256": "1b9a8040519c9e4c41796d8b33db1e50a4ef93b5bd96f599269665e421112116"
    },
    {
      "path": "scripts/_bootstrap.py",
      "size": 303,
      "sha256": "05e85e719523cb2b2ee504ac5b499b1b308e8e74d0a48de358ff2cc9e58b0f8c"
    },
    {
      "path": "scripts/build_equality_host_support.py",
      "size": 4215,
      "sha256": "b08d6d42e8dcc16f09e071e394ec1ef3472b10ee88369c3c5155e14d1aa2af10"
    },
    {
      "path": "scripts/build_flag_basis.py",
      "size": 15015,
      "sha256": "f6e8f8ad5ecbdc76b4d19fc098a69ff02b8bb706d4d6685d279b262031bb775d"
    },
    {
      "path": "scripts/build_pattern_columns.py",
      "size": 14812,
      "sha256": "b546870d75a022bda7f27589cee98c987885a622f102487126e27d776eb02cd1"
    },
    {
      "path": "scripts/flag_basis_accelerator.cpp",
      "size": 5889,
      "sha256": "2382cd40b4cc6a2f95f919ace347a1f8e277bd3696f0557d9685371997407367"
    },
    {
      "path": "scripts/pattern_columns.cpp",
      "size": 5920,
      "sha256": "b0468465fb84fa8f080d86c67c3f9dd13775969372d47843fe309baad4fa842d"
    },
    {
      "path": "src/_bootstrap.py",
      "size": 303,
      "sha256": "05e85e719523cb2b2ee504ac5b499b1b308e8e74d0a48de358ff2cc9e58b0f8c"
    },
    {
      "path": "src/audit_equality_spans.py",
      "size": 11393,
      "sha256": "7303ba9896cff184c52640a90650fd4cb557c2061d842fd10753cb0a32612f5b"
    },
    {
      "path": "src/audit_equality_support.py",
      "size": 8407,
      "sha256": "43ea41558e0e5f6770df5d848d4a966d105e01ddb2ec3eca5a23f729ef092472"
    },
    {
      "path": "src/check_manuscript_inventory.py",
      "size": 28741,
      "sha256": "792b3ca05042c90191c6b398e9723b9311a15d8317af645c53deeee532fc4409"
    },
    {
      "path": "src/clebsch_core.py",
      "size": 7117,
      "sha256": "d2961e60a900cf7cfe0c900b0f82fdbb732ad35f1ea1af69b1ec69699b828d35"
    },
    {
      "path": "src/generate_equality_spans.py",
      "size": 10523,
      "sha256": "e2e3e557b23acdacedc991406ebe98040e0150845cea973d6a34debf8676c42d"
    },
    {
      "path": "src/proof_specification.py",
      "size": 5236,
      "sha256": "313b8e220df2de87451e5283d9733ff7afab867e5b40ac9febacaded5c54869e"
    },
    {
      "path": "src/rationalize_certificate.py",
      "size": 22897,
      "sha256": "5ed73990f2ed1d963ad623887d552577821a999e62c14e930404554391156477"
    },
    {
      "path": "src/release_integrity.py",
      "size": 3691,
      "sha256": "805b387197b1135b5c36c1b2c5186d4816b40b65dc4614c681509d91287b33d2"
    },
    {
      "path": "src/verification_json.py",
      "size": 1418,
      "sha256": "748467274f57ceb2bdc7d954f8182ed2882d8d2290d8504d7df914437f65b7bc"
    },
    {
      "path": "src/verify_certificate_independent.py",
      "size": 6054,
      "sha256": "a61d816574673fea2360b9bb4a97686375174c2c7ec7713ee6e8cf07f6c578e1"
    },
    {
      "path": "src/verify_combinatorial_inputs.py",
      "size": 7913,
      "sha256": "9df40776cc23f4d300d4a4edee96d815667c1cceac72db1132c8a14b70d80891"
    },
    {
      "path": "src/verify_finite.py",
      "size": 3304,
      "sha256": "01a48ab14b69982799c6b7236564632708c9140a1e88254fe293708489a3b587"
    },
    {
      "path": "src/verify_foundation_identities.py",
      "size": 13348,
      "sha256": "e2aa3dbf2b2e8b7496270eb08d5f67fd60568b2003066fb97850b6fc18ad58e8"
    },
    {
      "path": "src/verify_manuscript_build.py",
      "size": 4227,
      "sha256": "759317be58395be725355e55ce121ad3670ebcf797a0eef65e49e42c7cdc7150"
    },
    {
      "path": "src/verify_offset_polynomials.py",
      "size": 10725,
      "sha256": "9d266ffd3a21513af3f55669e60649041a6cc333411644f1274fa09e906819b8"
    },
    {
      "path": "src/verify_offsets.py",
      "size": 18933,
      "sha256": "3ac3af4616ff8d849797e485a89c58e3730cecdef22dd72c81913e9c4bca7704"
    },
    {
      "path": "src/verify_presentation_census.py",
      "size": 6138,
      "sha256": "0345e03e530e40c0b41db1e9822f47e1698ea6b9aaf0d85a769b7e50572b6c67"
    },
    {
      "path": "src/verify_profile_envelope.py",
      "size": 279,
      "sha256": "f6fdef919f2b532b2b6374efc526770a89e2863ea0e50501dfe197e8fbfba448"
    },
    {
      "path": "src/verify_profiles.py",
      "size": 1660,
      "sha256": "efe2117ff4a649fcbd7256f5ade04203ebacf9c5af2ea9c15861df3e54ccd312"
    },
    {
      "path": "src/verify_project.py",
      "size": 7366,
      "sha256": "a43314ed59dda822c129a6329dd37afc6a563d6ee8fc4040cacc1547c314d00d"
    },
    {
      "path": "src/verify_rejection_cases.py",
      "size": 12761,
      "sha256": "575fc49bffa42348c0828c33149d4005a64eaced6a947eb829f89d53f06f1ba6"
    },
    {
      "path": "src/verify_sharp_bound.py",
      "size": 8596,
      "sha256": "95ee1a6737eddb937e7a084da26659242ba8dc261e6820c45bcce5b20c1d8617"
    },
    {
      "path": "src/verify_stability_inputs.py",
      "size": 6968,
      "sha256": "a1d08b66f76c0e224923192bb95256c36f736a5dbd860b5afe6f21383e192feb"
    },
    {
      "path": "src/verify_stored_artifacts.py",
      "size": 33549,
      "sha256": "a088952649915f4e3e51ec9a91e2f643fb5b1f817681747a6e61d4715a5429e9"
    },
    {
      "path": "verify_finite_bundle.py",
      "size": 5284,
      "sha256": "1c94933cbaeec112e783daac48e73bdc0e83789b28d470670e41c75374f60f60"
    }
  ],
  "encoded_files": [
    {
      "path": "certificates/flag_basis.npz",
      "transport_path": "certificates/flag_basis.npz.b64",
      "sha256": "2b55a44980f7d6e6c82ff9a30c7b1c0630cd58170bf697346cd4e4c405f199ea"
    },
    {
      "path": "certificates/pattern_columns.npz",
      "transport_path": "certificates/pattern_columns.npz.b64",
      "sha256": "169aa76d64081d63152a350df0fb627b5d7ff40f69d24eac514a25b353a36d41"
    }
  ]
}


==> anc/computations/README.md <==
# Induced pentagons: computational supplement

For "Sharp bounds, stability, and arithmetic fluctuations for induced pentagons".

Install CPython 3.13 and run from this directory:

    python -m pip install -r requirements-verification.txt
    python verify_finite_bundle.py

Run with assertions enabled (without -O, -OO or PYTHONOPTIMIZE). No SDP solver,
C++ compiler, TeX installation, network connection or repository checkout is
needed after installing dependencies. The optional generator programs need a
C++17 compiler; regeneration is not required to verify supplied exact data.

The entry point checks the manifest, independently recounts all 1,044 hosts,
checks the main rational certificate and two equality-span witnesses, all
65,536 Boolean profiles, all 6,496 stored small-offset presentations, stored
construction formulas, and supplementary finite audits and rejection cases.
It writes results/ancillary_verification.json. Reports and temporary files
generated by a run are not immutable mathematical inputs.

The original mathematical checker and certificate bytes are copied unchanged
from the repository revision recorded in MANIFEST.json. The supplement entry
point replaces the repository-wide manuscript/PDF inventory checks, which need
the separate paper sources. Use verify_finite_bundle.py here; the repository
entry point src/verify_project.py expects a full repository checkout.
The additional src/verify_stability_inputs.py audit also hashes manuscript
source files and should be run in a full repository checkout. It is not part
of this supplement entry point. The exact certificate and finite construction
checks below require only the supplied computation files.

Certificates:
- all_graph_exact_certificate.json: main exact rational identity.
- all_graph_path3_triangle_domination_span.json: conditional equality span.
- all_graph_tf_degree_codegree_spans.json: degree/codegree equality spans.
- graph/flag tensors, Clebsch profiles and small-offset data: exact inputs
  and stored construction outputs checked by the programs.

A successful run verifies finite computational dependencies. The variation,
compactness, stability and eventual-extremality deductions are mathematical
arguments in the article, not a Lean/Isabelle/HOL formalization. The finite
computations do not provide a global numerical threshold k_0(j).

Repository: https://github.com/Gerard-Devlin/induced-pentagons
Code: MIT. Paper and data: CC BY 4.0. See the LICENSE files.

## arXiv transport

The two NPZ binary inputs are stored as .npz.b64 text to stop archive scanners
from unpacking them into unrelated NPY files. The entry point automatically
restores their original bytes before checking the full input manifest. You can
also run `python restore_binary_inputs.py` separately. Restoration uses only
Python's standard library and verifies the decoded SHA256 values.

The archived mathematical verification report predates this transport wrapper;
its checkers and decoded mathematical inputs are unchanged. The current source
and transport files are recorded in MANIFEST.json. A new run writes a current
results/ancillary_verification.json.


==> anc/computations/certificates/README.md <==
# Exact proof inputs and discovery data

The three primary exact witness files are:

- `all_graph_exact_certificate.json`: 1,044 host identities, 184 positive
  integer-vector squares with rational weights, and 826 positive host slacks.
- `all_graph_path3_triangle_domination_span.json`: the triangle-domination
  combination of positive path-type square vectors.
- `all_graph_tf_degree_codegree_spans.json`: the degree and codegree span
  combinations used after triangle elimination.

The main JSON certificate stores `constants`, `host_masks`, `free_columns`,
`positive_columns`, `squares`, and `slacks`. Rational coefficients are exact
strings. The verifier validates the schema and signs; floating-point guesses
are never substituted for these coefficients.

`graph_atlas_7.json`, `flag_spaces.json`, `flag_basis.npz`, `pattern_columns.json`,
and `pattern_columns.npz` specify or store finite combinatorial inputs. The
independent recount reconstructs the full-permutation counts and validates
them against the mathematical specification in `src/proof_specification.py`.
`host_masks.txt` and TSV files provide additional inspectable views.

`clebsch_graph.json`, the profile files, and
`eventual_polynomials_small_offsets.json` contain finite construction data.
The offset file records presentations with labeled Clebsch types; it is not a
list of pairwise nonisomorphic extremal graphs. See manuscript Section 14.1.

The `symmetry_blocks*` files are optional numerical discovery aids. They do not
prove the main inequality. See `../docs/COMPUTATIONAL_REPRODUCTION.txt` for the
complete conventions and commands.


==> anc/computations/certificates/all_graph_path3_triangle_domination_span.json <==
{
  "schema": "induced-pentagons.triangle-span.v1",
  "certificate_sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
  "provenance": "Exact triangle-domination witness for the main certificate.",
  "flag_masks": [
    17,
    21,
    29,
    49,
    53,
    57,
    61,
    113,
    117,
    125,
    145,
    149,
    153,
    157,
    177,
    181,
    185,
    189,
    209,
    213,
    217,
    221,
    241,
    245,
    249,
    253,
    401,
    405,
    413,
    433,
    437,
    441,
    445,
    497,
    501,
    509,
    529,
    533,
    541,
    561,
    565,
    569,
    573,
    625,
    629,
    637,
    657,
    661,
    665,
    669,
    689,
    693,
    697,
    701,
    721,
    725,
    729,
    733,
    753,
    757,
    761,
    765,
    913,
    917,
    925,
    945,
    949,
    953,
    957,
    1009,
    1013,
    1021
  ],
  "combination": [
    {
      "source_id": "path3_eedb179779c9d7cd",
      "coefficient": "1"
    }
  ],
  "result_vector": [
    "0",
    "0",
    "0",
    "0",
    "1",
    "0",
    "1",
    "0",
    "1",
    "1",
    "0",
    "0",
    "0",
    "0",
    "1",
    "1",
    "1",
    "1",
    "0",
    "0",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "0",
    "0",
    "0",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "0",
    "0",
    "1",
    "0",
    "1",
    "0",
    "1",
    "1",
    "1",
    "1",
    "0",
    "0",
    "0",
    "1",
    "1",
    "1",
    "1",
    "1",
    "0",
    "0",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1",
    "1"
  ]
}


==> anc/computations/certificates/all_graph_tf_degree_codegree_spans.json <==
{
  "schema": "induced-pentagons.degree-codegree-spans.v1",
  "certificate_sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
  "provenance": "Exact degree and codegree witnesses for the main certificate.",
  "degree": {
    "flag_indices": [
      0,
      1,
      2,
      3,
      5,
      7,
      10,
      11,
      12,
      13,
      18,
      19,
      26,
      27,
      28,
      36,
      37,
      39,
      41,
      46,
      47,
      48,
      54,
      55
    ],
    "combination": [
      {
        "source_id": "path3_8cabb6ad0b8f4613",
        "coefficient": "1347837478519723096806923130748449480496418785814370566780/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_9333aa27187006ee",
        "coefficient": "-110585704972962305835578141923631018504106372293536004040/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_1c4f5e460bf3e9bf",
        "coefficient": "-35579115175962367684938649307998816164561761365328868414/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_ffd779158ba1a7f4",
        "coefficient": "4471299029109774499502225244378401311618483312428351471/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_2b54a77b7793cc23",
        "coefficient": "-3783530781166148282953818416473807368829421600664859294/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_9b25234160cc0caf",
        "coefficient": "-178711080732680768336861527943384801398006752372592579813/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_13e0ddf294a96074",
        "coefficient": "12511615182446614846730409226763537200618422792580160286/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_24be397c7261ff85",
        "coefficient": "-4009745797507281523029419687304489485225005129246339013/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_a2404382038d555e",
        "coefficient": "-229554440843653227129765046259718119401415380325225177173/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_d816780c8ee2f9a3",
        "coefficient": "-93123312875903890175025467108029442828228352560149216785/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_8a30579f3ec112bf",
        "coefficient": "126761568573338884167735527528668970091069642894262070950/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_5342242ba25c3aab",
        "coefficient": "85030882743767172077842765263751853390051564323645764867/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_91d574afde14e0d0",
        "coefficient": "324608509132615228995100352942058646672762131232875044449/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_e0c898e41be14653",
        "coefficient": "264876078681868560294047014668552191772388194799437858932/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_b783a889de4b7ba7",
        "coefficient": "109449909240149672541075905420726912499395791650809729809/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_ebb52029be6446c4",
        "coefficient": "77451508240626242549246403716971653168381750867965348496/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_fcc8ce271b6bde4a",
        "coefficient": "25992415467488784555929274963285419642465031463912470337/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_d76dfb64e1b5996f",
        "coefficient": "-157346669382713637232240061916023913746077907555262573667/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_224f0393253e290f",
        "coefficient": "-292770759808119149888028736002673732223504453068893077947/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_1e7f6f90dc2debf1",
        "coefficient": "-539484893392635586339018259426441157313545518871319437198/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_38991972822f1e1f",
        "coefficient": "-57452415805734755951021680055305373422432644144742501885/3767400626784101462665635402694478253976954703774884033"
      },
      {
        "source_id": "path3_1dc04f99279edf4f",
        "coefficient": "107001951588219849041548903649537920677687061969990156701/3767400626784101462665635402694478253976954703774884033"
      }
    ]
  },
  "codegree": [
    {
      "root": 0,
      "flag_indices": [
        0,
        1,
        2,
        3,
        5,
        7,
        10,
        11,
        12,
        13,
        14,
        16,
        18,
        19,
        22,
        26,
        27,
        28,
        29,
        31,
        33,
        36,
        37,
        39,
        41,
        46,
        47,
        48,
        50,
        52,
        54,
        55
      ],
      "combination": [
        {
          "source_id": "edge_isolate_e6a83a55d889658c",
          "coefficient": "-3824017373247970812703703352041097495853475143033209752485995171019818/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_c5a7fbaab51963ee",
          "coefficient": "2721769284980260522077968101498076132217666296300322189859781840722609/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_4f6ecabdd782a560",
          "coefficient": "413307712641794992164328131394339118487063382406362411110075074614257/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_ddc9c29e2c6a696b",
          "coefficient": "2776318266311303082028519489731170206300476176769458224785659821907537/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_ed46ad6576afdd7d",
          "coefficient": "-208822073886428502855380129118011956608071329858953000989608255925581/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_fdd2fea8090257fc",
          "coefficient": "-136976043280326648541941977383821843967823931042676691880921322713599/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_635015572c98bcc3",
          "coefficient": "200536257249122378170156337970114529854468657210422206515597488230190385/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_2a6d5dc4799c6788",
          "coefficient": "157201427901376894274079107755207907758255226122722256250526699195338279/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_610319e1fb354f54",
          "coefficient": "100219187008733090742567543619699102386070936582476841812241118732480061/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_eec60a0b0dabb0e5",
          "coefficient": "-73213658838895676208805275986298853516358150109415668819453551910877959/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_594480ef321af48f",
          "coefficient": "529172493822142890432347169204803442155734940077933300429455947667659421/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_f73aa8ffe3263663",
          "coefficient": "52187100258240620499023003670814175768230112844781744450539118385873709/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_7f7ca7529219a65a",
          "coefficient": "32233796323694509522616123149309141953162910575398164372405594907683386/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_a0d9bd38c1105838",
          "coefficient": "-3967622496551823576868860745639146822191803646620021791962797208697667/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_3e309264ae914b8c",
          "coefficient": "-535282877628614389408102132772758969602001523319994138182428936836544539/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_456a2e2a310bc278",
          "coefficient": "-297056381012381207422304103456118761446716986445624108314601941888255391/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_1d8115c4d02ba38a",
          "coefficient": "217313612588474548727350960101301477420590025383194608197975002231311529/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_006e54ae19efe171",
          "coefficient": "-39302053000829543885004905123516356210208995066097299578240052462566510/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_75d62f9967c6bf47",
          "coefficient": "-49536898311606502226169414002285507639230616172472081917781402974749984/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_50699a233c1f460e",
          "coefficient": "-116813422004154723954940023043800601066312392944607915391533536538009467/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_03265b4a0e525cf3",
          "coefficient": "-238141647516695478362803293079555381020356073403542489705113696308644257/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_fcfc48dd0f96f84a",
          "coefficient": "-246352784046524031912541288631651900340374975736232736153264591946534727/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_269cec93b5e05c0b",
          "coefficient": "-256951126281417242043038239794894933035514512057465411451561302794727157/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_c9ee4582c0321746",
          "coefficient": "-244744823357722064683939647877739243925641568543296271578539043194795019/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_c6cad378ba7d3ff3",
          "coefficient": "20223499842875483387292428102690011744422457630585205130268488633245374/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_4d162d3ac2f23d10",
          "coefficient": "42545712318463688305757185395505328521529059636620172673528092853323395/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_fa10d373248e3192",
          "coefficient": "189125234456591442944792856114370676513865358208573960849487837918420249/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_41847cef86726e7a",
          "coefficient": "185495952230910323008817186326562958024889908711641462042765998405989765/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_fd11d96fb146529d",
          "coefficient": "-9706356615965209158278025650289812750960742576914414406350396441820227/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_4f4c73bdee50b8ec",
          "coefficient": "1241673744493254804296906114499068623762675760066620576612323896210665/399127859194947292017561700909167267033953811267931511865399619701450076"
        }
      ]
    },
    {
      "root": 1,
      "flag_indices": [
        0,
        1,
        2,
        3,
        5,
        7,
        10,
        11,
        12,
        13,
        14,
        16,
        18,
        19,
        22,
        26,
        27,
        28,
        29,
        31,
        33,
        36,
        37,
        39,
        41,
        46,
        47,
        48,
        50,
        52,
        54,
        55
      ],
      "combination": [
        {
          "source_id": "edge_isolate_e6a83a55d889658c",
          "coefficient": "-11353486176285162148553188904849528117833321832510373213659843604062881/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_c5a7fbaab51963ee",
          "coefficient": "3959168977555949119131886131122685957098007355889449366075300330849093/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_4f6ecabdd782a560",
          "coefficient": "-3896509610777683367292627690504347710082763670686998106180031292253841/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_ddc9c29e2c6a696b",
          "coefficient": "5246559759490263175014512027796017734467784332174958301916095373453979/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_ed46ad6576afdd7d",
          "coefficient": "5785248514080810392268401341700300381531815522051099771442341270039363/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_fdd2fea8090257fc",
          "coefficient": "588199666087331025912599229151588185744103438812573341794111223536617/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_635015572c98bcc3",
          "coefficient": "479972295428308059170320915231444490034791046636657545078621157263661985/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_2a6d5dc4799c6788",
          "coefficient": "1292661634267001661265474982705201644034956689400765888066659088113727523/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_610319e1fb354f54",
          "coefficient": "262403656572537365300981671390020640226172551085785133034748067999543747/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_eec60a0b0dabb0e5",
          "coefficient": "-178523311363624276061757990229140267483871195304285583424906759895895923/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_594480ef321af48f",
          "coefficient": "556757563537929466503047029516594431558805127581211167107843206284116337/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_f73aa8ffe3263663",
          "coefficient": "359352809036024427308017362371997020950137130977407225008860055845390473/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_7f7ca7529219a65a",
          "coefficient": "110915963177767876312282900883016427333685460349896793935367462794907941/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_a0d9bd38c1105838",
          "coefficient": "-368034656817091512854889178588626101449918440478414885360783523533643799/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_3e309264ae914b8c",
          "coefficient": "-911970880127939745779766402555035780938307797002306414954085893854545223/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_456a2e2a310bc278",
          "coefficient": "-988726412545654392362525896285741282882315755016632016521211605901941747/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_1d8115c4d02ba38a",
          "coefficient": "555650919777923615219161336544273413550668447207334980705573459530913273/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_006e54ae19efe171",
          "coefficient": "-108596337866625441011086737432432766270623630453875684335253093232913640/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_75d62f9967c6bf47",
          "coefficient": "-120010431392071710958906972691437747901776985481596343328565773290434899/99781964798736823004390425227291816758488452816982877966349904925362519"
        },
        {
          "source_id": "edge_isolate_50699a233c1f460e",
          "coefficient": "-550409752775745534928167639157201668680874710926651914027442136989111259/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_03265b4a0e525cf3",
          "coefficient": "-618110561015019406214031153195089378384064847167057114186070028117388089/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_fcfc48dd0f96f84a",
          "coefficient": "-905483102936911117739857414297185643851216206414573128986587214029407579/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_269cec93b5e05c0b",
          "coefficient": "58820977576305867216747980242204172233973617222494004689017701656404011/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_c9ee4582c0321746",
          "coefficient": "-508758674610807412194695841164764126622230984239440030643580940123233843/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_c6cad378ba7d3ff3",
          "coefficient": "-31367959177448814081935374089246414961447473782939188122178368157617977/199563929597473646008780850454583633516976905633965755932699809850725038"
        },
        {
          "source_id": "edge_isolate_4d162d3ac2f23d10",
          "coefficient": "-323101137828159482107366720286552361750496776550836349465042773989368085/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_fa10d373248e3192",
          "coefficient": "560054344761591260993343536540379994826057435654351774129509760766497393/798255718389894584035123401818334534067907622535863023730799239402900152"
        },
        {
          "source_id": "edge_isolate_41847cef86726e7a",
          "coefficient": "250569533531489897186172396179691952110983083661101709079140763551289425/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_fd11d96fb146529d",
          "coefficient": "-84001370637451500367881275758403965658909194338827499198303204099373769/399127859194947292017561700909167267033953811267931511865399619701450076"
        },
        {
          "source_id": "edge_isolate_4f4c73bdee50b8ec",
          "coefficient": "-377319341485504136354412479056635767889465061805296633628675570650096535/798255718389894584035123401818334534067907622535863023730799239402900152"
        }
      ]
    }
  ]
}


==> anc/computations/certificates/clebsch_graph.json <==
{
  "schema_version": 1,
  "labeling": "integers 0..15 represent F_2^4 bit vectors",
  "generators": [
    1,
    2,
    4,
    8,
    15
  ],
  "edges": [
    [
      0,
      1
    ],
    [
      0,
      2
    ],
    [
      0,
      4
    ],
    [
      0,
      8
    ],
    [
      0,
      15
    ],
    [
      1,
      3
    ],
    [
      1,
      5
    ],
    [
      1,
      9
    ],
    [
      1,
      14
    ],
    [
      2,
      3
    ],
    [
      2,
      6
    ],
    [
      2,
      10
    ],
    [
      2,
      13
    ],
    [
      3,
      7
    ],
    [
      3,
      11
    ],
    [
      3,
      12
    ],
    [
      4,
      5
    ],
    [
      4,
      6
    ],
    [
      4,
      11
    ],
    [
      4,
      12
    ],
    [
      5,
      7
    ],
    [
      5,
      10
    ],
    [
      5,
      13
    ],
    [
      6,
      7
    ],
    [
      6,
      9
    ],
    [
      6,
      14
    ],
    [
      7,
      8
    ],
    [
      7,
      15
    ],
    [
      8,
      9
    ],
    [
      8,
      10
    ],
    [
      8,
      12
    ],
    [
      9,
      11
    ],
    [
      9,
      13
    ],
    [
      10,
      11
    ],
    [
      10,
      14
    ],
    [
      11,
      15
    ],
    [
      12,
      13
    ],
    [
      12,
      14
    ],
    [
      13,
      15
    ],
    [
      14,
      15
    ]
  ],
  "neighborhood_masks": [
    33046,
    16937,
    9289,
    6278,
    6241,
    9362,
    17044,
    33128,
    5761,
    10562,
    18724,
    34328,
    24856,
    37412,
    37954,
    26753
  ],
  "induced_C5_vertex_subsets": [
    [
      0,
      1,
      2,
      5,
      10
    ],
    [
      0,
      1,
      2,
      5,
      13
    ],
    [
      0,
      1,
      2,
      6,
      9
    ],
    [
      0,
      1,
      2,
      6,
      14
    ],
    [
      0,
      1,
      2,
      9,
      13
    ],
    [
      0,
      1,
      2,
      10,
      14
    ],
    [
      0,
      1,
      3,
      4,
      11
    ],
    [
      0,
      1,
      3,
      4,
      12
    ],
    [
      0,
      1,
      3,
      7,
      8
    ],
    [
      0,
      1,
      3,
      7,
      15
    ],
    [
      0,
      1,
      3,
      8,
      12
    ],
    [
      0,
      1,
      3,
      11,
      15
    ],
    [
      0,
      1,
      4,
      6,
      9
    ],
    [
      0,
      1,
      4,
      6,
      14
    ],
    [
      0,
      1,
      4,
      9,
      11
    ],
    [
      0,
      1,
      4,
      12,
      14
    ],
    [
      0,
      1,
      5,
      7,
      8
    ],
    [
      0,
      1,
      5,
      7,
      15
    ],
    [
      0,
      1,
      5,
      8,
      10
    ],
    [
      0,
      1,
      5,
      13,
      15
    ],
    [
      0,
      1,
      8,
      10,
      14
    ],
    [
      0,
      1,
      8,
      12,
      14
    ],
    [
      0,
      1,
      9,
      11,
      15
    ],
    [
      0,
      1,
      9,
      13,
      15
    ],
    [
      0,
      2,
      3,
      4,
      11
    ],
    [
      0,
      2,
      3,
      4,
      12
    ],
    [
      0,
      2,
      3,
      7,
      8
    ],
    [
      0,
      2,
      3,
      7,
      15
    ],
    [
      0,
      2,
      3,
      8,
      12
    ],
    [
      0,
      2,
      3,
      11,
      15
    ],
    [
      0,
      2,
      4,
      5,
      10
    ],
    [
      0,
      2,
      4,
      5,
      13
    ],
    [
      0,
      2,
      4,
      10,
      11
    ],
    [
      0,
      2,
      4,
      12,
      13
    ],
    [
      0,
      2,
      6,
      7,
      8
    ],
    [
      0,
      2,
      6,
      7,
      15
    ],
    [
      0,
      2,
      6,
      8,
      9
    ],
    [
      0,
      2,
      6,
      14,
      15
    ],
    [
      0,
      2,
      8,
      9,
      13
    ],
    [
      0,
      2,
      8,
      12,
      13
    ],
    [
      0,
      2,
      10,
      11,
      15
    ],
    [
      0,
      2,
      10,
      14,
      15
    ],
    [
      0,
      4,
      5,
      7,
      8
    ],
    [
      0,
      4,
      5,
      7,
      15
    ],
    [
      0,
      4,
      5,
      8,
      10
    ],
    [
      0,
      4,
      5,
      13,
      15
    ],
    [
      0,
      4,
      6,
      7,
      8
    ],
    [
      0,
      4,
      6,
      7,
      15
    ],
    [
      0,
      4,
      6,
      8,
      9
    ],
    [
      0,
      4,
      6,
      14,
      15
    ],
    [
      0,
      4,
      8,
      9,
      11
    ],
    [
      0,
      4,
      8,
      10,
      11
    ],
    [
      0,
      4,
      12,
      13,
      15
    ],
    [
      0,
      4,
      12,
      14,
      15
    ],
    [
      0,
      8,
      9,
      11,
      15
    ],
    [
      0,
      8,
      9,
      13,
      15
    ],
    [
      0,
      8,
      10,
      11,
      15
    ],
    [
      0,
      8,
      10,
      14,
      15
    ],
    [
      0,
      8,
      12,
      13,
      15
    ],
    [
      0,
      8,
      12,
      14,
      15
    ],
    [
      1,
      2,
      3,
      5,
      10
    ],
    [
      1,
      2,
      3,
      5,
      13
    ],
    [
      1,
      2,
      3,
      6,
      9
    ],
    [
      1,
      2,
      3,
      6,
      14
    ],
    [
      1,
      2,
      3,
      9,
      13
    ],
    [
      1,
      2,
      3,
      10,
      14
    ],
    [
      1,
      3,
      4,
      5,
      11
    ],
    [
      1,
      3,
      4,
      5,
      12
    ],
    [
      1,
      3,
      5,
      10,
      11
    ],
    [
      1,
      3,
      5,
      12,
      13
    ],
    [
      1,
      3,
      6,
      7,
      9
    ],
    [
      1,
      3,
      6,
      7,
      14
    ],
    [
      1,
      3,
      7,
      8,
      9
    ],
    [
      1,
      3,
      7,
      14,
      15
    ],
    [
      1,
      3,
      8,
      9,
      12
    ],
    [
      1,
      3,
      9,
      12,
      13
    ],
    [
      1,
      3,
      10,
      11,
      14
    ],
    [
      1,
      3,
      11,
      14,
      15
    ],
    [
      1,
      4,
      5,
      6,
      9
    ],
    [
      1,
      4,
      5,
      6,
      14
    ],
    [
      1,
      4,
      5,
      9,
      11
    ],
    [
      1,
      4,
      5,
      12,
      14
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      6,
      7,
      14
    ],
    [
      1,
      5,
      7,
      8,
      9
    ],
    [
      1,
      5,
      7,
      14,
      15
    ],
    [
      1,
      5,
      8,
      9,
      10
    ],
    [
      1,
      5,
      9,
      10,
      11
    ],
    [
      1,
      5,
      12,
      13,
      14
    ],
    [
      1,
      5,
      13,
      14,
      15
    ],
    [
      1,
      8,
      9,
      10,
      14
    ],
    [
      1,
      8,
      9,
      12,
      14
    ],
    [
      1,
      9,
      10,
      11,
      14
    ],
    [
      1,
      9,
      11,
      14,
      15
    ],
    [
      1,
      9,
      12,
      13,
      14
    ],
    [
      1,
      9,
      13,
      14,
      15
    ],
    [
      2,
      3,
      4,
      6,
      11
    ],
    [
      2,
      3,
      4,
      6,
      12
    ],
    [
      2,
      3,
      5,
      7,
      10
    ],
    [
      2,
      3,
      5,
      7,
      13
    ],
    [
      2,
      3,
      6,
      9,
      11
    ],
    [
      2,
      3,
      6,
      12,
      14
    ],
    [
      2,
      3,
      7,
      8,
      10
    ],
    [
      2,
      3,
      7,
      13,
      15
    ],
    [
      2,
      3,
      8,
      10,
      12
    ],
    [
      2,
      3,
      9,
      11,
      13
    ],
    [
      2,
      3,
      10,
      12,
      14
    ],
    [
      2,
      3,
      11,
      13,
      15
    ],
    [
      2,
      4,
      5,
      6,
      10
    ],
    [
      2,
      4,
      5,
      6,
      13
    ],
    [
      2,
      4,
      6,
      10,
      11
    ],
    [
      2,
      4,
      6,
      12,
      13
    ],
    [
      2,
      5,
      6,
      7,
      10
    ],
    [
      2,
      5,
      6,
      7,
      13
    ],
    [
      2,
      6,
      7,
      8,
      10
    ],
    [
      2,
      6,
      7,
      13,
      15
    ],
    [
      2,
      6,
      8,
      9,
      10
    ],
    [
      2,
      6,
      9,
      10,
      11
    ],
    [
      2,
      6,
      12,
      13,
      14
    ],
    [
      2,
      6,
      13,
      14,
      15
    ],
    [
      2,
      8,
      9,
      10,
      13
    ],
    [
      2,
      8,
      10,
      12,
      13
    ],
    [
      2,
      9,
      10,
      11,
      13
    ],
    [
      2,
      10,
      11,
      13,
      15
    ],
    [
      2,
      10,
      12,
      13,
      14
    ],
    [
      2,
      10,
      13,
      14,
      15
    ],
    [
      3,
      4,
      5,
      7,
      11
    ],
    [
      3,
      4,
      5,
      7,
      12
    ],
    [
      3,
      4,
      6,
      7,
      11
    ],
    [
      3,
      4,
      6,
      7,
      12
    ],
    [
      3,
      5,
      7,
      10,
      11
    ],
    [
      3,
      5,
      7,
      12,
      13
    ],
    [
      3,
      6,
      7,
      9,
      11
    ],
    [
      3,
      6,
      7,
      12,
      14
    ],
    [
      3,
      7,
      8,
      9,
      11
    ],
    [
      3,
      7,
      8,
      10,
      11
    ],
    [
      3,
      7,
      12,
      13,
      15
    ],
    [
      3,
      7,
      12,
      14,
      15
    ],
    [
      3,
      8,
      9,
      11,
      12
    ],
    [
      3,
      8,
      10,
      11,
      12
    ],
    [
      3,
      9,
      11,
      12,
      13
    ],
    [
      3,
      10,
      11,
      12,
      14
    ],
    [
      3,
      11,
      12,
      13,
      15
    ],
    [
      3,
      11,
      12,
      14,
      15
    ],
    [
      4,
      5,
      6,
      9,
      13
    ],
    [
      4,
      5,
      6,
      10,
      14
    ],
    [
      4,
      5,
      7,
      8,
      12
    ],
    [
      4,
      5,
      7,
      11,
      15
    ],
    [
      4,
      5,
      8,
      10,
      12
    ],
    [
      4,
      5,
      9,
      11,
      13
    ],
    [
      4,
      5,
      10,
      12,
      14
    ],
    [
      4,
      5,
      11,
      13,
      15
    ],
    [
      4,
      6,
      7,
      8,
      12
    ],
    [
      4,
      6,
      7,
      11,
      15
    ],
    [
      4,
      6,
      8,
      9,
      12
    ],
    [
      4,
      6,
      9,
      12,
      13
    ],
    [
      4,
      6,
      10,
      11,
      14
    ],
    [
      4,
      6,
      11,
      14,
      15
    ],
    [
      4,
      8,
      9,
      11,
      12
    ],
    [
      4,
      8,
      10,
      11,
      12
    ],
    [
      4,
      9,
      11,
      12,
      13
    ],
    [
      4,
      10,
      11,
      12,
      14
    ],
    [
      4,
      11,
      12,
      13,
      15
    ],
    [
      4,
      11,
      12,
      14,
      15
    ],
    [
      5,
      6,
      7,
      9,
      13
    ],
    [
      5,
      6,
      7,
      10,
      14
    ],
    [
      5,
      7,
      8,
      9,
      13
    ],
    [
      5,
      7,
      8,
      12,
      13
    ],
    [
      5,
      7,
      10,
      11,
      15
    ],
    [
      5,
      7,
      10,
      14,
      15
    ],
    [
      5,
      8,
      9,
      10,
      13
    ],
    [
      5,
      8,
      10,
      12,
      13
    ],
    [
      5,
      9,
      10,
      11,
      13
    ],
    [
      5,
      10,
      11,
      13,
      15
    ],
    [
      5,
      10,
      12,
      13,
      14
    ],
    [
      5,
      10,
      13,
      14,
      15
    ],
    [
      6,
      7,
      8,
      10,
      14
    ],
    [
      6,
      7,
      8,
      12,
      14
    ],
    [
      6,
      7,
      9,
      11,
      15
    ],
    [
      6,
      7,
      9,
      13,
      15
    ],
    [
      6,
      8,
      9,
      10,
      14
    ],
    [
      6,
      8,
      9,
      12,
      14
    ],
    [
      6,
      9,
      10,
      11,
      14
    ],
    [
      6,
      9,
      11,
      14,
      15
    ],
    [
      6,
      9,
      12,
      13,
      14
    ],
    [
      6,
      9,
      13,
      14,
      15
    ],
    [
      7,
      8,
      9,
      11,
      15
    ],
    [
      7,
      8,
      9,
      13,
      15
    ],
    [
      7,
      8,
      10,
      11,
      15
    ],
    [
      7,
      8,
      10,
      14,
      15
    ],
    [
      7,
      8,
      12,
      13,
      15
    ],
    [
      7,
      8,
      12,
      14,
      15
    ]
  ],
  "induced_P4_records": [
    [
      2,
      5,
      0,
      1
    ],
    [
      1,
      6,
      0,
      2
    ],
    [
      2,
      9,
      0,
      1
    ],
    [
      1,
      10,
      0,
      2
    ],
    [
      1,
      13,
      0,
      2
    ],
    [
      2,
      14,
      0,
      1
    ],
    [
      3,
      4,
      0,
      1
    ],
    [
      0,
      7,
      1,
      3
    ],
    [
      3,
      8,
      0,
      1
    ],
    [
      0,
      11,
      1,
      3
    ],
    [
      0,
      12,
      1,
      3
    ],
    [
      3,
      15,
      0,
      1
    ],
    [
      1,
      6,
      0,
      4
    ],
    [
      4,
      9,
      0,
      1
    ],
    [
      1,
      11,
      0,
      4
    ],
    [
      1,
      12,
      0,
      4
    ],
    [
      4,
      14,
      0,
      1
    ],
    [
      0,
      7,
      1,
      5
    ],
    [
      5,
      8,
      0,
      1
    ],
    [
      0,
      10,
      1,
      5
    ],
    [
      0,
      13,
      1,
      5
    ],
    [
      5,
      15,
      0,
      1
    ],
    [
      0,
      6,
      1,
      9
    ],
    [
      0,
      6,
      1,
      14
    ],
    [
      1,
      7,
      0,
      8
    ],
    [
      1,
      7,
      0,
      15
    ],
    [
      1,
      10,
      0,
      8
    ],
    [
      1,
      12,
      0,
      8
    ],
    [
      8,
      14,
      0,
      1
    ],
    [
      0,
      11,
      1,
      9
    ],
    [
      0,
      13,
      1,
      9
    ],
    [
      9,
      15,
      0,
      1
    ],
    [
      0,
      10,
      1,
      14
    ],
    [
      1,
      11,
      0,
      15
    ],
    [
      0,
      12,
      1,
      14
    ],
    [
      1,
      13,
      0,
      15
    ],
    [
      3,
      4,
      0,
      2
    ],
    [
      0,
      7,
      2,
      3
    ],
    [
      3,
      8,
      0,
      2
    ],
    [
      0,
      11,
      2,
      3
    ],
    [
      0,
      12,
      2,
      3
    ],
    [
      3,
      15,
      0,
      2
    ],
    [
      2,
      5,
      0,
      4
    ],
    [
      4,
      10,
      0,
      2
    ],
    [
      2,
      11,
      0,
      4
    ],
    [
      2,
      12,
      0,
      4
    ],
    [
      4,
      13,
      0,
      2
    ],
    [
      0,
      5,
      2,
      10
    ],
    [
      0,
      5,
      2,
      13
    ],
    [
      0,
      7,
      2,
      6
    ],
    [
      6,
      8,
      0,
      2
    ],
    [
      0,
      9,
      2,
      6
    ],
    [
      0,
      14,
      2,
      6
    ],
    [
      6,
      15,
      0,
      2
    ],
    [
      2,
      7,
      0,
      8
    ],
    [
      2,
      7,
      0,
      15
    ],
    [
      2,
      9,
      0,
      8
    ],
    [
      2,
      12,
      0,
      8
    ],
    [
      8,
      13,
      0,
      2
    ],
    [
      0,
      9,
      2,
      13
    ],
    [
      0,
      11,
      2,
      10
    ],
    [
      0,
      14,
      2,
      10
    ],
    [
      10,
      15,
      0,
      2
    ],
    [
      2,
      11,
      0,
      15
    ],
    [
      0,
      12,
      2,
      13
    ],
    [
      2,
      14,
      0,
      15
    ],
    [
      0,
      3,
      4,
      11
    ],
    [
      0,
      3,
      4,
      12
    ],
    [
      0,
      3,
      7,
      8
    ],
    [
      0,
      3,
      7,
      15
    ],
    [
      0,
      3,
      8,
      12
    ],
    [
      0,
      3,
      11,
      15
    ],
    [
      0,
      7,
      4,
      5
    ],
    [
      5,
      8,
      0,
      4
    ],
    [
      0,
      10,
      4,
      5
    ],
    [
      0,
      13,
      4,
      5
    ],
    [
      5,
      15,
      0,
      4
    ],
    [
      0,
      7,
      4,
      6
    ],
    [
      6,
      8,
      0,
      4
    ],
    [
      0,
      9,
      4,
      6
    ],
    [
      0,
      14,
      4,
      6
    ],
    [
      6,
      15,
      0,
      4
    ],
    [
      4,
      7,
      0,
      8
    ],
    [
      4,
      7,
      0,
      15
    ],
    [
      4,
      9,
      0,
      8
    ],
    [
      4,
      10,
      0,
      8
    ],
    [
      8,
      11,
      0,
      4
    ],
    [
      0,
      9,
      4,
      11
    ],
    [
      0,
      10,
      4,
      11
    ],
    [
      0,
      13,
      4,
      12
    ],
    [
      0,
      14,
      4,
      12
    ],
    [
      12,
      15,
      0,
      4
    ],
    [
      4,
      13,
      0,
      15
    ],
    [
      4,
      14,
      0,
      15
    ],
    [
      0,
      5,
      7,
      8
    ],
    [
      0,
      5,
      7,
      15
    ],
    [
      0,
      5,
      8,
      10
    ],
    [
      0,
      5,
      13,
      15
    ],
    [
      0,
      6,
      7,
      8
    ],
    [
      0,
      6,
      7,
      15
    ],
    [
      0,
      6,
      8,
      9
    ],
    [
      0,
      6,
      14,
      15
    ],
    [
      0,
      11,
      8,
      9
    ],
    [
      0,
      13,
      8,
      9
    ],
    [
      9,
      15,
      0,
      8
    ],
    [
      0,
      11,
      8,
      10
    ],
    [
      0,
      14,
      8,
      10
    ],
    [
      10,
      15,
      0,
      8
    ],
    [
      8,
      11,
      0,
      15
    ],
    [
      0,
      13,
      8,
      12
    ],
    [
      0,
      14,
      8,
      12
    ],
    [
      12,
      15,
      0,
      8
    ],
    [
      8,
      13,
      0,
      15
    ],
    [
      8,
      14,
      0,
      15
    ],
    [
      0,
      9,
      11,
      15
    ],
    [
      0,
      9,
      13,
      15
    ],
    [
      0,
      10,
      11,
      15
    ],
    [
      0,
      10,
      14,
      15
    ],
    [
      0,
      12,
      13,
      15
    ],
    [
      0,
      12,
      14,
      15
    ],
    [
      2,
      5,
      1,
      3
    ],
    [
      1,
      6,
      2,
      3
    ],
    [
      2,
      9,
      1,
      3
    ],
    [
      1,
      10,
      2,
      3
    ],
    [
      1,
      13,
      2,
      3
    ],
    [
      2,
      14,
      1,
      3
    ],
    [
      1,
      2,
      5,
      10
    ],
    [
      1,
      2,
      5,
      13
    ],
    [
      1,
      2,
      6,
      9
    ],
    [
      1,
      2,
      6,
      14
    ],
    [
      1,
      2,
      9,
      13
    ],
    [
      1,
      2,
      10,
      14
    ],
    [
      3,
      4,
      1,
      5
    ],
    [
      1,
      4,
      3,
      11
    ],
    [
      1,
      4,
      3,
      12
    ],
    [
      3,
      10,
      1,
      5
    ],
    [
      5,
      11,
      1,
      3
    ],
    [
      5,
      12,
      1,
      3
    ],
    [
      3,
      13,
      1,
      5
    ],
    [
      1,
      6,
      3,
      7
    ],
    [
      3,
      6,
      1,
      9
    ],
    [
      3,
      6,
      1,
      14
    ],
    [
      1,
      8,
      3,
      7
    ],
    [
      7,
      9,
      1,
      3
    ],
    [
      7,
      14,
      1,
      3
    ],
    [
      1,
      15,
      3,
      7
    ],
    [
      3,
      8,
      1,
      9
    ],
    [
      1,
      8,
      3,
      12
    ],
    [
      9,
      12,
      1,
      3
    ],
    [
      3,
      13,
      1,
      9
    ],
    [
      1,
      10,
      3,
      11
    ],
    [
      3,
      10,
      1,
      14
    ],
    [
      11,
      14,
      1,
      3
    ],
    [
      1,
      15,
      3,
      11
    ],
    [
      1,
      13,
      3,
      12
    ],
    [
      3,
      15,
      1,
      14
    ],
    [
      1,
      6,
      4,
      5
    ],
    [
      4,
      9,
      1,
      5
    ],
    [
      1,
      11,
      4,
      5
    ],
    [
      1,
      12,
      4,
      5
    ],
    [
      4,
      14,
      1,
      5
    ],
    [
      1,
      4,
      6,
      9
    ],
    [
      1,
      4,
      6,
      14
    ],
    [
      1,
      4,
      9,
      11
    ],
    [
      1,
      4,
      12,
      14
    ],
    [
      1,
      6,
      5,
      7
    ],
    [
      5,
      6,
      1,
      9
    ],
    [
      5,
      6,
      1,
      14
    ],
    [
      1,
      8,
      5,
      7
    ],
    [
      7,
      9,
      1,
      5
    ],
    [
      7,
      14,
      1,
      5
    ],
    [
      1,
      15,
      5,
      7
    ],
    [
      5,
      8,
      1,
      9
    ],
    [
      1,
      8,
      5,
      10
    ],
    [
      9,
      10,
      1,
      5
    ],
    [
      5,
      11,
      1,
      9
    ],
    [
      1,
      11,
      5,
      10
    ],
    [
      1,
      12,
      5,
      13
    ],
    [
      5,
      12,
      1,
      14
    ],
    [
      13,
      14,
      1,
      5
    ],
    [
      1,
      15,
      5,
      13
    ],
    [
      5,
      15,
      1,
      14
    ],
    [
      1,
      7,
      6,
      9
    ],
    [
      1,
      7,
      6,
      14
    ],
    [
      1,
      7,
      8,
      9
    ],
    [
      1,
      7,
      14,
      15
    ],
    [
      1,
      10,
      8,
      9
    ],
    [
      1,
      12,
      8,
      9
    ],
    [
      8,
      14,
      1,
      9
    ],
    [
      1,
      8,
      10,
      14
    ],
    [
      1,
      8,
      12,
      14
    ],
    [
      1,
      10,
      9,
      11
    ],
    [
      9,
      10,
      1,
      14
    ],
    [
      11,
      14,
      1,
      9
    ],
    [
      1,
      15,
      9,
      11
    ],
    [
      1,
      12,
      9,
      13
    ],
    [
      9,
      12,
      1,
      14
    ],
    [
      13,
      14,
      1,
      9
    ],
    [
      1,
      15,
      9,
      13
    ],
    [
      9,
      15,
      1,
      14
    ],
    [
      1,
      11,
      10,
      14
    ],
    [
      1,
      11,
      14,
      15
    ],
    [
      1,
      13,
      12,
      14
    ],
    [
      1,
      13,
      14,
      15
    ],
    [
      3,
      4,
      2,
      6
    ],
    [
      2,
      4,
      3,
      11
    ],
    [
      2,
      4,
      3,
      12
    ],
    [
      2,
      5,
      3,
      7
    ],
    [
      3,
      5,
      2,
      10
    ],
    [
      3,
      5,
      2,
      13
    ],
    [
      3,
      9,
      2,
      6
    ],
    [
      6,
      11,
      2,
      3
    ],
    [
      6,
      12,
      2,
      3
    ],
    [
      3,
      14,
      2,
      6
    ],
    [
      2,
      8,
      3,
      7
    ],
    [
      7,
      10,
      2,
      3
    ],
    [
      7,
      13,
      2,
      3
    ],
    [
      2,
      15,
      3,
      7
    ],
    [
      3,
      8,
      2,
      10
    ],
    [
      2,
      8,
      3,
      12
    ],
    [
      2,
      9,
      3,
      11
    ],
    [
      3,
      9,
      2,
      13
    ],
    [
      10,
      12,
      2,
      3
    ],
    [
      3,
      14,
      2,
      10
    ],
    [
      11,
      13,
      2,
      3
    ],
    [
      2,
      15,
      3,
      11
    ],
    [
      2,
      14,
      3,
      12
    ],
    [
      3,
      15,
      2,
      13
    ],
    [
      2,
      5,
      4,
      6
    ],
    [
      2,
      4,
      5,
      10
    ],
    [
      2,
      4,
      5,
      13
    ],
    [
      4,
      10,
      2,
      6
    ],
    [
      2,
      11,
      4,
      6
    ],
    [
      2,
      12,
      4,
      6
    ],
    [
      4,
      13,
      2,
      6
    ],
    [
      2,
      4,
      10,
      11
    ],
    [
      2,
      4,
      12,
      13
    ],
    [
      2,
      5,
      6,
      7
    ],
    [
      5,
      6,
      2,
      10
    ],
    [
      5,
      6,
      2,
      13
    ],
    [
      2,
      7,
      5,
      10
    ],
    [
      2,
      7,
      5,
      13
    ],
    [
      2,
      8,
      6,
      7
    ],
    [
      7,
      10,
      2,
      6
    ],
    [
      7,
      13,
      2,
      6
    ],
    [
      2,
      15,
      6,
      7
    ],
    [
      2,
      8,
      6,
      9
    ],
    [
      6,
      8,
      2,
      10
    ],
    [
      9,
      10,
      2,
      6
    ],
    [
      2,
      11,
      6,
      9
    ],
    [
      6,
      11,
      2,
      10
    ],
    [
      6,
      12,
      2,
      13
    ],
    [
      2,
      12,
      6,
      14
    ],
    [
      13,
      14,
      2,
      6
    ],
    [
      6,
      15,
      2,
      13
    ],
    [
      2,
      15,
      6,
      14
    ],
    [
      2,
      7,
      8,
      10
    ],
    [
      2,
      7,
      13,
      15
    ],
    [
      2,
      9,
      8,
      10
    ],
    [
      2,
      8,
      9,
      13
    ],
    [
      2,
      12,
      8,
      10
    ],
    [
      8,
      13,
      2,
      10
    ],
    [
      2,
      8,
      12,
      13
    ],
    [
      2,
      9,
      10,
      11
    ],
    [
      9,
      10,
      2,
      13
    ],
    [
      2,
      11,
      9,
      13
    ],
    [
      11,
      13,
      2,
      10
    ],
    [
      2,
      15,
      10,
      11
    ],
    [
      10,
      12,
      2,
      13
    ],
    [
      2,
      12,
      10,
      14
    ],
    [
      13,
      14,
      2,
      10
    ],
    [
      10,
      15,
      2,
      13
    ],
    [
      2,
      15,
      10,
      14
    ],
    [
      2,
      11,
      13,
      15
    ],
    [
      2,
      14,
      12,
      13
    ],
    [
      2,
      14,
      13,
      15
    ],
    [
      3,
      4,
      5,
      7
    ],
    [
      3,
      5,
      4,
      11
    ],
    [
      3,
      5,
      4,
      12
    ],
    [
      3,
      4,
      6,
      7
    ],
    [
      3,
      6,
      4,
      11
    ],
    [
      3,
      6,
      4,
      12
    ],
    [
      4,
      7,
      3,
      11
    ],
    [
      4,
      7,
      3,
      12
    ],
    [
      3,
      10,
      5,
      7
    ],
    [
      5,
      11,
      3,
      7
    ],
    [
      5,
      12,
      3,
      7
    ],
    [
      3,
      13,
      5,
      7
    ],
    [
      3,
      5,
      10,
      11
    ],
    [
      3,
      5,
      12,
      13
    ],
    [
      3,
      9,
      6,
      7
    ],
    [
      6,
      11,
      3,
      7
    ],
    [
      6,
      12,
      3,
      7
    ],
    [
      3,
      14,
      6,
      7
    ],
    [
      3,
      6,
      9,
      11
    ],
    [
      3,
      6,
      12,
      14
    ],
    [
      3,
      9,
      7,
      8
    ],
    [
      3,
      10,
      7,
      8
    ],
    [
      8,
      11,
      3,
      7
    ],
    [
      7,
      9,
      3,
      11
    ],
    [
      7,
      10,
      3,
      11
    ],
    [
      7,
      13,
      3,
      12
    ],
    [
      7,
      14,
      3,
      12
    ],
    [
      12,
      15,
      3,
      7
    ],
    [
      3,
      13,
      7,
      15
    ],
    [
      3,
      14,
      7,
      15
    ],
    [
      3,
      8,
      9,
      11
    ],
    [
      3,
      9,
      8,
      12
    ],
    [
      3,
      8,
      10,
      11
    ],
    [
      3,
      10,
      8,
      12
    ],
    [
      8,
      11,
      3,
      12
    ],
    [
      9,
      12,
      3,
      11
    ],
    [
      3,
      13,
      9,
      11
    ],
    [
      3,
      9,
      12,
      13
    ],
    [
      10,
      12,
      3,
      11
    ],
    [
      3,
      14,
      10,
      11
    ],
    [
      3,
      10,
      12,
      14
    ],
    [
      11,
      13,
      3,
      12
    ],
    [
      11,
      14,
      3,
      12
    ],
    [
      12,
      15,
      3,
      11
    ],
    [
      3,
      13,
      11,
      15
    ],
    [
      3,
      14,
      11,
      15
    ],
    [
      3,
      15,
      12,
      13
    ],
    [
      3,
      15,
      12,
      14
    ],
    [
      5,
      9,
      4,
      6
    ],
    [
      6,
      10,
      4,
      5
    ],
    [
      6,
      13,
      4,
      5
    ],
    [
      5,
      14,
      4,
      6
    ],
    [
      4,
      8,
      5,
      7
    ],
    [
      7,
      11,
      4,
      5
    ],
    [
      7,
      12,
      4,
      5
    ],
    [
      4,
      15,
      5,
      7
    ],
    [
      4,
      8,
      5,
      10
    ],
    [
      5,
      8,
      4,
      12
    ],
    [
      5,
      9,
      4,
      11
    ],
    [
      4,
      9,
      5,
      13
    ],
    [
      10,
      12,
      4,
      5
    ],
    [
      4,
      14,
      5,
      10
    ],
    [
      11,
      13,
      4,
      5
    ],
    [
      5,
      15,
      4,
      11
    ],
    [
      5,
      14,
      4,
      12
    ],
    [
      4,
      15,
      5,
      13
    ],
    [
      4,
      8,
      6,
      7
    ],
    [
      7,
      11,
      4,
      6
    ],
    [
      7,
      12,
      4,
      6
    ],
    [
      4,
      15,
      6,
      7
    ],
    [
      4,
      8,
      6,
      9
    ],
    [
      6,
      8,
      4,
      12
    ],
    [
      9,
      12,
      4,
      6
    ],
    [
      4,
      13,
      6,
      9
    ],
    [
      6,
      10,
      4,
      11
    ],
    [
      4,
      10,
      6,
      14
    ],
    [
      11,
      14,
      4,
      6
    ],
    [
      6,
      15,
      4,
      11
    ],
    [
      6,
      13,
      4,
      12
    ],
    [
      4,
      15,
      6,
      14
    ],
    [
      4,
      7,
      8,
      12
    ],
    [
      4,
      7,
      11,
      15
    ],
    [
      4,
      8,
      9,
      11
    ],
    [
      4,
      9,
      8,
      12
    ],
    [
      4,
      8,
      10,
      11
    ],
    [
      4,
      10,
      8,
      12
    ],
    [
      8,
      11,
      4,
      12
    ],
    [
      9,
      12,
      4,
      11
    ],
    [
      4,
      13,
      9,
      11
    ],
    [
      4,
      9,
      12,
      13
    ],
    [
      10,
      12,
      4,
      11
    ],
    [
      4,
      14,
      10,
      11
    ],
    [
      4,
      10,
      12,
      14
    ],
    [
      11,
      13,
      4,
      12
    ],
    [
      11,
      14,
      4,
      12
    ],
    [
      12,
      15,
      4,
      11
    ],
    [
      4,
      13,
      11,
      15
    ],
    [
      4,
      14,
      11,
      15
    ],
    [
      4,
      15,
      12,
      13
    ],
    [
      4,
      15,
      12,
      14
    ],
    [
      5,
      9,
      6,
      7
    ],
    [
      6,
      10,
      5,
      7
    ],
    [
      6,
      13,
      5,
      7
    ],
    [
      5,
      14,
      6,
      7
    ],
    [
      5,
      6,
      9,
      13
    ],
    [
      5,
      6,
      10,
      14
    ],
    [
      5,
      9,
      7,
      8
    ],
    [
      5,
      12,
      7,
      8
    ],
    [
      8,
      13,
      5,
      7
    ],
    [
      7,
      9,
      5,
      13
    ],
    [
      7,
      11,
      5,
      10
    ],
    [
      7,
      14,
      5,
      10
    ],
    [
      10,
      15,
      5,
      7
    ],
    [
      5,
      11,
      7,
      15
    ],
    [
      7,
      12,
      5,
      13
    ],
    [
      5,
      14,
      7,
      15
    ],
    [
      5,
      9,
      8,
      10
    ],
    [
      5,
      8,
      9,
      13
    ],
    [
      5,
      12,
      8,
      10
    ],
    [
      8,
      13,
      5,
      10
    ],
    [
      5,
      8,
      12,
      13
    ],
    [
      5,
      9,
      10,
      11
    ],
    [
      9,
      10,
      5,
      13
    ],
    [
      5,
      11,
      9,
      13
    ],
    [
      11,
      13,
      5,
      10
    ],
    [
      5,
      15,
      10,
      11
    ],
    [
      10,
      12,
      5,
      13
    ],
    [
      5,
      12,
      10,
      14
    ],
    [
      13,
      14,
      5,
      10
    ],
    [
      10,
      15,
      5,
      13
    ],
    [
      5,
      15,
      10,
      14
    ],
    [
      5,
      11,
      13,
      15
    ],
    [
      5,
      14,
      12,
      13
    ],
    [
      5,
      14,
      13,
      15
    ],
    [
      6,
      10,
      7,
      8
    ],
    [
      6,
      12,
      7,
      8
    ],
    [
      8,
      14,
      6,
      7
    ],
    [
      7,
      11,
      6,
      9
    ],
    [
      7,
      13,
      6,
      9
    ],
    [
      9,
      15,
      6,
      7
    ],
    [
      7,
      10,
      6,
      14
    ],
    [
      6,
      11,
      7,
      15
    ],
    [
      7,
      12,
      6,
      14
    ],
    [
      6,
      13,
      7,
      15
    ],
    [
      6,
      10,
      8,
      9
    ],
    [
      6,
      12,
      8,
      9
    ],
    [
      8,
      14,
      6,
      9
    ],
    [
      6,
      8,
      10,
      14
    ],
    [
      6,
      8,
      12,
      14
    ],
    [
      6,
      10,
      9,
      11
    ],
    [
      9,
      10,
      6,
      14
    ],
    [
      11,
      14,
      6,
      9
    ],
    [
      6,
      15,
      9,
      11
    ],
    [
      6,
      12,
      9,
      13
    ],
    [
      9,
      12,
      6,
      14
    ],
    [
      13,
      14,
      6,
      9
    ],
    [
      6,
      15,
      9,
      13
    ],
    [
      9,
      15,
      6,
      14
    ],
    [
      6,
      11,
      10,
      14
    ],
    [
      6,
      11,
      14,
      15
    ],
    [
      6,
      13,
      12,
      14
    ],
    [
      6,
      13,
      14,
      15
    ],
    [
      7,
      11,
      8,
      9
    ],
    [
      7,
      13,
      8,
      9
    ],
    [
      9,
      15,
      7,
      8
    ],
    [
      7,
      11,
      8,
      10
    ],
    [
      7,
      14,
      8,
      10
    ],
    [
      10,
      15,
      7,
      8
    ],
    [
      8,
      11,
      7,
      15
    ],
    [
      7,
      13,
      8,
      12
    ],
    [
      7,
      14,
      8,
      12
    ],
    [
      12,
      15,
      7,
      8
    ],
    [
      8,
      13,
      7,
      15
    ],
    [
      8,
      14,
      7,
      15
    ],
    [
      7,
      9,
      11,
      15
    ],
    [
      7,
      9,
      13,
      15
    ],
    [
      7,
      10,
      11,
      15
    ],
    [
      7,
      10,
      14,
      15
    ],
    [
      7,
      12,
      13,
      15
    ],
    [
      7,
      12,
      14,
      15
    ],
    [
      10,
      13,
      8,
      9
    ],
    [
      9,
      14,
      8,
      10
    ],
    [
      11,
      12,
      8,
      9
    ],
    [
      8,
      15,
      9,
      11
    ],
    [
      9,
      14,
      8,
      12
    ],
    [
      8,
      15,
      9,
      13
    ],
    [
      11,
      12,
      8,
      10
    ],
    [
      8,
      15,
      10,
      11
    ],
    [
      10,
      13,
      8,
      12
    ],
    [
      8,
      15,
      10,
      14
    ],
    [
      8,
      15,
      12,
      13
    ],
    [
      8,
      15,
      12,
      14
    ],
    [
      10,
      13,
      9,
      11
    ],
    [
      9,
      14,
      10,
      11
    ],
    [
      11,
      12,
      9,
      13
    ],
    [
      9,
      14,
      11,
      15
    ],
    [
      9,
      14,
      12,
      13
    ],
    [
      9,
      14,
      13,
      15
    ],
    [
      11,
      12,
      10,
      14
    ],
    [
      10,
      13,
      11,
      15
    ],
    [
      10,
      13,
      12,
      14
    ],
    [
      10,
      13,
      14,
      15
    ],
    [
      11,
      12,
      13,
      15
    ],
    [
      11,
      12,
      14,
      15
    ]
  ],
  "P4_record_order": "endpoint1, endpoint2, internal1, internal2"
}


==> anc/computations/certificates/equality_host_support.json <==
{
  "schema": "induced-pentagons.equality-host-support.v1",
  "status": "exact exhaustive realizability computation",
  "supported_host_count": 88,
  "supported_host_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    8,
    9,
    11,
    12,
    14,
    15,
    17,
    18,
    20,
    22,
    24,
    26,
    27,
    28,
    30,
    32,
    33,
    34,
    36,
    38,
    40,
    42,
    44,
    46,
    48,
    50,
    52,
    54,
    56,
    72,
    74,
    78,
    80,
    84,
    89,
    92,
    96,
    99,
    102,
    127,
    129,
    141,
    145,
    147,
    151,
    159,
    161,
    175,
    177,
    181,
    183,
    193,
    194,
    195,
    215,
    218,
    221,
    225,
    235,
    255,
    259,
    265,
    271,
    291,
    294,
    297,
    301,
    305,
    317,
    323,
    326,
    329,
    339,
    342,
    349,
    355,
    499,
    505,
    588,
    623,
    760
  ],
  "total_search_nodes": 4982,
  "class_convention": "0..15 Clebsch vertices, 16 isolated; repetitions allowed",
  "hosts": [
    {
      "host_index": 0,
      "host_mask": 0,
      "supported": true,
      "latent_assignment": [
        16,
        16,
        16,
        16,
        16,
        16,
        16
      ],
      "search_nodes": 1
    },
    {
      "host_index": 1,
      "host_mask": 1,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        16,
        16,
        16,
        16,
        16
      ],
      "search_nodes": 3
    },
    {
      "host_index": 2,
      "host_mask": 3,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        1,
        16,
        16,
        16,
        16
      ],
      "search_nodes": 4
    },
    {
      "host_index": 3,
      "host_mask": 7,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        1,
        1,
        16,
        16,
        16
      ],
      "search_nodes": 5
    },
    {
      "host_index": 4,
      "host_mask": 15,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        1,
        1,
        1,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 5,
      "host_mask": 31,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        1,
        1,
        1,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 6,
      "host_mask": 63,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 7,
      "host_mask": 67,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 8,
      "host_mask": 68,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        7,
        1,
        16,
        16,
        16
      ],
      "search_nodes": 5
    },
    {
      "host_index": 9,
      "host_mask": 69,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        4,
        16,
        16,
        16
      ],
      "search_nodes": 5
    },
    {
      "host_index": 10,
      "host_mask": 71,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 11,
      "host_mask": 76,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        7,
        1,
        1,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 12,
      "host_mask": 77,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        4,
        4,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 13,
      "host_mask": 79,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 14,
      "host_mask": 92,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        7,
        1,
        1,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 15,
      "host_mask": 93,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        4,
        4,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 16,
      "host_mask": 95,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 17,
      "host_mask": 124,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        7,
        1,
        1,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 18,
      "host_mask": 125,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        4,
        4,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 19,
      "host_mask": 127,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 20,
      "host_mask": 198,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        1,
        1,
        16,
        16,
        16
      ],
      "search_nodes": 5
    },
    {
      "host_index": 21,
      "host_mask": 199,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 22,
      "host_mask": 202,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        7,
        4,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 23,
      "host_mask": 203,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 24,
      "host_mask": 206,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        4,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 25,
      "host_mask": 207,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 26,
      "host_mask": 216,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        7,
        7,
        1,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 27,
      "host_mask": 217,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        3,
        4,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 28,
      "host_mask": 218,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        7,
        4,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 29,
      "host_mask": 219,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 30,
      "host_mask": 222,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        4,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 31,
      "host_mask": 223,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 32,
      "host_mask": 248,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        7,
        7,
        1,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 33,
      "host_mask": 249,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        3,
        4,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 34,
      "host_mask": 250,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        7,
        4,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 35,
      "host_mask": 251,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 36,
      "host_mask": 254,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        4,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 37,
      "host_mask": 255,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 38,
      "host_mask": 462,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        1,
        1,
        1,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 39,
      "host_mask": 463,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 40,
      "host_mask": 470,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        7,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 41,
      "host_mask": 471,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 42,
      "host_mask": 478,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        1,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 43,
      "host_mask": 479,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 44,
      "host_mask": 498,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        7,
        7,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 45,
      "host_mask": 499,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 46,
      "host_mask": 502,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        7,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 47,
      "host_mask": 503,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 48,
      "host_mask": 510,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        1,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 49,
      "host_mask": 511,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 50,
      "host_mask": 990,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        1,
        1,
        1,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 51,
      "host_mask": 991,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 52,
      "host_mask": 1006,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        1,
        7,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 53,
      "host_mask": 1007,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 54,
      "host_mask": 1022,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        1,
        1,
        1,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 55,
      "host_mask": 1023,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 56,
      "host_mask": 2046,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 57,
      "host_mask": 2047,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 58,
      "host_mask": 2247,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 59,
      "host_mask": 2248,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 60,
      "host_mask": 2249,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 61,
      "host_mask": 2251,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 62,
      "host_mask": 2255,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 63,
      "host_mask": 2264,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 62
    },
    {
      "host_index": 64,
      "host_mask": 2265,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 65,
      "host_mask": 2267,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 66,
      "host_mask": 2271,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 67,
      "host_mask": 2296,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 68,
      "host_mask": 2297,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 69,
      "host_mask": 2299,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 70,
      "host_mask": 2303,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 71,
      "host_mask": 2319,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 72,
      "host_mask": 2320,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        10,
        11,
        7,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 73,
      "host_mask": 2321,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 74,
      "host_mask": 2323,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        2,
        6,
        5,
        8,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 75,
      "host_mask": 2326,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 76,
      "host_mask": 2327,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 77,
      "host_mask": 2335,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 78,
      "host_mask": 2352,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        10,
        11,
        7,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 79,
      "host_mask": 2353,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 80,
      "host_mask": 2355,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        2,
        6,
        5,
        8,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 81,
      "host_mask": 2358,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 82,
      "host_mask": 2359,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 83,
      "host_mask": 2367,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 84,
      "host_mask": 2380,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        8,
        16,
        16
      ],
      "search_nodes": 6
    },
    {
      "host_index": 85,
      "host_mask": 2381,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 86,
      "host_mask": 2383,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 87,
      "host_mask": 2387,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 88,
      "host_mask": 2388,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 89,
      "host_mask": 2389,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        2,
        5,
        8,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 90,
      "host_mask": 2390,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 91,
      "host_mask": 2391,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 92,
      "host_mask": 2396,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        8,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 93,
      "host_mask": 2397,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 94,
      "host_mask": 2399,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 95,
      "host_mask": 2416,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 92
    },
    {
      "host_index": 96,
      "host_mask": 2417,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        7,
        9,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 97,
      "host_mask": 2419,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 98,
      "host_mask": 2420,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 99,
      "host_mask": 2421,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        3,
        2,
        5,
        8,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 100,
      "host_mask": 2422,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 101,
      "host_mask": 2423,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 102,
      "host_mask": 2428,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        8,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 103,
      "host_mask": 2429,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 104,
      "host_mask": 2431,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 105,
      "host_mask": 2510,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 106,
      "host_mask": 2511,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 107,
      "host_mask": 2518,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 108,
      "host_mask": 2519,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 109,
      "host_mask": 2520,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 110,
      "host_mask": 2521,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 111,
      "host_mask": 2522,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 112,
      "host_mask": 2523,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 113,
      "host_mask": 2526,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 114,
      "host_mask": 2527,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 115,
      "host_mask": 2544,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 116,
      "host_mask": 2545,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 117,
      "host_mask": 2546,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 118,
      "host_mask": 2547,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 119,
      "host_mask": 2550,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 120,
      "host_mask": 2551,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 121,
      "host_mask": 2552,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 122,
      "host_mask": 2553,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 123,
      "host_mask": 2554,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 124,
      "host_mask": 2555,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 125,
      "host_mask": 2558,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 126,
      "host_mask": 2559,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 127,
      "host_mask": 2840,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        6,
        7,
        1,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 128,
      "host_mask": 2841,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 129,
      "host_mask": 2842,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        1,
        5,
        2,
        2,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 130,
      "host_mask": 2843,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 131,
      "host_mask": 2846,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 132,
      "host_mask": 2847,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 133,
      "host_mask": 2856,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 134,
      "host_mask": 2857,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 135,
      "host_mask": 2858,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 136,
      "host_mask": 2859,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 137,
      "host_mask": 2862,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 138,
      "host_mask": 2863,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 139,
      "host_mask": 2872,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 47
    },
    {
      "host_index": 140,
      "host_mask": 2873,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 141,
      "host_mask": 2874,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        1,
        5,
        2,
        2,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 142,
      "host_mask": 2875,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 143,
      "host_mask": 2878,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 144,
      "host_mask": 2879,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 145,
      "host_mask": 2906,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        1,
        5,
        2,
        2,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 146,
      "host_mask": 2907,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 147,
      "host_mask": 2908,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        8,
        8,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 148,
      "host_mask": 2909,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 149,
      "host_mask": 2910,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 150,
      "host_mask": 2911,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 151,
      "host_mask": 2922,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        5,
        2,
        11,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 152,
      "host_mask": 2923,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 153,
      "host_mask": 2924,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 154,
      "host_mask": 2925,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 155,
      "host_mask": 2926,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 156,
      "host_mask": 2927,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 157,
      "host_mask": 2936,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 107
    },
    {
      "host_index": 158,
      "host_mask": 2937,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 159,
      "host_mask": 2938,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        5,
        2,
        2,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 160,
      "host_mask": 2939,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 161,
      "host_mask": 2940,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        8,
        8,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 162,
      "host_mask": 2941,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 163,
      "host_mask": 2942,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 164,
      "host_mask": 2943,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 165,
      "host_mask": 3038,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 166,
      "host_mask": 3039,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 167,
      "host_mask": 3054,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 168,
      "host_mask": 3055,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 169,
      "host_mask": 3064,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 170,
      "host_mask": 3065,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 171,
      "host_mask": 3066,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 172,
      "host_mask": 3067,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 173,
      "host_mask": 3070,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 174,
      "host_mask": 3071,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 175,
      "host_mask": 3896,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        6,
        7,
        1,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 176,
      "host_mask": 3897,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 177,
      "host_mask": 3898,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        1,
        5,
        2,
        2,
        2
      ],
      "search_nodes": 8
    },
    {
      "host_index": 178,
      "host_mask": 3899,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 179,
      "host_mask": 3902,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 180,
      "host_mask": 3903,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 181,
      "host_mask": 3962,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        1,
        5,
        2,
        2,
        2
      ],
      "search_nodes": 8
    },
    {
      "host_index": 182,
      "host_mask": 3963,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 183,
      "host_mask": 3964,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        8,
        8,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 184,
      "host_mask": 3965,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 185,
      "host_mask": 3966,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 186,
      "host_mask": 3967,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 187,
      "host_mask": 4094,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 188,
      "host_mask": 4095,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 189,
      "host_mask": 6543,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 190,
      "host_mask": 6549,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 191,
      "host_mask": 6551,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 192,
      "host_mask": 6559,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 193,
      "host_mask": 6576,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        6,
        7,
        7,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 194,
      "host_mask": 6577,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        7,
        3,
        3,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 195,
      "host_mask": 6579,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        1,
        3,
        3,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 196,
      "host_mask": 6581,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 197,
      "host_mask": 6583,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 198,
      "host_mask": 6591,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 199,
      "host_mask": 6607,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 200,
      "host_mask": 6612,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 201,
      "host_mask": 6613,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 202,
      "host_mask": 6615,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 203,
      "host_mask": 6620,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 204,
      "host_mask": 6621,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 205,
      "host_mask": 6623,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 206,
      "host_mask": 6640,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 207,
      "host_mask": 6641,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 208,
      "host_mask": 6643,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 209,
      "host_mask": 6644,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 210,
      "host_mask": 6645,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 211,
      "host_mask": 6647,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 212,
      "host_mask": 6652,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 213,
      "host_mask": 6653,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 214,
      "host_mask": 6655,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 215,
      "host_mask": 6808,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        3,
        7,
        1,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 216,
      "host_mask": 6809,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 217,
      "host_mask": 6811,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 218,
      "host_mask": 6812,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        5,
        1,
        4,
        2,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 219,
      "host_mask": 6813,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 220,
      "host_mask": 6815,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 221,
      "host_mask": 6820,
      "supported": true,
      "latent_assignment": [
        1,
        2,
        8,
        0,
        7,
        13,
        14
      ],
      "search_nodes": 8
    },
    {
      "host_index": 222,
      "host_mask": 6821,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 223,
      "host_mask": 6823,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 224,
      "host_mask": 6824,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 225,
      "host_mask": 6825,
      "supported": true,
      "latent_assignment": [
        0,
        1,
        7,
        3,
        8,
        14,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 226,
      "host_mask": 6826,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 227,
      "host_mask": 6827,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 228,
      "host_mask": 6828,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 147
    },
    {
      "host_index": 229,
      "host_mask": 6829,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 230,
      "host_mask": 6830,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 231,
      "host_mask": 6831,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 232,
      "host_mask": 6840,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 233,
      "host_mask": 6841,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 234,
      "host_mask": 6843,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 235,
      "host_mask": 6844,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        5,
        1,
        4,
        2,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 236,
      "host_mask": 6845,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 237,
      "host_mask": 6847,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 238,
      "host_mask": 6875,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 239,
      "host_mask": 6876,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 240,
      "host_mask": 6877,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 241,
      "host_mask": 6879,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 242,
      "host_mask": 6887,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 243,
      "host_mask": 6890,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 244,
      "host_mask": 6891,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 245,
      "host_mask": 6892,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 246,
      "host_mask": 6893,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 247,
      "host_mask": 6894,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 248,
      "host_mask": 6895,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 249,
      "host_mask": 6904,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 250,
      "host_mask": 6905,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 251,
      "host_mask": 6907,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 252,
      "host_mask": 6908,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 253,
      "host_mask": 6909,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 254,
      "host_mask": 6911,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 255,
      "host_mask": 7068,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        3,
        1,
        1,
        4,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 256,
      "host_mask": 7069,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 257,
      "host_mask": 7070,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 258,
      "host_mask": 7071,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 259,
      "host_mask": 7084,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        9,
        1,
        1,
        7,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 260,
      "host_mask": 7085,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 261,
      "host_mask": 7086,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 262,
      "host_mask": 7087,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 263,
      "host_mask": 7088,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 47
    },
    {
      "host_index": 264,
      "host_mask": 7089,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 265,
      "host_mask": 7090,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        1,
        3,
        3,
        8,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 266,
      "host_mask": 7091,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 267,
      "host_mask": 7092,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 107
    },
    {
      "host_index": 268,
      "host_mask": 7093,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 269,
      "host_mask": 7094,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 270,
      "host_mask": 7095,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 271,
      "host_mask": 7100,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        5,
        1,
        1,
        2,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 272,
      "host_mask": 7101,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 273,
      "host_mask": 7102,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 274,
      "host_mask": 7103,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 275,
      "host_mask": 7134,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 276,
      "host_mask": 7135,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 277,
      "host_mask": 7150,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 278,
      "host_mask": 7151,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 279,
      "host_mask": 7152,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 280,
      "host_mask": 7153,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 281,
      "host_mask": 7154,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 282,
      "host_mask": 7155,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 283,
      "host_mask": 7156,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 284,
      "host_mask": 7157,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 285,
      "host_mask": 7158,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 286,
      "host_mask": 7159,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 287,
      "host_mask": 7164,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 288,
      "host_mask": 7165,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 289,
      "host_mask": 7166,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 290,
      "host_mask": 7167,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 291,
      "host_mask": 7740,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        3,
        1,
        1,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 292,
      "host_mask": 7741,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 293,
      "host_mask": 7743,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 294,
      "host_mask": 7804,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        1,
        8,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 295,
      "host_mask": 7805,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 296,
      "host_mask": 7807,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 297,
      "host_mask": 7860,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        3,
        1,
        7,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 298,
      "host_mask": 7861,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 299,
      "host_mask": 7862,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 300,
      "host_mask": 7863,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 301,
      "host_mask": 7864,
      "supported": true,
      "latent_assignment": [
        0,
        6,
        3,
        7,
        1,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 302,
      "host_mask": 7865,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 303,
      "host_mask": 7866,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 304,
      "host_mask": 7867,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 305,
      "host_mask": 7868,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        5,
        1,
        4,
        2,
        2
      ],
      "search_nodes": 8
    },
    {
      "host_index": 306,
      "host_mask": 7869,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 307,
      "host_mask": 7870,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 308,
      "host_mask": 7871,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 309,
      "host_mask": 7926,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 310,
      "host_mask": 7927,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 311,
      "host_mask": 7930,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 312,
      "host_mask": 7931,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 313,
      "host_mask": 7932,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 314,
      "host_mask": 7933,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 315,
      "host_mask": 7934,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 316,
      "host_mask": 7935,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 317,
      "host_mask": 8124,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        3,
        1,
        1,
        4,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 318,
      "host_mask": 8125,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 319,
      "host_mask": 8126,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 320,
      "host_mask": 8127,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 321,
      "host_mask": 8190,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 322,
      "host_mask": 8191,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 323,
      "host_mask": 15260,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        0,
        1,
        1,
        1,
        16
      ],
      "search_nodes": 7
    },
    {
      "host_index": 324,
      "host_mask": 15261,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 325,
      "host_mask": 15263,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 326,
      "host_mask": 15276,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        3,
        1,
        1,
        7,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 327,
      "host_mask": 15277,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 328,
      "host_mask": 15279,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 329,
      "host_mask": 15292,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        3,
        1,
        1,
        1,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 330,
      "host_mask": 15293,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 331,
      "host_mask": 15295,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 332,
      "host_mask": 15327,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 333,
      "host_mask": 15340,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 334,
      "host_mask": 15341,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 335,
      "host_mask": 15343,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 336,
      "host_mask": 15356,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 337,
      "host_mask": 15357,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 338,
      "host_mask": 15359,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 339,
      "host_mask": 15796,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        5,
        1,
        7,
        4,
        2
      ],
      "search_nodes": 8
    },
    {
      "host_index": 340,
      "host_mask": 15797,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 341,
      "host_mask": 15799,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 342,
      "host_mask": 15804,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        5,
        1,
        1,
        4,
        2
      ],
      "search_nodes": 8
    },
    {
      "host_index": 343,
      "host_mask": 15805,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 344,
      "host_mask": 15807,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 345,
      "host_mask": 15863,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 346,
      "host_mask": 15868,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 347,
      "host_mask": 15869,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 348,
      "host_mask": 15871,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 349,
      "host_mask": 16316,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        3,
        1,
        1,
        1,
        4
      ],
      "search_nodes": 8
    },
    {
      "host_index": 350,
      "host_mask": 16317,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 351,
      "host_mask": 16318,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 352,
      "host_mask": 16319,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 353,
      "host_mask": 16382,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 354,
      "host_mask": 16383,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 355,
      "host_mask": 32700,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 356,
      "host_mask": 32701,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 357,
      "host_mask": 32703,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 358,
      "host_mask": 32767,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 359,
      "host_mask": 39375,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 360,
      "host_mask": 39376,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 361,
      "host_mask": 39377,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 362,
      "host_mask": 39379,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 363,
      "host_mask": 39383,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 364,
      "host_mask": 39391,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 365,
      "host_mask": 39408,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 366,
      "host_mask": 39409,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 367,
      "host_mask": 39411,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 368,
      "host_mask": 39415,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 369,
      "host_mask": 39423,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 370,
      "host_mask": 39441,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 371,
      "host_mask": 39443,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 372,
      "host_mask": 39447,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 373,
      "host_mask": 39455,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 374,
      "host_mask": 39456,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 375,
      "host_mask": 39457,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 376,
      "host_mask": 39458,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 377,
      "host_mask": 39459,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 378,
      "host_mask": 39462,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 379,
      "host_mask": 39463,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 380,
      "host_mask": 39470,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 381,
      "host_mask": 39471,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 382,
      "host_mask": 39473,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 383,
      "host_mask": 39475,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 384,
      "host_mask": 39479,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 385,
      "host_mask": 39487,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 386,
      "host_mask": 39509,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 387,
      "host_mask": 39511,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 388,
      "host_mask": 39516,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 389,
      "host_mask": 39517,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 390,
      "host_mask": 39518,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 391,
      "host_mask": 39519,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 392,
      "host_mask": 39522,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 147
    },
    {
      "host_index": 393,
      "host_mask": 39523,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 394,
      "host_mask": 39524,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 395,
      "host_mask": 39525,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 396,
      "host_mask": 39526,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 397,
      "host_mask": 39527,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 398,
      "host_mask": 39532,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 399,
      "host_mask": 39533,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 400,
      "host_mask": 39534,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 401,
      "host_mask": 39535,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 402,
      "host_mask": 39536,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 403,
      "host_mask": 39537,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 404,
      "host_mask": 39538,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 47
    },
    {
      "host_index": 405,
      "host_mask": 39539,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 406,
      "host_mask": 39540,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 407,
      "host_mask": 39541,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 408,
      "host_mask": 39542,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 409,
      "host_mask": 39543,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 410,
      "host_mask": 39548,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 411,
      "host_mask": 39549,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 412,
      "host_mask": 39550,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 413,
      "host_mask": 39551,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 414,
      "host_mask": 39639,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 415,
      "host_mask": 39642,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 416,
      "host_mask": 39643,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 417,
      "host_mask": 39646,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 418,
      "host_mask": 39647,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 419,
      "host_mask": 39654,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 420,
      "host_mask": 39655,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 421,
      "host_mask": 39658,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 422,
      "host_mask": 39659,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 423,
      "host_mask": 39662,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 424,
      "host_mask": 39663,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 425,
      "host_mask": 39664,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 426,
      "host_mask": 39665,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 427,
      "host_mask": 39666,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 428,
      "host_mask": 39667,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 429,
      "host_mask": 39670,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 430,
      "host_mask": 39671,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 431,
      "host_mask": 39672,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 432,
      "host_mask": 39673,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 433,
      "host_mask": 39674,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 434,
      "host_mask": 39675,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 435,
      "host_mask": 39678,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 436,
      "host_mask": 39679,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 437,
      "host_mask": 39902,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 438,
      "host_mask": 39903,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 439,
      "host_mask": 39918,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 440,
      "host_mask": 39919,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 441,
      "host_mask": 39920,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 442,
      "host_mask": 39921,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 443,
      "host_mask": 39922,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 444,
      "host_mask": 39923,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 445,
      "host_mask": 39926,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 446,
      "host_mask": 39927,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 447,
      "host_mask": 39934,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 448,
      "host_mask": 39935,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 449,
      "host_mask": 40496,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 107
    },
    {
      "host_index": 450,
      "host_mask": 40497,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 451,
      "host_mask": 40498,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 452,
      "host_mask": 40499,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 453,
      "host_mask": 40502,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 454,
      "host_mask": 40503,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 455,
      "host_mask": 40510,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 456,
      "host_mask": 40511,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 457,
      "host_mask": 40562,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 72
    },
    {
      "host_index": 458,
      "host_mask": 40563,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 459,
      "host_mask": 40564,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 460,
      "host_mask": 40565,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 461,
      "host_mask": 40566,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 462,
      "host_mask": 40567,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 463,
      "host_mask": 40572,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 464,
      "host_mask": 40573,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 465,
      "host_mask": 40574,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 466,
      "host_mask": 40575,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 467,
      "host_mask": 40694,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 468,
      "host_mask": 40695,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 469,
      "host_mask": 40698,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 470,
      "host_mask": 40699,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 471,
      "host_mask": 40702,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 472,
      "host_mask": 40703,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 473,
      "host_mask": 40958,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 474,
      "host_mask": 40959,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 475,
      "host_mask": 41950,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 476,
      "host_mask": 41951,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 477,
      "host_mask": 41952,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 478,
      "host_mask": 41953,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 479,
      "host_mask": 41954,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 480,
      "host_mask": 41955,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 481,
      "host_mask": 41958,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 482,
      "host_mask": 41959,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 483,
      "host_mask": 41964,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 484,
      "host_mask": 41965,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 485,
      "host_mask": 41966,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 486,
      "host_mask": 41967,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 487,
      "host_mask": 41982,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 488,
      "host_mask": 41983,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 489,
      "host_mask": 42047,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 490,
      "host_mask": 42096,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 207
    },
    {
      "host_index": 491,
      "host_mask": 42097,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 492,
      "host_mask": 42099,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 493,
      "host_mask": 42100,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 87
    },
    {
      "host_index": 494,
      "host_mask": 42101,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 495,
      "host_mask": 42103,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 496,
      "host_mask": 42108,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 497,
      "host_mask": 42109,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 498,
      "host_mask": 42111,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 499,
      "host_mask": 42218,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        1,
        7,
        8,
        14,
        2
      ],
      "search_nodes": 8
    },
    {
      "host_index": 500,
      "host_mask": 42219,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 501,
      "host_mask": 42220,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 502,
      "host_mask": 42221,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 503,
      "host_mask": 42222,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 504,
      "host_mask": 42223,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 505,
      "host_mask": 42232,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        6,
        3,
        1,
        4,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 506,
      "host_mask": 42233,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 507,
      "host_mask": 42234,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 508,
      "host_mask": 42235,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 509,
      "host_mask": 42238,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 510,
      "host_mask": 42239,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 511,
      "host_mask": 42412,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 512,
      "host_mask": 42413,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 513,
      "host_mask": 42414,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 514,
      "host_mask": 42415,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 515,
      "host_mask": 42418,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 516,
      "host_mask": 42419,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 517,
      "host_mask": 42422,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 518,
      "host_mask": 42423,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 519,
      "host_mask": 42430,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 520,
      "host_mask": 42431,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 521,
      "host_mask": 42478,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 32
    },
    {
      "host_index": 522,
      "host_mask": 42479,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 523,
      "host_mask": 42486,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 524,
      "host_mask": 42487,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 525,
      "host_mask": 42492,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 526,
      "host_mask": 42493,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 527,
      "host_mask": 42494,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 528,
      "host_mask": 42495,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 529,
      "host_mask": 43006,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 530,
      "host_mask": 43007,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 531,
      "host_mask": 43807,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 532,
      "host_mask": 43814,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 533,
      "host_mask": 43815,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 534,
      "host_mask": 43821,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 535,
      "host_mask": 43823,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 536,
      "host_mask": 43839,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 537,
      "host_mask": 43868,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 538,
      "host_mask": 43869,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 539,
      "host_mask": 43871,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 540,
      "host_mask": 43878,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 541,
      "host_mask": 43879,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 542,
      "host_mask": 43884,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 543,
      "host_mask": 43885,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 544,
      "host_mask": 43887,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 545,
      "host_mask": 43888,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 546,
      "host_mask": 43889,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 547,
      "host_mask": 43891,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 548,
      "host_mask": 43892,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 549,
      "host_mask": 43893,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 550,
      "host_mask": 43894,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 551,
      "host_mask": 43895,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 552,
      "host_mask": 43900,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 553,
      "host_mask": 43901,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 554,
      "host_mask": 43903,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 555,
      "host_mask": 43998,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 556,
      "host_mask": 43999,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 557,
      "host_mask": 44006,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 558,
      "host_mask": 44007,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 559,
      "host_mask": 44008,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 560,
      "host_mask": 44009,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 561,
      "host_mask": 44010,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 562,
      "host_mask": 44011,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 563,
      "host_mask": 44012,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 564,
      "host_mask": 44013,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 565,
      "host_mask": 44014,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 566,
      "host_mask": 44015,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 567,
      "host_mask": 44024,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 568,
      "host_mask": 44025,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 569,
      "host_mask": 44026,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 570,
      "host_mask": 44027,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 571,
      "host_mask": 44030,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 572,
      "host_mask": 44031,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 573,
      "host_mask": 44280,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 574,
      "host_mask": 44281,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 575,
      "host_mask": 44283,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 576,
      "host_mask": 44287,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 577,
      "host_mask": 44336,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 578,
      "host_mask": 44337,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 579,
      "host_mask": 44339,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 580,
      "host_mask": 44340,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 27
    },
    {
      "host_index": 581,
      "host_mask": 44341,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 582,
      "host_mask": 44342,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 583,
      "host_mask": 44343,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 584,
      "host_mask": 44348,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 585,
      "host_mask": 44349,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 586,
      "host_mask": 44351,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 587,
      "host_mask": 44403,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 588,
      "host_mask": 44404,
      "supported": true,
      "latent_assignment": [
        0,
        7,
        3,
        1,
        5,
        2,
        8
      ],
      "search_nodes": 8
    },
    {
      "host_index": 589,
      "host_mask": 44405,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 590,
      "host_mask": 44406,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 591,
      "host_mask": 44407,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 592,
      "host_mask": 44412,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 593,
      "host_mask": 44413,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 594,
      "host_mask": 44415,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 595,
      "host_mask": 44460,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 596,
      "host_mask": 44461,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 597,
      "host_mask": 44462,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 598,
      "host_mask": 44463,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 599,
      "host_mask": 44466,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 600,
      "host_mask": 44467,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 601,
      "host_mask": 44470,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 602,
      "host_mask": 44471,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 603,
      "host_mask": 44472,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 604,
      "host_mask": 44473,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 605,
      "host_mask": 44474,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 606,
      "host_mask": 44475,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 607,
      "host_mask": 44476,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 608,
      "host_mask": 44477,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 609,
      "host_mask": 44478,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 610,
      "host_mask": 44479,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 611,
      "host_mask": 44526,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 612,
      "host_mask": 44527,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 613,
      "host_mask": 44534,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 614,
      "host_mask": 44535,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 615,
      "host_mask": 44536,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 616,
      "host_mask": 44537,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 617,
      "host_mask": 44538,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 618,
      "host_mask": 44539,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 619,
      "host_mask": 44540,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 620,
      "host_mask": 44541,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 621,
      "host_mask": 44542,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 622,
      "host_mask": 44543,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 623,
      "host_mask": 44856,
      "supported": true,
      "latent_assignment": [
        0,
        0,
        6,
        9,
        1,
        2,
        15
      ],
      "search_nodes": 8
    },
    {
      "host_index": 624,
      "host_mask": 44857,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 625,
      "host_mask": 44858,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 626,
      "host_mask": 44859,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 627,
      "host_mask": 44862,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 628,
      "host_mask": 44863,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 629,
      "host_mask": 44922,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 630,
      "host_mask": 44923,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 631,
      "host_mask": 44924,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 632,
      "host_mask": 44925,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 633,
      "host_mask": 44926,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 634,
      "host_mask": 44927,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 635,
      "host_mask": 45054,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 636,
      "host_mask": 45055,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 637,
      "host_mask": 48029,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 638,
      "host_mask": 48031,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 639,
      "host_mask": 48044,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 640,
      "host_mask": 48045,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 641,
      "host_mask": 48047,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 642,
      "host_mask": 48048,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 643,
      "host_mask": 48049,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 644,
      "host_mask": 48051,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 645,
      "host_mask": 48052,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 646,
      "host_mask": 48053,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 647,
      "host_mask": 48055,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 648,
      "host_mask": 48060,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 649,
      "host_mask": 48061,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 650,
      "host_mask": 48063,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 651,
      "host_mask": 48095,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 652,
      "host_mask": 48108,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 653,
      "host_mask": 48109,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 654,
      "host_mask": 48111,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 655,
      "host_mask": 48112,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 656,
      "host_mask": 48113,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 657,
      "host_mask": 48115,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 658,
      "host_mask": 48116,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 659,
      "host_mask": 48117,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 660,
      "host_mask": 48119,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 661,
      "host_mask": 48124,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 662,
      "host_mask": 48125,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 663,
      "host_mask": 48127,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 664,
      "host_mask": 48560,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 665,
      "host_mask": 48561,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 666,
      "host_mask": 48563,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 667,
      "host_mask": 48564,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 668,
      "host_mask": 48565,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 669,
      "host_mask": 48567,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 670,
      "host_mask": 48572,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 671,
      "host_mask": 48573,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 672,
      "host_mask": 48575,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 673,
      "host_mask": 48624,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 674,
      "host_mask": 48625,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 675,
      "host_mask": 48627,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 676,
      "host_mask": 48628,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 677,
      "host_mask": 48629,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 678,
      "host_mask": 48631,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 679,
      "host_mask": 48636,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 680,
      "host_mask": 48637,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 681,
      "host_mask": 48639,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 682,
      "host_mask": 48689,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 683,
      "host_mask": 48690,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 684,
      "host_mask": 48691,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 685,
      "host_mask": 48692,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 686,
      "host_mask": 48693,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 687,
      "host_mask": 48694,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 688,
      "host_mask": 48695,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 689,
      "host_mask": 48700,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 690,
      "host_mask": 48701,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 691,
      "host_mask": 48702,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 692,
      "host_mask": 48703,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 693,
      "host_mask": 48754,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 694,
      "host_mask": 48755,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 695,
      "host_mask": 48756,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 696,
      "host_mask": 48757,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 697,
      "host_mask": 48758,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 698,
      "host_mask": 48759,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 699,
      "host_mask": 48764,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 700,
      "host_mask": 48765,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 701,
      "host_mask": 48766,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 702,
      "host_mask": 48767,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 703,
      "host_mask": 48820,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 52
    },
    {
      "host_index": 704,
      "host_mask": 48821,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 705,
      "host_mask": 48822,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 706,
      "host_mask": 48823,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 707,
      "host_mask": 48824,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 708,
      "host_mask": 48825,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 709,
      "host_mask": 48826,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 710,
      "host_mask": 48827,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 711,
      "host_mask": 48828,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 712,
      "host_mask": 48829,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 713,
      "host_mask": 48830,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 714,
      "host_mask": 48831,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 715,
      "host_mask": 48886,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 716,
      "host_mask": 48887,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 717,
      "host_mask": 48890,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 718,
      "host_mask": 48891,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 719,
      "host_mask": 48892,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 720,
      "host_mask": 48893,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 721,
      "host_mask": 48894,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 722,
      "host_mask": 48895,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 723,
      "host_mask": 49084,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 724,
      "host_mask": 49085,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 725,
      "host_mask": 49086,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 726,
      "host_mask": 49087,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 727,
      "host_mask": 49150,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 728,
      "host_mask": 49151,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 729,
      "host_mask": 58931,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 730,
      "host_mask": 58935,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 731,
      "host_mask": 58943,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 732,
      "host_mask": 58995,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 733,
      "host_mask": 58997,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 734,
      "host_mask": 58999,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 735,
      "host_mask": 59004,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 736,
      "host_mask": 59005,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 737,
      "host_mask": 59007,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 738,
      "host_mask": 59063,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 739,
      "host_mask": 59065,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 740,
      "host_mask": 59066,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 741,
      "host_mask": 59067,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 742,
      "host_mask": 59069,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 743,
      "host_mask": 59070,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 744,
      "host_mask": 59071,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 745,
      "host_mask": 59126,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 746,
      "host_mask": 59127,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 747,
      "host_mask": 59130,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 748,
      "host_mask": 59131,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 749,
      "host_mask": 59132,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 750,
      "host_mask": 59133,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 751,
      "host_mask": 59134,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 752,
      "host_mask": 59135,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 753,
      "host_mask": 59324,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 754,
      "host_mask": 59325,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 755,
      "host_mask": 59326,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 756,
      "host_mask": 59327,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 757,
      "host_mask": 59390,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 758,
      "host_mask": 59391,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 759,
      "host_mask": 61111,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 760,
      "host_mask": 61112,
      "supported": true,
      "latent_assignment": [
        0,
        3,
        3,
        7,
        8,
        1,
        1
      ],
      "search_nodes": 8
    },
    {
      "host_index": 761,
      "host_mask": 61113,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 762,
      "host_mask": 61115,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 763,
      "host_mask": 61116,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 764,
      "host_mask": 61117,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 765,
      "host_mask": 61119,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 766,
      "host_mask": 61175,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 767,
      "host_mask": 61176,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 768,
      "host_mask": 61177,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 769,
      "host_mask": 61179,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 770,
      "host_mask": 61180,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 771,
      "host_mask": 61181,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 772,
      "host_mask": 61183,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 773,
      "host_mask": 61244,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 774,
      "host_mask": 61245,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 775,
      "host_mask": 61247,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 776,
      "host_mask": 61308,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 777,
      "host_mask": 61309,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 778,
      "host_mask": 61311,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 779,
      "host_mask": 61372,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 780,
      "host_mask": 61373,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 781,
      "host_mask": 61374,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 782,
      "host_mask": 61375,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 783,
      "host_mask": 61438,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 784,
      "host_mask": 61439,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 785,
      "host_mask": 65468,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 786,
      "host_mask": 65469,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 787,
      "host_mask": 65471,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 788,
      "host_mask": 65535,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 789,
      "host_mask": 111582,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 790,
      "host_mask": 111583,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 791,
      "host_mask": 111594,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 792,
      "host_mask": 111595,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 793,
      "host_mask": 111598,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 794,
      "host_mask": 111599,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 795,
      "host_mask": 111614,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 796,
      "host_mask": 111615,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 797,
      "host_mask": 111979,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 798,
      "host_mask": 111980,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 799,
      "host_mask": 111981,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 800,
      "host_mask": 111982,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 801,
      "host_mask": 111983,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 802,
      "host_mask": 111988,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 803,
      "host_mask": 111989,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 804,
      "host_mask": 111990,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 805,
      "host_mask": 111991,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 806,
      "host_mask": 111998,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 807,
      "host_mask": 111999,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 808,
      "host_mask": 112110,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 809,
      "host_mask": 112111,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 810,
      "host_mask": 112118,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 811,
      "host_mask": 112119,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 812,
      "host_mask": 112122,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 813,
      "host_mask": 112123,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 814,
      "host_mask": 112126,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 815,
      "host_mask": 112127,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 816,
      "host_mask": 112638,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 817,
      "host_mask": 112639,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 818,
      "host_mask": 113631,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 819,
      "host_mask": 113640,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 820,
      "host_mask": 113641,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 821,
      "host_mask": 113643,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 822,
      "host_mask": 113647,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 823,
      "host_mask": 113656,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 824,
      "host_mask": 113657,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 825,
      "host_mask": 113659,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 826,
      "host_mask": 113663,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 827,
      "host_mask": 113961,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 828,
      "host_mask": 113963,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 829,
      "host_mask": 113967,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 830,
      "host_mask": 113969,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 831,
      "host_mask": 113970,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 832,
      "host_mask": 113971,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 833,
      "host_mask": 113974,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 834,
      "host_mask": 113975,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 835,
      "host_mask": 113977,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 836,
      "host_mask": 113978,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 837,
      "host_mask": 113979,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 838,
      "host_mask": 113982,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 839,
      "host_mask": 113983,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 840,
      "host_mask": 114029,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 841,
      "host_mask": 114031,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 842,
      "host_mask": 114034,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 843,
      "host_mask": 114035,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 844,
      "host_mask": 114036,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 845,
      "host_mask": 114037,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 846,
      "host_mask": 114038,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 847,
      "host_mask": 114039,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 848,
      "host_mask": 114040,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 849,
      "host_mask": 114041,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 850,
      "host_mask": 114042,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 851,
      "host_mask": 114043,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 852,
      "host_mask": 114044,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 853,
      "host_mask": 114045,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 854,
      "host_mask": 114046,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 855,
      "host_mask": 114047,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 856,
      "host_mask": 114159,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 857,
      "host_mask": 114166,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 858,
      "host_mask": 114167,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 859,
      "host_mask": 114168,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 860,
      "host_mask": 114169,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 861,
      "host_mask": 114170,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 862,
      "host_mask": 114171,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 863,
      "host_mask": 114174,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 864,
      "host_mask": 114175,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 865,
      "host_mask": 114489,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 866,
      "host_mask": 114490,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 867,
      "host_mask": 114491,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 868,
      "host_mask": 114494,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 869,
      "host_mask": 114495,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 870,
      "host_mask": 114554,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 871,
      "host_mask": 114555,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 872,
      "host_mask": 114556,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 873,
      "host_mask": 114557,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 874,
      "host_mask": 114558,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 875,
      "host_mask": 114559,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 876,
      "host_mask": 114686,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 877,
      "host_mask": 114687,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 878,
      "host_mask": 120383,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 879,
      "host_mask": 120443,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 880,
      "host_mask": 120444,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 881,
      "host_mask": 120445,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 882,
      "host_mask": 120447,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 883,
      "host_mask": 120568,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 884,
      "host_mask": 120569,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 885,
      "host_mask": 120570,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 886,
      "host_mask": 120571,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 887,
      "host_mask": 120574,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 888,
      "host_mask": 120575,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 889,
      "host_mask": 120639,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 890,
      "host_mask": 120699,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 891,
      "host_mask": 120700,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 892,
      "host_mask": 120701,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 893,
      "host_mask": 120702,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 894,
      "host_mask": 120703,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 895,
      "host_mask": 120830,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 896,
      "host_mask": 120831,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 897,
      "host_mask": 122616,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 898,
      "host_mask": 122617,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 899,
      "host_mask": 122619,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 900,
      "host_mask": 122623,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 901,
      "host_mask": 122681,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 902,
      "host_mask": 122682,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 903,
      "host_mask": 122683,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 904,
      "host_mask": 122686,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 905,
      "host_mask": 122687,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 906,
      "host_mask": 122746,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 907,
      "host_mask": 122747,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 908,
      "host_mask": 122748,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 909,
      "host_mask": 122749,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 910,
      "host_mask": 122750,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 911,
      "host_mask": 122751,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 912,
      "host_mask": 122878,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 913,
      "host_mask": 122879,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 914,
      "host_mask": 128831,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 915,
      "host_mask": 128891,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 916,
      "host_mask": 128892,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 917,
      "host_mask": 128893,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 918,
      "host_mask": 128895,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 919,
      "host_mask": 128956,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 920,
      "host_mask": 128957,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 921,
      "host_mask": 128958,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 922,
      "host_mask": 128959,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 923,
      "host_mask": 129022,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 924,
      "host_mask": 129023,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 925,
      "host_mask": 131004,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 926,
      "host_mask": 131005,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 927,
      "host_mask": 131007,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 928,
      "host_mask": 131071,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 929,
      "host_mask": 259903,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 930,
      "host_mask": 259963,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 931,
      "host_mask": 259964,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 932,
      "host_mask": 259965,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 933,
      "host_mask": 259967,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 934,
      "host_mask": 260094,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 935,
      "host_mask": 260095,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 936,
      "host_mask": 262143,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 937,
      "host_mask": 375775,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 938,
      "host_mask": 375776,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 939,
      "host_mask": 375777,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 940,
      "host_mask": 375779,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 941,
      "host_mask": 375783,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 942,
      "host_mask": 375791,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 943,
      "host_mask": 375807,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 944,
      "host_mask": 375841,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 945,
      "host_mask": 375843,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 7
    },
    {
      "host_index": 946,
      "host_mask": 375847,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 947,
      "host_mask": 375855,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 948,
      "host_mask": 375871,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 949,
      "host_mask": 375907,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 950,
      "host_mask": 375909,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 951,
      "host_mask": 375911,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 952,
      "host_mask": 375917,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 953,
      "host_mask": 375919,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 954,
      "host_mask": 375932,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 955,
      "host_mask": 375933,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 956,
      "host_mask": 375934,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 957,
      "host_mask": 375935,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 958,
      "host_mask": 376039,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 959,
      "host_mask": 376043,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 960,
      "host_mask": 376047,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 961,
      "host_mask": 376056,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 962,
      "host_mask": 376057,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 963,
      "host_mask": 376058,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 964,
      "host_mask": 376059,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 965,
      "host_mask": 376062,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 966,
      "host_mask": 376063,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 967,
      "host_mask": 376303,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 968,
      "host_mask": 376310,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 969,
      "host_mask": 376311,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 970,
      "host_mask": 376318,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 971,
      "host_mask": 376319,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 972,
      "host_mask": 376830,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 973,
      "host_mask": 376831,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 974,
      "host_mask": 377983,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 975,
      "host_mask": 378106,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 976,
      "host_mask": 378107,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 977,
      "host_mask": 378111,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 978,
      "host_mask": 378358,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 979,
      "host_mask": 378359,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 980,
      "host_mask": 378366,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 981,
      "host_mask": 378367,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 982,
      "host_mask": 378878,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 983,
      "host_mask": 378879,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 984,
      "host_mask": 380275,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 985,
      "host_mask": 380278,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 986,
      "host_mask": 380279,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 987,
      "host_mask": 380287,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 988,
      "host_mask": 380406,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 989,
      "host_mask": 380407,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 990,
      "host_mask": 380410,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 991,
      "host_mask": 380411,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 992,
      "host_mask": 380415,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 993,
      "host_mask": 380731,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 994,
      "host_mask": 380735,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 995,
      "host_mask": 380795,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 996,
      "host_mask": 380796,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 997,
      "host_mask": 380797,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 998,
      "host_mask": 380798,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 999,
      "host_mask": 380799,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1000,
      "host_mask": 380863,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1001,
      "host_mask": 380926,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1002,
      "host_mask": 380927,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1003,
      "host_mask": 384501,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1004,
      "host_mask": 384503,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1005,
      "host_mask": 384511,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1006,
      "host_mask": 384697,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1007,
      "host_mask": 384699,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1008,
      "host_mask": 384701,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1009,
      "host_mask": 384703,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1010,
      "host_mask": 384763,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1011,
      "host_mask": 384764,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1012,
      "host_mask": 384765,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1013,
      "host_mask": 384767,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1014,
      "host_mask": 384957,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1015,
      "host_mask": 384958,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1016,
      "host_mask": 384959,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1017,
      "host_mask": 385022,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1018,
      "host_mask": 385023,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1019,
      "host_mask": 393149,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1020,
      "host_mask": 393151,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1021,
      "host_mask": 393215,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1022,
      "host_mask": 425917,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1023,
      "host_mask": 425919,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1024,
      "host_mask": 425983,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1025,
      "host_mask": 452606,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1026,
      "host_mask": 452607,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1027,
      "host_mask": 454463,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1028,
      "host_mask": 454524,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1029,
      "host_mask": 454525,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1030,
      "host_mask": 454527,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1031,
      "host_mask": 454654,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1032,
      "host_mask": 454655,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1033,
      "host_mask": 458685,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1034,
      "host_mask": 458687,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1035,
      "host_mask": 458751,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1036,
      "host_mask": 522111,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1037,
      "host_mask": 522238,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1038,
      "host_mask": 522239,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1039,
      "host_mask": 524287,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1040,
      "host_mask": 1015743,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1041,
      "host_mask": 1015807,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1042,
      "host_mask": 1048575,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    },
    {
      "host_index": 1043,
      "host_mask": 2097151,
      "supported": false,
      "latent_assignment": null,
      "search_nodes": 2
    }
  ]
}


==> anc/computations/certificates/finite_checks.json <==
{
  "status": "PASS",
  "scope": "finite identities only; global theorem NOT certified",
  "vertices": 16,
  "edges": 40,
  "pentagons": 192,
  "induced_P4s": 480,
  "independent_generator_enumeration": true,
  "vertex_counts": [
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60,
    60
  ],
  "hessian_entries_checked": 256,
  "hessian": [
    [
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256",
      "1/256"
    ],
    [
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "1/256",
      "-15/256"
    ]
  ],
  "14_vertex_example": {
    "edges": 31,
    "pentagons": 96,
    "integer_violation": 170849
  },
  "lambda_minus12_witness": [
    1,
    -1,
    -1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    -1,
    1,
    1,
    -1
  ]
}


==> anc/computations/certificates/flag_basis.npz.b64 <==
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


==> anc/computations/certificates/flag_spaces.json <==
{
  "schema": "induced-pentagons.flag-spaces.v1",
  "status": "exact combinatorial inputs; no SOS inequality claimed",
  "equality_model": {
    "classes": 17,
    "active_class_vertices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "isolated_class_vertex": 16,
    "integer_class_weights": [
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      1,
      32
    ],
    "total_weight": 48,
    "clebsch_xor_generators": [
      1,
      2,
      4,
      8,
      15
    ]
  },
  "mask_convention": "lexicographic pairs (i,j), 0<=i<j<n; bit0=(0,1)",
  "flag_canonicalization": "minimum under extension permutations only",
  "blocks": {
    "one_root": {
      "roots": 1,
      "flag_order": 4,
      "root_edges": [],
      "dimension": 20,
      "host_sampling_denominator": 140,
      "flags": [
        {
          "index": 0,
          "mask": 0,
          "edges": [],
          "triangle_free": true
        },
        {
          "index": 1,
          "mask": 1,
          "edges": [
            [
              0,
              1
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 2,
          "mask": 3,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 3,
          "mask": 7,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 4,
          "mask": 8,
          "edges": [
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 5,
          "mask": 9,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 6,
          "mask": 11,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 7,
          "mask": 12,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 8,
          "mask": 13,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 9,
          "mask": 15,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 10,
          "mask": 24,
          "edges": [
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 11,
          "mask": 25,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 12,
          "mask": 26,
          "edges": [
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 13,
          "mask": 27,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 14,
          "mask": 30,
          "edges": [
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 15,
          "mask": 31,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 16,
          "mask": 56,
          "edges": [
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 17,
          "mask": 57,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 18,
          "mask": 59,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 19,
          "mask": 63,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        }
      ],
      "triangle_free_count": 12,
      "equality_row_denominator": 110592,
      "compatible_root_assignments": 17,
      "unique_equality_row_count": 2,
      "equality_row_rank": 2,
      "kernel_dimension": 18,
      "unique_equality_rows": [
        [
          75907,
          21570,
          2670,
          125,
          3330,
          5340,
          0,
          90,
          360,
          0,
          270,
          375,
          360,
          0,
          195,
          0,
          0,
          0,
          0,
          0
        ],
        [
          100272,
          0,
          0,
          0,
          9120,
          0,
          0,
          0,
          0,
          0,
          1200,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "equality_row_representatives": [
        [
          0
        ],
        [
          16
        ]
      ],
      "independent_equality_row_indices": [
        0,
        1
      ],
      "integer_kernel_basis_columns": [
        [
          0,
          89,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          25,
          0,
          -4314,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          409830,
          -746596,
          0,
          0,
          -4505973,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          178,
          0,
          0,
          0,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          3,
          0,
          0,
          0,
          0,
          0,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          107850,
          -266729,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -9011946,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1438,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          13,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1438,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "kernel_basis_convention": "primitive integer columns, first nonzero entry positive"
    },
    "independent3": {
      "roots": 3,
      "flag_order": 5,
      "root_edges": [],
      "dimension": 72,
      "host_sampling_denominator": 1260,
      "flags": [
        {
          "index": 0,
          "mask": 0,
          "edges": [],
          "triangle_free": true
        },
        {
          "index": 1,
          "mask": 4,
          "edges": [
            [
              0,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 2,
          "mask": 12,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 3,
          "mask": 32,
          "edges": [
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 4,
          "mask": 36,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 5,
          "mask": 40,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 6,
          "mask": 44,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 7,
          "mask": 96,
          "edges": [
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 8,
          "mask": 100,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 9,
          "mask": 108,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 10,
          "mask": 128,
          "edges": [
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 11,
          "mask": 132,
          "edges": [
            [
              0,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 12,
          "mask": 136,
          "edges": [
            [
              0,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 13,
          "mask": 140,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 14,
          "mask": 160,
          "edges": [
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 15,
          "mask": 164,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 16,
          "mask": 168,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 17,
          "mask": 172,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 18,
          "mask": 192,
          "edges": [
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 19,
          "mask": 196,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 20,
          "mask": 200,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 21,
          "mask": 204,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 22,
          "mask": 224,
          "edges": [
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 23,
          "mask": 228,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 24,
          "mask": 232,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 25,
          "mask": 236,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 26,
          "mask": 384,
          "edges": [
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 27,
          "mask": 388,
          "edges": [
            [
              0,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 28,
          "mask": 396,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 29,
          "mask": 416,
          "edges": [
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 30,
          "mask": 420,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 31,
          "mask": 424,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 32,
          "mask": 428,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 33,
          "mask": 480,
          "edges": [
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 34,
          "mask": 484,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 35,
          "mask": 492,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 36,
          "mask": 512,
          "edges": [
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 37,
          "mask": 516,
          "edges": [
            [
              0,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 38,
          "mask": 524,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 39,
          "mask": 544,
          "edges": [
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 40,
          "mask": 548,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 41,
          "mask": 552,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 42,
          "mask": 556,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 43,
          "mask": 608,
          "edges": [
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 44,
          "mask": 612,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 45,
          "mask": 620,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 46,
          "mask": 640,
          "edges": [
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 47,
          "mask": 644,
          "edges": [
            [
              0,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 48,
          "mask": 648,
          "edges": [
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 49,
          "mask": 652,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 50,
          "mask": 672,
          "edges": [
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 51,
          "mask": 676,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 52,
          "mask": 680,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 53,
          "mask": 684,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 54,
          "mask": 704,
          "edges": [
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 55,
          "mask": 708,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 56,
          "mask": 712,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 57,
          "mask": 716,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 58,
          "mask": 736,
          "edges": [
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 59,
          "mask": 740,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 60,
          "mask": 744,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 61,
          "mask": 748,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 62,
          "mask": 896,
          "edges": [
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 63,
          "mask": 900,
          "edges": [
            [
              0,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 64,
          "mask": 908,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 65,
          "mask": 928,
          "edges": [
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 66,
          "mask": 932,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 67,
          "mask": 936,
          "edges": [
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 68,
          "mask": 940,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 69,
          "mask": 992,
          "edges": [
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 70,
          "mask": 996,
          "edges": [
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 71,
          "mask": 1004,
          "edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        }
      ],
      "triangle_free_count": 50,
      "equality_row_denominator": 2304,
      "compatible_root_assignments": 2033,
      "unique_equality_row_count": 15,
      "equality_row_rank": 15,
      "kernel_dimension": 57,
      "unique_equality_rows": [
        [
          1440,
          144,
          4,
          144,
          70,
          4,
          4,
          4,
          4,
          1,
          144,
          70,
          4,
          4,
          70,
          66,
          0,
          4,
          4,
          0,
          0,
          2,
          4,
          4,
          2,
          2,
          4,
          4,
          1,
          4,
          4,
          2,
          2,
          1,
          2,
          1,
          4,
          8,
          0,
          8,
          6,
          4,
          0,
          0,
          0,
          0,
          8,
          6,
          4,
          0,
          6,
          10,
          4,
          0,
          4,
          4,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1588,
          0,
          0,
          0,
          222,
          0,
          0,
          0,
          0,
          9,
          222,
          0,
          0,
          0,
          0,
          140,
          0,
          0,
          0,
          0,
          6,
          0,
          0,
          0,
          0,
          12,
          9,
          0,
          0,
          0,
          12,
          0,
          0,
          0,
          0,
          4,
          12,
          0,
          0,
          0,
          18,
          0,
          0,
          0,
          0,
          0,
          18,
          0,
          0,
          0,
          0,
          20,
          0,
          0,
          0,
          0,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1588,
          0,
          0,
          222,
          0,
          0,
          0,
          9,
          0,
          0,
          0,
          222,
          0,
          0,
          0,
          140,
          0,
          0,
          0,
          6,
          0,
          0,
          0,
          12,
          0,
          0,
          0,
          0,
          9,
          0,
          0,
          0,
          12,
          0,
          0,
          4,
          12,
          0,
          0,
          18,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          18,
          0,
          0,
          0,
          20,
          0,
          0,
          0,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1588,
          0,
          0,
          222,
          0,
          0,
          0,
          9,
          0,
          0,
          222,
          0,
          0,
          0,
          140,
          0,
          0,
          0,
          6,
          0,
          0,
          0,
          12,
          0,
          0,
          0,
          9,
          0,
          0,
          12,
          0,
          0,
          0,
          4,
          0,
          0,
          12,
          0,
          0,
          18,
          0,
          0,
          0,
          0,
          0,
          0,
          18,
          0,
          0,
          0,
          20,
          0,
          0,
          0,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1588,
          222,
          9,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          222,
          140,
          6,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          9,
          12,
          4,
          12,
          18,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          18,
          20,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1588,
          222,
          9,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          222,
          140,
          6,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          9,
          12,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          12,
          18,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          18,
          20,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1588,
          222,
          9,
          222,
          140,
          6,
          12,
          9,
          12,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          12,
          18,
          0,
          18,
          20,
          12,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          380,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          25,
          30,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          380,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          25,
          0,
          0,
          30,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          380,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          30,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          380,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          30,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          0,
          0,
          0,
          380,
          0,
          0,
          0,
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          30,
          0,
          0,
          0,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          0,
          0,
          380,
          0,
          0,
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          30,
          0,
          0,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1819,
          380,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          30,
          50,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          2224,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          80,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "equality_row_representatives": [
        [
          0,
          3,
          5
        ],
        [
          0,
          0,
          3
        ],
        [
          0,
          3,
          0
        ],
        [
          16,
          0,
          3
        ],
        [
          0,
          3,
          3
        ],
        [
          0,
          16,
          3
        ],
        [
          0,
          3,
          16
        ],
        [
          0,
          0,
          0
        ],
        [
          16,
          0,
          0
        ],
        [
          0,
          16,
          0
        ],
        [
          16,
          16,
          0
        ],
        [
          0,
          0,
          16
        ],
        [
          16,
          0,
          16
        ],
        [
          0,
          16,
          16
        ],
        [
          16,
          16,
          16
        ]
      ],
      "independent_equality_row_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14
      ],
      "integer_kernel_basis_columns": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          -2,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          5,
          -76,
          0,
          0,
          5,
          -38,
          0,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          10,
          -152,
          0,
          0,
          152,
          -147,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          5,
          0,
          5,
          -38,
          -76,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -71,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          10,
          -142,
          5,
          0,
          0,
          -152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          10,
          0,
          152,
          -147,
          -152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          20,
          -142,
          -61,
          0,
          0,
          -304,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          10,
          -294,
          81,
          0,
          0,
          -152,
          -10,
          0,
          142,
          0,
          0,
          0,
          0,
          0,
          142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          10,
          0,
          20,
          -81,
          -152,
          0,
          0,
          0,
          -10,
          132,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          10,
          0,
          -66,
          0,
          0,
          -152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          20,
          0,
          162,
          -223,
          -304,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -284,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          10,
          -152,
          0,
          0,
          20,
          -81,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          -10,
          0,
          0,
          0,
          132,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          20,
          -304,
          0,
          0,
          162,
          -223,
          0,
          0,
          0,
          0,
          0,
          -284,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          660,
          -10032,
          660,
          660,
          9982,
          -18719,
          -10032,
          0,
          -10032,
          0,
          0,
          -9372,
          0,
          0,
          -710,
          0,
          0,
          -9372,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          10792,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          26980,
          12205,
          -1248528,
          12205,
          12205,
          -2570,
          -1124033,
          -1248528,
          0,
          -1248528,
          -69935,
          -69935,
          0,
          0,
          -69935,
          -69935,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -750044,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          10,
          -294,
          81,
          0,
          0,
          -152,
          -10,
          0,
          142,
          0,
          0,
          0,
          0,
          0,
          142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          76,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          10,
          0,
          172,
          -157,
          -152,
          0,
          0,
          0,
          -10,
          -20,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          76,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          10,
          -152,
          0,
          0,
          172,
          -157,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          -10,
          0,
          0,
          0,
          -20,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          76,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          100,
          -1520,
          100,
          100,
          2330,
          -3245,
          -1520,
          0,
          -1520,
          0,
          0,
          -1420,
          0,
          0,
          710,
          0,
          0,
          -1420,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -5396,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          10,
          -152,
          0,
          0,
          152,
          -147,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          10,
          0,
          152,
          -147,
          -152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          10,
          0,
          -66,
          0,
          0,
          -152,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -71,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "kernel_basis_convention": "primitive integer columns, first nonzero entry positive"
    },
    "edge_isolate": {
      "roots": 3,
      "flag_order": 5,
      "root_edges": [
        [
          0,
          1
        ]
      ],
      "dimension": 72,
      "host_sampling_denominator": 1260,
      "flags": [
        {
          "index": 0,
          "mask": 1,
          "edges": [
            [
              0,
              1
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 1,
          "mask": 5,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 2,
          "mask": 13,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 3,
          "mask": 33,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 4,
          "mask": 37,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 5,
          "mask": 41,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 6,
          "mask": 45,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 7,
          "mask": 97,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 8,
          "mask": 101,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 9,
          "mask": 109,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 10,
          "mask": 129,
          "edges": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 11,
          "mask": 133,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 12,
          "mask": 137,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 13,
          "mask": 141,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 14,
          "mask": 161,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 15,
          "mask": 165,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 16,
          "mask": 169,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 17,
          "mask": 173,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 18,
          "mask": 193,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 19,
          "mask": 197,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 20,
          "mask": 201,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 21,
          "mask": 205,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 22,
          "mask": 225,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 23,
          "mask": 229,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 24,
          "mask": 233,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 25,
          "mask": 237,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 26,
          "mask": 385,
          "edges": [
            [
              0,
              1
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 27,
          "mask": 389,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 28,
          "mask": 397,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 29,
          "mask": 417,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 30,
          "mask": 421,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 31,
          "mask": 425,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 32,
          "mask": 429,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 33,
          "mask": 481,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 34,
          "mask": 485,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 35,
          "mask": 493,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 36,
          "mask": 513,
          "edges": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 37,
          "mask": 517,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 38,
          "mask": 525,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 39,
          "mask": 545,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 40,
          "mask": 549,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 41,
          "mask": 553,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 42,
          "mask": 557,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 43,
          "mask": 609,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 44,
          "mask": 613,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 45,
          "mask": 621,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 46,
          "mask": 641,
          "edges": [
            [
              0,
              1
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 47,
          "mask": 645,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 48,
          "mask": 649,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 49,
          "mask": 653,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 50,
          "mask": 673,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 51,
          "mask": 677,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 52,
          "mask": 681,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 53,
          "mask": 685,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 54,
          "mask": 705,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 55,
          "mask": 709,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 56,
          "mask": 713,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 57,
          "mask": 717,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 58,
          "mask": 737,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 59,
          "mask": 741,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 60,
          "mask": 745,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 61,
          "mask": 749,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 62,
          "mask": 897,
          "edges": [
            [
              0,
              1
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 63,
          "mask": 901,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 64,
          "mask": 909,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 65,
          "mask": 929,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 66,
          "mask": 933,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 67,
          "mask": 937,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 68,
          "mask": 941,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 69,
          "mask": 993,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 70,
          "mask": 997,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 71,
          "mask": 1005,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        }
      ],
      "triangle_free_count": 32,
      "equality_row_denominator": 2304,
      "compatible_root_assignments": 560,
      "unique_equality_row_count": 2,
      "equality_row_rank": 2,
      "kernel_dimension": 70,
      "unique_equality_rows": [
        [
          1365,
          214,
          9,
          214,
          0,
          8,
          0,
          9,
          0,
          0,
          72,
          136,
          2,
          12,
          136,
          0,
          4,
          0,
          2,
          4,
          0,
          0,
          12,
          0,
          0,
          0,
          1,
          4,
          4,
          4,
          0,
          8,
          0,
          4,
          0,
          0,
          4,
          8,
          0,
          8,
          0,
          10,
          0,
          0,
          0,
          0,
          2,
          12,
          4,
          0,
          12,
          0,
          8,
          0,
          4,
          8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1438,
          356,
          25,
          356,
          0,
          24,
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          24,
          0,
          24,
          0,
          26,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "equality_row_representatives": [
        [
          0,
          1,
          6
        ],
        [
          0,
          1,
          16
        ]
      ],
      "independent_equality_row_indices": [
        0,
        1
      ],
      "integer_kernel_basis_columns": [
        [
          2146,
          -21183,
          178208,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          286,
          -2657,
          0,
          0,
          0,
          22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          2146,
          -21183,
          0,
          0,
          0,
          0,
          0,
          178208,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1602,
          -6471,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11138,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          3026,
          -12223,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11138,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -44552,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          534,
          -2157,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          3026,
          -12223,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11138,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -44552,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          534,
          -2157,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -89104,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11138,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          70,
          1219,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -89104,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          286,
          -2657,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          286,
          -2657,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1002,
          -10555,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          89104,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -44552,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          534,
          -2157,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          534,
          -2157,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11138,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -22276,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          178,
          -719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11138,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "kernel_basis_convention": "primitive integer columns, first nonzero entry positive"
    },
    "path3": {
      "roots": 3,
      "flag_order": 5,
      "root_edges": [
        [
          0,
          1
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 72,
      "host_sampling_denominator": 1260,
      "flags": [
        {
          "index": 0,
          "mask": 17,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 1,
          "mask": 21,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 2,
          "mask": 29,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 3,
          "mask": 49,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 4,
          "mask": 53,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 5,
          "mask": 57,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 6,
          "mask": 61,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 7,
          "mask": 113,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 8,
          "mask": 117,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 9,
          "mask": 125,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 10,
          "mask": 145,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 11,
          "mask": 149,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 12,
          "mask": 153,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 13,
          "mask": 157,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 14,
          "mask": 177,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 15,
          "mask": 181,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 16,
          "mask": 185,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 17,
          "mask": 189,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 18,
          "mask": 209,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 19,
          "mask": 213,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 20,
          "mask": 217,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 21,
          "mask": 221,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 22,
          "mask": 241,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 23,
          "mask": 245,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 24,
          "mask": 249,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 25,
          "mask": 253,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 26,
          "mask": 401,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 27,
          "mask": 405,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 28,
          "mask": 413,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 29,
          "mask": 433,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 30,
          "mask": 437,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 31,
          "mask": 441,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 32,
          "mask": 445,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 33,
          "mask": 497,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 34,
          "mask": 501,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 35,
          "mask": 509,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 36,
          "mask": 529,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 37,
          "mask": 533,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 38,
          "mask": 541,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 39,
          "mask": 561,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 40,
          "mask": 565,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 41,
          "mask": 569,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 42,
          "mask": 573,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 43,
          "mask": 625,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 44,
          "mask": 629,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 45,
          "mask": 637,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 46,
          "mask": 657,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 47,
          "mask": 661,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 48,
          "mask": 665,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 49,
          "mask": 669,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 50,
          "mask": 689,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 51,
          "mask": 693,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 52,
          "mask": 697,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 53,
          "mask": 701,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 54,
          "mask": 721,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 55,
          "mask": 725,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": true
        },
        {
          "index": 56,
          "mask": 729,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 57,
          "mask": 733,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 58,
          "mask": 753,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 59,
          "mask": 757,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 60,
          "mask": 761,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 61,
          "mask": 765,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 62,
          "mask": 913,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 63,
          "mask": 917,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 64,
          "mask": 925,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 65,
          "mask": 945,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 66,
          "mask": 949,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 67,
          "mask": 953,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 68,
          "mask": 957,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 69,
          "mask": 1009,
          "edges": [
            [
              0,
              1
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 70,
          "mask": 1013,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 71,
          "mask": 1021,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        }
      ],
      "triangle_free_count": 24,
      "equality_row_denominator": 2304,
      "compatible_root_assignments": 400,
      "unique_equality_row_count": 2,
      "equality_row_rank": 2,
      "kernel_dimension": 70,
      "unique_equality_rows": [
        [
          1225,
          204,
          9,
          338,
          0,
          18,
          0,
          25,
          0,
          0,
          204,
          134,
          6,
          12,
          0,
          0,
          0,
          0,
          18,
          6,
          0,
          0,
          0,
          0,
          0,
          0,
          9,
          12,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          0,
          12,
          0,
          12,
          0,
          0,
          0,
          0,
          6,
          6,
          12,
          0,
          0,
          0,
          0,
          0,
          12,
          14,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1438,
          0,
          0,
          356,
          0,
          0,
          0,
          25,
          0,
          0,
          0,
          356,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          24,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          25,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          0,
          0,
          24,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          24,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          26,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "equality_row_representatives": [
        [
          0,
          1,
          3
        ],
        [
          0,
          1,
          0
        ]
      ],
      "independent_equality_row_indices": [
        0,
        1
      ],
      "integer_kernel_basis_columns": [
        [
          0,
          3,
          -68,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          3026,
          2081,
          0,
          -12223,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          3,
          0,
          0,
          0,
          -34,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1700,
          1775,
          0,
          0,
          0,
          0,
          0,
          -97784,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          3026,
          -10142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -12223,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -34,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -17,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -34,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          408,
          -1731,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -24446,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -68,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -17,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1700,
          -8291,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -97784,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          204,
          -1225,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -48892,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -34,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          204,
          -506,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -12223,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -17,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -34,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          408,
          -1731,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -24446,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -17,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -17,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          884,
          -1953,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -48892,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "kernel_basis_convention": "primitive integer columns, first nonzero entry positive"
    },
    "triangle3": {
      "roots": 3,
      "flag_order": 5,
      "root_edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ]
      ],
      "dimension": 72,
      "host_sampling_denominator": 1260,
      "flags": [
        {
          "index": 0,
          "mask": 19,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 1,
          "mask": 23,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 2,
          "mask": 31,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 3,
          "mask": 51,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 4,
          "mask": 55,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 5,
          "mask": 59,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 6,
          "mask": 63,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 7,
          "mask": 115,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 8,
          "mask": 119,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 9,
          "mask": 127,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 10,
          "mask": 147,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 11,
          "mask": 151,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 12,
          "mask": 155,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 13,
          "mask": 159,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 14,
          "mask": 179,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 15,
          "mask": 183,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 16,
          "mask": 187,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 17,
          "mask": 191,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 18,
          "mask": 211,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 19,
          "mask": 215,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 20,
          "mask": 219,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 21,
          "mask": 223,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 22,
          "mask": 243,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 23,
          "mask": 247,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 24,
          "mask": 251,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 25,
          "mask": 255,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 26,
          "mask": 403,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 27,
          "mask": 407,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 28,
          "mask": 415,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 29,
          "mask": 435,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 30,
          "mask": 439,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 31,
          "mask": 443,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 32,
          "mask": 447,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 33,
          "mask": 499,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 34,
          "mask": 503,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 35,
          "mask": 511,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 36,
          "mask": 531,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 37,
          "mask": 535,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 38,
          "mask": 543,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 39,
          "mask": 563,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 40,
          "mask": 567,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 41,
          "mask": 571,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 42,
          "mask": 575,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 43,
          "mask": 627,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 44,
          "mask": 631,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 45,
          "mask": 639,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 46,
          "mask": 659,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 47,
          "mask": 663,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 48,
          "mask": 667,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 49,
          "mask": 671,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 50,
          "mask": 691,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 51,
          "mask": 695,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 52,
          "mask": 699,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 53,
          "mask": 703,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 54,
          "mask": 723,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 55,
          "mask": 727,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 56,
          "mask": 731,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 57,
          "mask": 735,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 58,
          "mask": 755,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 59,
          "mask": 759,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 60,
          "mask": 763,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 61,
          "mask": 767,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 62,
          "mask": 915,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 63,
          "mask": 919,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 64,
          "mask": 927,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 65,
          "mask": 947,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 66,
          "mask": 951,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 67,
          "mask": 955,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 68,
          "mask": 959,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 69,
          "mask": 1011,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 70,
          "mask": 1015,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        },
        {
          "index": 71,
          "mask": 1023,
          "edges": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              1,
              2
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ],
            [
              3,
              4
            ]
          ],
          "triangle_free": false
        }
      ],
      "triangle_free_count": 0,
      "equality_row_denominator": 2304,
      "compatible_root_assignments": 0,
      "unique_equality_row_count": 0,
      "equality_row_rank": 0,
      "kernel_dimension": 72,
      "unique_equality_rows": [],
      "equality_row_representatives": [],
      "independent_equality_row_indices": [],
      "integer_kernel_basis_columns": [
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "kernel_basis_convention": "primitive integer columns, first nonzero entry positive"
    }
  }
}


==> anc/computations/certificates/graph_atlas_7.json <==
{
  "schema": "induced-pentagons.graph-atlas.v1",
  "order": 7,
  "mask_convention": "lexicographic pairs (i,j), 0<=i<j<n; bit0=(0,1)",
  "canonicalization": "minimum over all 7! vertex permutations",
  "host_count": 1044,
  "labelled_graph_count": 2097152,
  "hosts": [
    {
      "index": 0,
      "mask": 0,
      "edges": [],
      "edge_count": 0,
      "automorphism_order": 5040,
      "orbit_size": 1
    },
    {
      "index": 1,
      "mask": 1,
      "edges": [
        [
          0,
          1
        ]
      ],
      "edge_count": 1,
      "automorphism_order": 240,
      "orbit_size": 21
    },
    {
      "index": 2,
      "mask": 3,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ]
      ],
      "edge_count": 2,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 3,
      "mask": 7,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ]
      ],
      "edge_count": 3,
      "automorphism_order": 36,
      "orbit_size": 140
    },
    {
      "index": 4,
      "mask": 15,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 5,
      "mask": 31,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 120,
      "orbit_size": 42
    },
    {
      "index": 6,
      "mask": 63,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 720,
      "orbit_size": 7
    },
    {
      "index": 7,
      "mask": 67,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 3,
      "automorphism_order": 144,
      "orbit_size": 35
    },
    {
      "index": 8,
      "mask": 68,
      "edges": [
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 2,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 9,
      "mask": 69,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 3,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 10,
      "mask": 71,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 11,
      "mask": 76,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 3,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 12,
      "mask": 77,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 13,
      "mask": 79,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 14,
      "mask": 92,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 15,
      "mask": 93,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 16,
      "mask": 95,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 17,
      "mask": 124,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 18,
      "mask": 125,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 19,
      "mask": 127,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 20,
      "mask": 198,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 21,
      "mask": 199,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 22,
      "mask": 202,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 23,
      "mask": 203,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 24,
      "mask": 206,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 25,
      "mask": 207,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 26,
      "mask": 216,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 27,
      "mask": 217,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 28,
      "mask": 218,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 29,
      "mask": 219,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 30,
      "mask": 222,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 31,
      "mask": 223,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 32,
      "mask": 248,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 33,
      "mask": 249,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 34,
      "mask": 250,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 35,
      "mask": 251,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 36,
      "mask": 254,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 37,
      "mask": 255,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 38,
      "mask": 462,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 39,
      "mask": 463,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 40,
      "mask": 470,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 41,
      "mask": 471,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 42,
      "mask": 478,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 43,
      "mask": 479,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 44,
      "mask": 498,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 45,
      "mask": 499,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 46,
      "mask": 502,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 47,
      "mask": 503,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 48,
      "mask": 510,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 49,
      "mask": 511,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 50,
      "mask": 990,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 51,
      "mask": 991,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 52,
      "mask": 1006,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 53,
      "mask": 1007,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 54,
      "mask": 1022,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 55,
      "mask": 1023,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 56,
      "mask": 2046,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 240,
      "orbit_size": 21
    },
    {
      "index": 57,
      "mask": 2047,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 240,
      "orbit_size": 21
    },
    {
      "index": 58,
      "mask": 2247,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 144,
      "orbit_size": 35
    },
    {
      "index": 59,
      "mask": 2248,
      "edges": [
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 60,
      "mask": 2249,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 61,
      "mask": 2251,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 62,
      "mask": 2255,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 63,
      "mask": 2264,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 64,
      "mask": 2265,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 65,
      "mask": 2267,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 66,
      "mask": 2271,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 67,
      "mask": 2296,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 36,
      "orbit_size": 140
    },
    {
      "index": 68,
      "mask": 2297,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 69,
      "mask": 2299,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 70,
      "mask": 2303,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 36,
      "orbit_size": 140
    },
    {
      "index": 71,
      "mask": 2319,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 72,
      "mask": 2320,
      "edges": [
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 3,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 73,
      "mask": 2321,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 74,
      "mask": 2323,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 75,
      "mask": 2326,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 76,
      "mask": 2327,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 77,
      "mask": 2335,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 78,
      "mask": 2352,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 4,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 79,
      "mask": 2353,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 80,
      "mask": 2355,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 81,
      "mask": 2358,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 82,
      "mask": 2359,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 83,
      "mask": 2367,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 84,
      "mask": 2380,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 20,
      "orbit_size": 252
    },
    {
      "index": 85,
      "mask": 2381,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 86,
      "mask": 2383,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 87,
      "mask": 2387,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 88,
      "mask": 2388,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 89,
      "mask": 2389,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 90,
      "mask": 2390,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 91,
      "mask": 2391,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 92,
      "mask": 2396,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 93,
      "mask": 2397,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 94,
      "mask": 2399,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 95,
      "mask": 2416,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 96,
      "mask": 2417,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 97,
      "mask": 2419,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 98,
      "mask": 2420,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 99,
      "mask": 2421,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 100,
      "mask": 2422,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 101,
      "mask": 2423,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 102,
      "mask": 2428,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 103,
      "mask": 2429,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 104,
      "mask": 2431,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 105,
      "mask": 2510,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 106,
      "mask": 2511,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 107,
      "mask": 2518,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 108,
      "mask": 2519,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 109,
      "mask": 2520,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 110,
      "mask": 2521,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 111,
      "mask": 2522,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 112,
      "mask": 2523,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 113,
      "mask": 2526,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 114,
      "mask": 2527,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 115,
      "mask": 2544,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 116,
      "mask": 2545,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 117,
      "mask": 2546,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 118,
      "mask": 2547,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 119,
      "mask": 2550,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 120,
      "mask": 2551,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 121,
      "mask": 2552,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 122,
      "mask": 2553,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 123,
      "mask": 2554,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 124,
      "mask": 2555,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 125,
      "mask": 2558,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 126,
      "mask": 2559,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 127,
      "mask": 2840,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 128,
      "mask": 2841,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 129,
      "mask": 2842,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 130,
      "mask": 2843,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 131,
      "mask": 2846,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 132,
      "mask": 2847,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 133,
      "mask": 2856,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 134,
      "mask": 2857,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 135,
      "mask": 2858,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 136,
      "mask": 2859,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 137,
      "mask": 2862,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 138,
      "mask": 2863,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 139,
      "mask": 2872,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 140,
      "mask": 2873,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 141,
      "mask": 2874,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 142,
      "mask": 2875,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 143,
      "mask": 2878,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 144,
      "mask": 2879,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 145,
      "mask": 2906,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 146,
      "mask": 2907,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 147,
      "mask": 2908,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 148,
      "mask": 2909,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 149,
      "mask": 2910,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 150,
      "mask": 2911,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 151,
      "mask": 2922,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 152,
      "mask": 2923,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 153,
      "mask": 2924,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 154,
      "mask": 2925,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 155,
      "mask": 2926,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 156,
      "mask": 2927,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 157,
      "mask": 2936,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 158,
      "mask": 2937,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 159,
      "mask": 2938,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 160,
      "mask": 2939,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 161,
      "mask": 2940,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 162,
      "mask": 2941,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 163,
      "mask": 2942,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 164,
      "mask": 2943,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 165,
      "mask": 3038,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 166,
      "mask": 3039,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 167,
      "mask": 3054,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 168,
      "mask": 3055,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 169,
      "mask": 3064,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 170,
      "mask": 3065,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 171,
      "mask": 3066,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 172,
      "mask": 3067,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 173,
      "mask": 3070,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 174,
      "mask": 3071,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 175,
      "mask": 3896,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 176,
      "mask": 3897,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 177,
      "mask": 3898,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 178,
      "mask": 3899,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 179,
      "mask": 3902,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 180,
      "mask": 3903,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 181,
      "mask": 3962,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 182,
      "mask": 3963,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 183,
      "mask": 3964,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 184,
      "mask": 3965,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 185,
      "mask": 3966,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 186,
      "mask": 3967,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 187,
      "mask": 4094,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 188,
      "mask": 4095,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 189,
      "mask": 6543,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 190,
      "mask": 6549,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 191,
      "mask": 6551,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 192,
      "mask": 6559,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 193,
      "mask": 6576,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 194,
      "mask": 6577,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 195,
      "mask": 6579,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 196,
      "mask": 6581,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 197,
      "mask": 6583,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 198,
      "mask": 6591,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 199,
      "mask": 6607,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 200,
      "mask": 6612,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 201,
      "mask": 6613,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 202,
      "mask": 6615,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 203,
      "mask": 6620,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 204,
      "mask": 6621,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 205,
      "mask": 6623,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 206,
      "mask": 6640,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 207,
      "mask": 6641,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 208,
      "mask": 6643,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 209,
      "mask": 6644,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 210,
      "mask": 6645,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 211,
      "mask": 6647,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 212,
      "mask": 6652,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 213,
      "mask": 6653,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 214,
      "mask": 6655,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 215,
      "mask": 6808,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 216,
      "mask": 6809,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 217,
      "mask": 6811,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 218,
      "mask": 6812,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 219,
      "mask": 6813,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 220,
      "mask": 6815,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 221,
      "mask": 6820,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 222,
      "mask": 6821,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 223,
      "mask": 6823,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 224,
      "mask": 6824,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 225,
      "mask": 6825,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 226,
      "mask": 6826,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 227,
      "mask": 6827,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 228,
      "mask": 6828,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 229,
      "mask": 6829,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 230,
      "mask": 6830,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 231,
      "mask": 6831,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 232,
      "mask": 6840,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 233,
      "mask": 6841,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 234,
      "mask": 6843,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 235,
      "mask": 6844,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 236,
      "mask": 6845,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 237,
      "mask": 6847,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 238,
      "mask": 6875,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 239,
      "mask": 6876,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 240,
      "mask": 6877,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 241,
      "mask": 6879,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 242,
      "mask": 6887,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 243,
      "mask": 6890,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 244,
      "mask": 6891,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 245,
      "mask": 6892,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 246,
      "mask": 6893,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 247,
      "mask": 6894,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 248,
      "mask": 6895,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 249,
      "mask": 6904,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 250,
      "mask": 6905,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 251,
      "mask": 6907,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 252,
      "mask": 6908,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 253,
      "mask": 6909,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 254,
      "mask": 6911,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 255,
      "mask": 7068,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 256,
      "mask": 7069,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 257,
      "mask": 7070,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 258,
      "mask": 7071,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 259,
      "mask": 7084,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 260,
      "mask": 7085,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 261,
      "mask": 7086,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 262,
      "mask": 7087,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 263,
      "mask": 7088,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 264,
      "mask": 7089,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 265,
      "mask": 7090,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 266,
      "mask": 7091,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 267,
      "mask": 7092,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 268,
      "mask": 7093,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 269,
      "mask": 7094,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 270,
      "mask": 7095,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 271,
      "mask": 7100,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 272,
      "mask": 7101,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 273,
      "mask": 7102,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 274,
      "mask": 7103,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 275,
      "mask": 7134,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 276,
      "mask": 7135,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 277,
      "mask": 7150,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 278,
      "mask": 7151,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 279,
      "mask": 7152,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 280,
      "mask": 7153,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 281,
      "mask": 7154,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 282,
      "mask": 7155,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 283,
      "mask": 7156,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 284,
      "mask": 7157,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 285,
      "mask": 7158,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 286,
      "mask": 7159,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 287,
      "mask": 7164,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 288,
      "mask": 7165,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 289,
      "mask": 7166,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 290,
      "mask": 7167,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 291,
      "mask": 7740,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 292,
      "mask": 7741,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 293,
      "mask": 7743,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 294,
      "mask": 7804,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 295,
      "mask": 7805,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 296,
      "mask": 7807,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 297,
      "mask": 7860,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 298,
      "mask": 7861,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 299,
      "mask": 7862,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 300,
      "mask": 7863,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 301,
      "mask": 7864,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 302,
      "mask": 7865,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 303,
      "mask": 7866,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 304,
      "mask": 7867,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 305,
      "mask": 7868,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 306,
      "mask": 7869,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 307,
      "mask": 7870,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 308,
      "mask": 7871,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 309,
      "mask": 7926,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 310,
      "mask": 7927,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 311,
      "mask": 7930,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 312,
      "mask": 7931,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 313,
      "mask": 7932,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 314,
      "mask": 7933,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 315,
      "mask": 7934,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 316,
      "mask": 7935,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 317,
      "mask": 8124,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 318,
      "mask": 8125,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 319,
      "mask": 8126,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 320,
      "mask": 8127,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 321,
      "mask": 8190,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 322,
      "mask": 8191,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 323,
      "mask": 15260,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 72,
      "orbit_size": 70
    },
    {
      "index": 324,
      "mask": 15261,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 325,
      "mask": 15263,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 326,
      "mask": 15276,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 327,
      "mask": 15277,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 328,
      "mask": 15279,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 329,
      "mask": 15292,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 330,
      "mask": 15293,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 331,
      "mask": 15295,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 332,
      "mask": 15327,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 36,
      "orbit_size": 140
    },
    {
      "index": 333,
      "mask": 15340,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 334,
      "mask": 15341,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 335,
      "mask": 15343,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 336,
      "mask": 15356,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 337,
      "mask": 15357,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 338,
      "mask": 15359,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 339,
      "mask": 15796,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 340,
      "mask": 15797,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 341,
      "mask": 15799,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 342,
      "mask": 15804,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 343,
      "mask": 15805,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 344,
      "mask": 15807,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 345,
      "mask": 15863,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 346,
      "mask": 15868,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 347,
      "mask": 15869,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 348,
      "mask": 15871,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 349,
      "mask": 16316,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 350,
      "mask": 16317,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 351,
      "mask": 16318,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 352,
      "mask": 16319,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 353,
      "mask": 16382,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 354,
      "mask": 16383,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 355,
      "mask": 32700,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 144,
      "orbit_size": 35
    },
    {
      "index": 356,
      "mask": 32701,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 357,
      "mask": 32703,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 358,
      "mask": 32767,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 144,
      "orbit_size": 35
    },
    {
      "index": 359,
      "mask": 39375,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 240,
      "orbit_size": 21
    },
    {
      "index": 360,
      "mask": 39376,
      "edges": [
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 361,
      "mask": 39377,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 362,
      "mask": 39379,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 363,
      "mask": 39383,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 364,
      "mask": 39391,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 365,
      "mask": 39408,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 366,
      "mask": 39409,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 367,
      "mask": 39411,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 368,
      "mask": 39415,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 369,
      "mask": 39423,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 370,
      "mask": 39441,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 72,
      "orbit_size": 70
    },
    {
      "index": 371,
      "mask": 39443,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 372,
      "mask": 39447,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 373,
      "mask": 39455,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 374,
      "mask": 39456,
      "edges": [
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 5,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 375,
      "mask": 39457,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 376,
      "mask": 39458,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 377,
      "mask": 39459,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 378,
      "mask": 39462,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 379,
      "mask": 39463,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 380,
      "mask": 39470,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 381,
      "mask": 39471,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 382,
      "mask": 39473,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 383,
      "mask": 39475,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 384,
      "mask": 39479,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 385,
      "mask": 39487,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 386,
      "mask": 39509,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 387,
      "mask": 39511,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 388,
      "mask": 39516,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 389,
      "mask": 39517,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 390,
      "mask": 39518,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 391,
      "mask": 39519,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 392,
      "mask": 39522,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 393,
      "mask": 39523,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 394,
      "mask": 39524,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 395,
      "mask": 39525,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 396,
      "mask": 39526,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 397,
      "mask": 39527,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 398,
      "mask": 39532,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 399,
      "mask": 39533,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 400,
      "mask": 39534,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 401,
      "mask": 39535,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 402,
      "mask": 39536,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 403,
      "mask": 39537,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 404,
      "mask": 39538,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 405,
      "mask": 39539,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 406,
      "mask": 39540,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 407,
      "mask": 39541,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 408,
      "mask": 39542,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 409,
      "mask": 39543,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 410,
      "mask": 39548,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 411,
      "mask": 39549,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 412,
      "mask": 39550,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 413,
      "mask": 39551,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 414,
      "mask": 39639,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 415,
      "mask": 39642,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 416,
      "mask": 39643,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 417,
      "mask": 39646,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 418,
      "mask": 39647,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 419,
      "mask": 39654,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 420,
      "mask": 39655,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 421,
      "mask": 39658,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 422,
      "mask": 39659,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 423,
      "mask": 39662,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 424,
      "mask": 39663,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 425,
      "mask": 39664,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 426,
      "mask": 39665,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 427,
      "mask": 39666,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 428,
      "mask": 39667,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 429,
      "mask": 39670,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 430,
      "mask": 39671,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 431,
      "mask": 39672,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 432,
      "mask": 39673,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 433,
      "mask": 39674,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 434,
      "mask": 39675,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 435,
      "mask": 39678,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 436,
      "mask": 39679,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 437,
      "mask": 39902,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 438,
      "mask": 39903,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 439,
      "mask": 39918,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 440,
      "mask": 39919,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 441,
      "mask": 39920,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 442,
      "mask": 39921,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 443,
      "mask": 39922,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 444,
      "mask": 39923,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 445,
      "mask": 39926,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 446,
      "mask": 39927,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 447,
      "mask": 39934,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 448,
      "mask": 39935,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 449,
      "mask": 40496,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 450,
      "mask": 40497,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 451,
      "mask": 40498,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 452,
      "mask": 40499,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 453,
      "mask": 40502,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 454,
      "mask": 40503,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 455,
      "mask": 40510,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 456,
      "mask": 40511,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 457,
      "mask": 40562,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 458,
      "mask": 40563,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 459,
      "mask": 40564,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 460,
      "mask": 40565,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 461,
      "mask": 40566,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 462,
      "mask": 40567,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 463,
      "mask": 40572,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 464,
      "mask": 40573,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 465,
      "mask": 40574,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 466,
      "mask": 40575,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 467,
      "mask": 40694,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 468,
      "mask": 40695,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 469,
      "mask": 40698,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 470,
      "mask": 40699,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 471,
      "mask": 40702,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 472,
      "mask": 40703,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 473,
      "mask": 40958,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 474,
      "mask": 40959,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 475,
      "mask": 41950,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 476,
      "mask": 41951,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 477,
      "mask": 41952,
      "edges": [
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 478,
      "mask": 41953,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 479,
      "mask": 41954,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 480,
      "mask": 41955,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 481,
      "mask": 41958,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 482,
      "mask": 41959,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 483,
      "mask": 41964,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 484,
      "mask": 41965,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 485,
      "mask": 41966,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 486,
      "mask": 41967,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 487,
      "mask": 41982,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 488,
      "mask": 41983,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 489,
      "mask": 42047,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 490,
      "mask": 42096,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 6,
      "automorphism_order": 20,
      "orbit_size": 252
    },
    {
      "index": 491,
      "mask": 42097,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 492,
      "mask": 42099,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 493,
      "mask": 42100,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 494,
      "mask": 42101,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 495,
      "mask": 42103,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 496,
      "mask": 42108,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 497,
      "mask": 42109,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 498,
      "mask": 42111,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 499,
      "mask": 42218,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 500,
      "mask": 42219,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 501,
      "mask": 42220,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 502,
      "mask": 42221,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 503,
      "mask": 42222,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 504,
      "mask": 42223,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 505,
      "mask": 42232,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 506,
      "mask": 42233,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 507,
      "mask": 42234,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 508,
      "mask": 42235,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 509,
      "mask": 42238,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 510,
      "mask": 42239,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 511,
      "mask": 42412,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 512,
      "mask": 42413,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 513,
      "mask": 42414,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 514,
      "mask": 42415,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 515,
      "mask": 42418,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 516,
      "mask": 42419,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 517,
      "mask": 42422,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 518,
      "mask": 42423,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 519,
      "mask": 42430,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 520,
      "mask": 42431,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 521,
      "mask": 42478,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 522,
      "mask": 42479,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 523,
      "mask": 42486,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 524,
      "mask": 42487,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 525,
      "mask": 42492,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 526,
      "mask": 42493,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 527,
      "mask": 42494,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 528,
      "mask": 42495,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 529,
      "mask": 43006,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 530,
      "mask": 43007,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 531,
      "mask": 43807,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 10,
      "orbit_size": 504
    },
    {
      "index": 532,
      "mask": 43814,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 533,
      "mask": 43815,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 534,
      "mask": 43821,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 535,
      "mask": 43823,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 536,
      "mask": 43839,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 10,
      "orbit_size": 504
    },
    {
      "index": 537,
      "mask": 43868,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 538,
      "mask": 43869,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 539,
      "mask": 43871,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 540,
      "mask": 43878,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 541,
      "mask": 43879,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 542,
      "mask": 43884,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 543,
      "mask": 43885,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 544,
      "mask": 43887,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 545,
      "mask": 43888,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 546,
      "mask": 43889,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 547,
      "mask": 43891,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 548,
      "mask": 43892,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 549,
      "mask": 43893,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 550,
      "mask": 43894,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 551,
      "mask": 43895,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 552,
      "mask": 43900,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 553,
      "mask": 43901,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 554,
      "mask": 43903,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 555,
      "mask": 43998,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 556,
      "mask": 43999,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 557,
      "mask": 44006,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 558,
      "mask": 44007,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 559,
      "mask": 44008,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 560,
      "mask": 44009,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 561,
      "mask": 44010,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 562,
      "mask": 44011,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 563,
      "mask": 44012,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 564,
      "mask": 44013,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 565,
      "mask": 44014,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 566,
      "mask": 44015,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 567,
      "mask": 44024,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 568,
      "mask": 44025,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 569,
      "mask": 44026,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 570,
      "mask": 44027,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 571,
      "mask": 44030,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 572,
      "mask": 44031,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 573,
      "mask": 44280,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 574,
      "mask": 44281,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 575,
      "mask": 44283,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 576,
      "mask": 44287,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 577,
      "mask": 44336,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 7,
      "automorphism_order": 14,
      "orbit_size": 360
    },
    {
      "index": 578,
      "mask": 44337,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 579,
      "mask": 44339,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 580,
      "mask": 44340,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 8,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 581,
      "mask": 44341,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 582,
      "mask": 44342,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 583,
      "mask": 44343,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 584,
      "mask": 44348,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 585,
      "mask": 44349,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 586,
      "mask": 44351,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 587,
      "mask": 44403,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 588,
      "mask": 44404,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 589,
      "mask": 44405,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 590,
      "mask": 44406,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 591,
      "mask": 44407,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 592,
      "mask": 44412,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 593,
      "mask": 44413,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 594,
      "mask": 44415,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 595,
      "mask": 44460,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 596,
      "mask": 44461,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 597,
      "mask": 44462,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 598,
      "mask": 44463,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 599,
      "mask": 44466,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 600,
      "mask": 44467,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 601,
      "mask": 44470,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 602,
      "mask": 44471,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 603,
      "mask": 44472,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 604,
      "mask": 44473,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 605,
      "mask": 44474,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 606,
      "mask": 44475,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 607,
      "mask": 44476,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 608,
      "mask": 44477,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 609,
      "mask": 44478,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 610,
      "mask": 44479,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 611,
      "mask": 44526,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 612,
      "mask": 44527,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 613,
      "mask": 44534,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 614,
      "mask": 44535,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 615,
      "mask": 44536,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 616,
      "mask": 44537,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 617,
      "mask": 44538,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 618,
      "mask": 44539,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 619,
      "mask": 44540,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 620,
      "mask": 44541,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 621,
      "mask": 44542,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 622,
      "mask": 44543,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 623,
      "mask": 44856,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 624,
      "mask": 44857,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 625,
      "mask": 44858,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 626,
      "mask": 44859,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 627,
      "mask": 44862,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 628,
      "mask": 44863,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 629,
      "mask": 44922,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 630,
      "mask": 44923,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 631,
      "mask": 44924,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 632,
      "mask": 44925,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 633,
      "mask": 44926,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 634,
      "mask": 44927,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 635,
      "mask": 45054,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 636,
      "mask": 45055,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 637,
      "mask": 48029,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 638,
      "mask": 48031,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 639,
      "mask": 48044,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 640,
      "mask": 48045,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 641,
      "mask": 48047,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 642,
      "mask": 48048,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 643,
      "mask": 48049,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 644,
      "mask": 48051,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 645,
      "mask": 48052,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 646,
      "mask": 48053,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 647,
      "mask": 48055,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 648,
      "mask": 48060,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 649,
      "mask": 48061,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 650,
      "mask": 48063,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 651,
      "mask": 48095,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 652,
      "mask": 48108,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 653,
      "mask": 48109,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 654,
      "mask": 48111,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 655,
      "mask": 48112,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 656,
      "mask": 48113,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 657,
      "mask": 48115,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 658,
      "mask": 48116,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 659,
      "mask": 48117,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 660,
      "mask": 48119,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 661,
      "mask": 48124,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 662,
      "mask": 48125,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 663,
      "mask": 48127,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 664,
      "mask": 48560,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 665,
      "mask": 48561,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 666,
      "mask": 48563,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 667,
      "mask": 48564,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 668,
      "mask": 48565,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 669,
      "mask": 48567,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 670,
      "mask": 48572,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 671,
      "mask": 48573,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 672,
      "mask": 48575,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 673,
      "mask": 48624,
      "edges": [
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 674,
      "mask": 48625,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 675,
      "mask": 48627,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 676,
      "mask": 48628,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 677,
      "mask": 48629,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 678,
      "mask": 48631,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 679,
      "mask": 48636,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 680,
      "mask": 48637,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 681,
      "mask": 48639,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 682,
      "mask": 48689,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 683,
      "mask": 48690,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 684,
      "mask": 48691,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 685,
      "mask": 48692,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 686,
      "mask": 48693,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 687,
      "mask": 48694,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 688,
      "mask": 48695,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 689,
      "mask": 48700,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 690,
      "mask": 48701,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 691,
      "mask": 48702,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 692,
      "mask": 48703,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 693,
      "mask": 48754,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 694,
      "mask": 48755,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 695,
      "mask": 48756,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 696,
      "mask": 48757,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 697,
      "mask": 48758,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 698,
      "mask": 48759,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 699,
      "mask": 48764,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 700,
      "mask": 48765,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 701,
      "mask": 48766,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 702,
      "mask": 48767,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 703,
      "mask": 48820,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 704,
      "mask": 48821,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 705,
      "mask": 48822,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 706,
      "mask": 48823,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 707,
      "mask": 48824,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 708,
      "mask": 48825,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 709,
      "mask": 48826,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 710,
      "mask": 48827,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 711,
      "mask": 48828,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 712,
      "mask": 48829,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 713,
      "mask": 48830,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 714,
      "mask": 48831,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 715,
      "mask": 48886,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 716,
      "mask": 48887,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 717,
      "mask": 48890,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 718,
      "mask": 48891,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 719,
      "mask": 48892,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 720,
      "mask": 48893,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 721,
      "mask": 48894,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 722,
      "mask": 48895,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 723,
      "mask": 49084,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 724,
      "mask": 49085,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 725,
      "mask": 49086,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 726,
      "mask": 49087,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 727,
      "mask": 49150,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 728,
      "mask": 49151,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 729,
      "mask": 58931,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 730,
      "mask": 58935,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 731,
      "mask": 58943,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 732,
      "mask": 58995,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 733,
      "mask": 58997,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 734,
      "mask": 58999,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 735,
      "mask": 59004,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 736,
      "mask": 59005,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 737,
      "mask": 59007,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 738,
      "mask": 59063,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 739,
      "mask": 59065,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 740,
      "mask": 59066,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 741,
      "mask": 59067,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 742,
      "mask": 59069,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 743,
      "mask": 59070,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 744,
      "mask": 59071,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 745,
      "mask": 59126,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 746,
      "mask": 59127,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 747,
      "mask": 59130,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 748,
      "mask": 59131,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 749,
      "mask": 59132,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 750,
      "mask": 59133,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 751,
      "mask": 59134,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 752,
      "mask": 59135,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 753,
      "mask": 59324,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 754,
      "mask": 59325,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 755,
      "mask": 59326,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 756,
      "mask": 59327,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 757,
      "mask": 59390,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 758,
      "mask": 59391,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 759,
      "mask": 61111,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 760,
      "mask": 61112,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 761,
      "mask": 61113,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 762,
      "mask": 61115,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 763,
      "mask": 61116,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 764,
      "mask": 61117,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 765,
      "mask": 61119,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 766,
      "mask": 61175,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 767,
      "mask": 61176,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 768,
      "mask": 61177,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 769,
      "mask": 61179,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 770,
      "mask": 61180,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 771,
      "mask": 61181,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 772,
      "mask": 61183,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 773,
      "mask": 61244,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 774,
      "mask": 61245,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 775,
      "mask": 61247,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 776,
      "mask": 61308,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 777,
      "mask": 61309,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 778,
      "mask": 61311,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 779,
      "mask": 61372,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 780,
      "mask": 61373,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 781,
      "mask": 61374,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 782,
      "mask": 61375,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 783,
      "mask": 61438,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 784,
      "mask": 61439,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 785,
      "mask": 65468,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 786,
      "mask": 65469,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 787,
      "mask": 65471,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 788,
      "mask": 65535,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 789,
      "mask": 111582,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 790,
      "mask": 111583,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 791,
      "mask": 111594,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 792,
      "mask": 111595,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 793,
      "mask": 111598,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 794,
      "mask": 111599,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 795,
      "mask": 111614,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 796,
      "mask": 111615,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 797,
      "mask": 111979,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 798,
      "mask": 111980,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 799,
      "mask": 111981,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 800,
      "mask": 111982,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 801,
      "mask": 111983,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 802,
      "mask": 111988,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 803,
      "mask": 111989,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 804,
      "mask": 111990,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 805,
      "mask": 111991,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 806,
      "mask": 111998,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 807,
      "mask": 111999,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 808,
      "mask": 112110,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 809,
      "mask": 112111,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 810,
      "mask": 112118,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 811,
      "mask": 112119,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 812,
      "mask": 112122,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 813,
      "mask": 112123,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 814,
      "mask": 112126,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 815,
      "mask": 112127,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 816,
      "mask": 112638,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 817,
      "mask": 112639,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 818,
      "mask": 113631,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 819,
      "mask": 113640,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 820,
      "mask": 113641,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 821,
      "mask": 113643,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 822,
      "mask": 113647,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 823,
      "mask": 113656,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 824,
      "mask": 113657,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 825,
      "mask": 113659,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 826,
      "mask": 113663,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 827,
      "mask": 113961,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 828,
      "mask": 113963,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 829,
      "mask": 113967,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 830,
      "mask": 113969,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 831,
      "mask": 113970,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 832,
      "mask": 113971,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 833,
      "mask": 113974,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 834,
      "mask": 113975,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 835,
      "mask": 113977,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 836,
      "mask": 113978,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 837,
      "mask": 113979,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 838,
      "mask": 113982,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 839,
      "mask": 113983,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 840,
      "mask": 114029,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 841,
      "mask": 114031,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 842,
      "mask": 114034,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 843,
      "mask": 114035,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 844,
      "mask": 114036,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 845,
      "mask": 114037,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 846,
      "mask": 114038,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 847,
      "mask": 114039,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 848,
      "mask": 114040,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 849,
      "mask": 114041,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 850,
      "mask": 114042,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 851,
      "mask": 114043,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 852,
      "mask": 114044,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 853,
      "mask": 114045,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 854,
      "mask": 114046,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 855,
      "mask": 114047,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 856,
      "mask": 114159,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 857,
      "mask": 114166,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 858,
      "mask": 114167,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 859,
      "mask": 114168,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 860,
      "mask": 114169,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 861,
      "mask": 114170,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 862,
      "mask": 114171,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 863,
      "mask": 114174,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 864,
      "mask": 114175,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 865,
      "mask": 114489,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 866,
      "mask": 114490,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 867,
      "mask": 114491,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 868,
      "mask": 114494,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 869,
      "mask": 114495,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 870,
      "mask": 114554,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 871,
      "mask": 114555,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 872,
      "mask": 114556,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 873,
      "mask": 114557,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 874,
      "mask": 114558,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 875,
      "mask": 114559,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 876,
      "mask": 114686,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 877,
      "mask": 114687,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 878,
      "mask": 120383,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 879,
      "mask": 120443,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 880,
      "mask": 120444,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 881,
      "mask": 120445,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 882,
      "mask": 120447,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 883,
      "mask": 120568,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 884,
      "mask": 120569,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 885,
      "mask": 120570,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 886,
      "mask": 120571,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 887,
      "mask": 120574,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 888,
      "mask": 120575,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 889,
      "mask": 120639,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 890,
      "mask": 120699,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 891,
      "mask": 120700,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 892,
      "mask": 120701,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 893,
      "mask": 120702,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 894,
      "mask": 120703,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 895,
      "mask": 120830,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 896,
      "mask": 120831,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 897,
      "mask": 122616,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 898,
      "mask": 122617,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 899,
      "mask": 122619,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 900,
      "mask": 122623,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 901,
      "mask": 122681,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 902,
      "mask": 122682,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 903,
      "mask": 122683,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 904,
      "mask": 122686,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 905,
      "mask": 122687,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 906,
      "mask": 122746,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 907,
      "mask": 122747,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 908,
      "mask": 122748,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 909,
      "mask": 122749,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 910,
      "mask": 122750,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 911,
      "mask": 122751,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 912,
      "mask": 122878,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 913,
      "mask": 122879,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 914,
      "mask": 128831,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 915,
      "mask": 128891,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 916,
      "mask": 128892,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 917,
      "mask": 128893,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 918,
      "mask": 128895,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 919,
      "mask": 128956,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 920,
      "mask": 128957,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 921,
      "mask": 128958,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 922,
      "mask": 128959,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 923,
      "mask": 129022,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 924,
      "mask": 129023,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 925,
      "mask": 131004,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 926,
      "mask": 131005,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 927,
      "mask": 131007,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 928,
      "mask": 131071,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 929,
      "mask": 259903,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 72,
      "orbit_size": 70
    },
    {
      "index": 930,
      "mask": 259963,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 36,
      "orbit_size": 140
    },
    {
      "index": 931,
      "mask": 259964,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 932,
      "mask": 259965,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 933,
      "mask": 259967,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 934,
      "mask": 260094,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 935,
      "mask": 260095,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 936,
      "mask": 262143,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ]
      ],
      "edge_count": 18,
      "automorphism_order": 144,
      "orbit_size": 35
    },
    {
      "index": 937,
      "mask": 375775,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 720,
      "orbit_size": 7
    },
    {
      "index": 938,
      "mask": 375776,
      "edges": [
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 240,
      "orbit_size": 21
    },
    {
      "index": 939,
      "mask": 375777,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 940,
      "mask": 375779,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 941,
      "mask": 375783,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 942,
      "mask": 375791,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 943,
      "mask": 375807,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 120,
      "orbit_size": 42
    },
    {
      "index": 944,
      "mask": 375841,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 9,
      "automorphism_order": 144,
      "orbit_size": 35
    },
    {
      "index": 945,
      "mask": 375843,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 10,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 946,
      "mask": 375847,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 947,
      "mask": 375855,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 948,
      "mask": 375871,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 949,
      "mask": 375907,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 950,
      "mask": 375909,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 951,
      "mask": 375911,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 952,
      "mask": 375917,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 953,
      "mask": 375919,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 954,
      "mask": 375932,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 955,
      "mask": 375933,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 956,
      "mask": 375934,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 957,
      "mask": 375935,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 958,
      "mask": 376039,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 959,
      "mask": 376043,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 960,
      "mask": 376047,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 961,
      "mask": 376056,
      "edges": [
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 962,
      "mask": 376057,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 963,
      "mask": 376058,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 964,
      "mask": 376059,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 965,
      "mask": 376062,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 966,
      "mask": 376063,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 967,
      "mask": 376303,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 968,
      "mask": 376310,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 969,
      "mask": 376311,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 970,
      "mask": 376318,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 971,
      "mask": 376319,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 972,
      "mask": 376830,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 973,
      "mask": 376831,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 974,
      "mask": 377983,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 72,
      "orbit_size": 70
    },
    {
      "index": 975,
      "mask": 378106,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 11,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 976,
      "mask": 378107,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 977,
      "mask": 378111,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 978,
      "mask": 378358,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 979,
      "mask": 378359,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 980,
      "mask": 378366,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 981,
      "mask": 378367,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 982,
      "mask": 378878,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 983,
      "mask": 378879,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 24,
      "orbit_size": 210
    },
    {
      "index": 984,
      "mask": 380275,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 985,
      "mask": 380278,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 12,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 986,
      "mask": 380279,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 987,
      "mask": 380287,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 988,
      "mask": 380406,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 989,
      "mask": 380407,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 990,
      "mask": 380410,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 991,
      "mask": 380411,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 992,
      "mask": 380415,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 993,
      "mask": 380731,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 994,
      "mask": 380735,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 995,
      "mask": 380795,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 996,
      "mask": 380796,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 997,
      "mask": 380797,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 998,
      "mask": 380798,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 999,
      "mask": 380799,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1000,
      "mask": 380863,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1001,
      "mask": 380926,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1002,
      "mask": 380927,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1003,
      "mask": 384501,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1004,
      "mask": 384503,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1005,
      "mask": 384511,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 1006,
      "mask": 384697,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 13,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1007,
      "mask": 384699,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1008,
      "mask": 384701,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1009,
      "mask": 384703,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1010,
      "mask": 384763,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 6,
      "orbit_size": 840
    },
    {
      "index": 1011,
      "mask": 384764,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1012,
      "mask": 384765,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 1,
      "orbit_size": 5040
    },
    {
      "index": 1013,
      "mask": 384767,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1014,
      "mask": 384957,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 1015,
      "mask": 384958,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1016,
      "mask": 384959,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1017,
      "mask": 385022,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1018,
      "mask": 385023,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1019,
      "mask": 393149,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 1020,
      "mask": 393151,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 1021,
      "mask": 393215,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 18,
      "automorphism_order": 36,
      "orbit_size": 140
    },
    {
      "index": 1022,
      "mask": 425917,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 1023,
      "mask": 425919,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 1024,
      "mask": 425983,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 1025,
      "mask": 452606,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 20,
      "orbit_size": 252
    },
    {
      "index": 1026,
      "mask": 452607,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 20,
      "orbit_size": 252
    },
    {
      "index": 1027,
      "mask": 454463,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 1028,
      "mask": 454524,
      "edges": [
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 14,
      "automorphism_order": 14,
      "orbit_size": 360
    },
    {
      "index": 1029,
      "mask": 454525,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 15,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1030,
      "mask": 454527,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 2,
      "orbit_size": 2520
    },
    {
      "index": 1031,
      "mask": 454654,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1032,
      "mask": 454655,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1033,
      "mask": 458685,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 16,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1034,
      "mask": 458687,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 4,
      "orbit_size": 1260
    },
    {
      "index": 1035,
      "mask": 458751,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 18,
      "automorphism_order": 12,
      "orbit_size": 420
    },
    {
      "index": 1036,
      "mask": 522111,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 1037,
      "mask": 522238,
      "edges": [
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 17,
      "automorphism_order": 16,
      "orbit_size": 315
    },
    {
      "index": 1038,
      "mask": 522239,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 18,
      "automorphism_order": 8,
      "orbit_size": 630
    },
    {
      "index": 1039,
      "mask": 524287,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "edge_count": 19,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 1040,
      "mask": 1015743,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ],
        [
          4,
          6
        ]
      ],
      "edge_count": 18,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 1041,
      "mask": 1015807,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ],
        [
          4,
          6
        ]
      ],
      "edge_count": 19,
      "automorphism_order": 48,
      "orbit_size": 105
    },
    {
      "index": 1042,
      "mask": 1048575,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ],
        [
          4,
          6
        ]
      ],
      "edge_count": 20,
      "automorphism_order": 240,
      "orbit_size": 21
    },
    {
      "index": 1043,
      "mask": 2097151,
      "edges": [
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ],
        [
          0,
          6
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          6
        ],
        [
          2,
          3
        ],
        [
          2,
          4
        ],
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          3,
          4
        ],
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ],
        [
          4,
          6
        ],
        [
          5,
          6
        ]
      ],
      "edge_count": 21,
      "automorphism_order": 5040,
      "orbit_size": 1
    }
  ]
}


==> anc/computations/certificates/host_masks.txt <==
0
1
3
7
15
31
63
67
68
69
71
76
77
79
92
93
95
124
125
127
198
199
202
203
206
207
216
217
218
219
222
223
248
249
250
251
254
255
462
463
470
471
478
479
498
499
502
503
510
511
990
991
1006
1007
1022
1023
2046
2047
2247
2248
2249
2251
2255
2264
2265
2267
2271
2296
2297
2299
2303
2319
2320
2321
2323
2326
2327
2335
2352
2353
2355
2358
2359
2367
2380
2381
2383
2387
2388
2389
2390
2391
2396
2397
2399
2416
2417
2419
2420
2421
2422
2423
2428
2429
2431
2510
2511
2518
2519
2520
2521
2522
2523
2526
2527
2544
2545
2546
2547
2550
2551
2552
2553
2554
2555
2558
2559
2840
2841
2842
2843
2846
2847
2856
2857
2858
2859
2862
2863
2872
2873
2874
2875
2878
2879
2906
2907
2908
2909
2910
2911
2922
2923
2924
2925
2926
2927
2936
2937
2938
2939
2940
2941
2942
2943
3038
3039
3054
3055
3064
3065
3066
3067
3070
3071
3896
3897
3898
3899
3902
3903
3962
3963
3964
3965
3966
3967
4094
4095
6543
6549
6551
6559
6576
6577
6579
6581
6583
6591
6607
6612
6613
6615
6620
6621
6623
6640
6641
6643
6644
6645
6647
6652
6653
6655
6808
6809
6811
6812
6813
6815
6820
6821
6823
6824
6825
6826
6827
6828
6829
6830
6831
6840
6841
6843
6844
6845
6847
6875
6876
6877
6879
6887
6890
6891
6892
6893
6894
6895
6904
6905
6907
6908
6909
6911
7068
7069
7070
7071
7084
7085
7086
7087
7088
7089
7090
7091
7092
7093
7094
7095
7100
7101
7102
7103
7134
7135
7150
7151
7152
7153
7154
7155
7156
7157
7158
7159
7164
7165
7166
7167
7740
7741
7743
7804
7805
7807
7860
7861
7862
7863
7864
7865
7866
7867
7868
7869
7870
7871
7926
7927
7930
7931
7932
7933
7934
7935
8124
8125
8126
8127
8190
8191
15260
15261
15263
15276
15277
15279
15292
15293
15295
15327
15340
15341
15343
15356
15357
15359
15796
15797
15799
15804
15805
15807
15863
15868
15869
15871
16316
16317
16318
16319
16382
16383
32700
32701
32703
32767
39375
39376
39377
39379
39383
39391
39408
39409
39411
39415
39423
39441
39443
39447
39455
39456
39457
39458
39459
39462
39463
39470
39471
39473
39475
39479
39487
39509
39511
39516
39517
39518
39519
39522
39523
39524
39525
39526
39527
39532
39533
39534
39535
39536
39537
39538
39539
39540
39541
39542
39543
39548
39549
39550
39551
39639
39642
39643
39646
39647
39654
39655
39658
39659
39662
39663
39664
39665
39666
39667
39670
39671
39672
39673
39674
39675
39678
39679
39902
39903
39918
39919
39920
39921
39922
39923
39926
39927
39934
39935
40496
40497
40498
40499
40502
40503
40510
40511
40562
40563
40564
40565
40566
40567
40572
40573
40574
40575
40694
40695
40698
40699
40702
40703
40958
40959
41950
41951
41952
41953
41954
41955
41958
41959
41964
41965
41966
41967
41982
41983
42047
42096
42097
42099
42100
42101
42103
42108
42109
42111
42218
42219
42220
42221
42222
42223
42232
42233
42234
42235
42238
42239
42412
42413
42414
42415
42418
42419
42422
42423
42430
42431
42478
42479
42486
42487
42492
42493
42494
42495
43006
43007
43807
43814
43815
43821
43823
43839
43868
43869
43871
43878
43879
43884
43885
43887
43888
43889
43891
43892
43893
43894
43895
43900
43901
43903
43998
43999
44006
44007
44008
44009
44010
44011
44012
44013
44014
44015
44024
44025
44026
44027
44030
44031
44280
44281
44283
44287
44336
44337
44339
44340
44341
44342
44343
44348
44349
44351
44403
44404
44405
44406
44407
44412
44413
44415
44460
44461
44462
44463
44466
44467
44470
44471
44472
44473
44474
44475
44476
44477
44478
44479
44526
44527
44534
44535
44536
44537
44538
44539
44540
44541
44542
44543
44856
44857
44858
44859
44862
44863
44922
44923
44924
44925
44926
44927
45054
45055
48029
48031
48044
48045
48047
48048
48049
48051
48052
48053
48055
48060
48061
48063
48095
48108
48109
48111
48112
48113
48115
48116
48117
48119
48124
48125
48127
48560
48561
48563
48564
48565
48567
48572
48573
48575
48624
48625
48627
48628
48629
48631
48636
48637
48639
48689
48690
48691
48692
48693
48694
48695
48700
48701
48702
48703
48754
48755
48756
48757
48758
48759
48764
48765
48766
48767
48820
48821
48822
48823
48824
48825
48826
48827
48828
48829
48830
48831
48886
48887
48890
48891
48892
48893
48894
48895
49084
49085
49086
49087
49150
49151
58931
58935
58943
58995
58997
58999
59004
59005
59007
59063
59065
59066
59067
59069
59070
59071
59126
59127
59130
59131
59132
59133
59134
59135
59324
59325
59326
59327
59390
59391
61111
61112
61113
61115
61116
61117
61119
61175
61176
61177
61179
61180
61181
61183
61244
61245
61247
61308
61309
61311
61372
61373
61374
61375
61438
61439
65468
65469
65471
65535
111582
111583
111594
111595
111598
111599
111614
111615
111979
111980
111981
111982
111983
111988
111989
111990
111991
111998
111999
112110
112111
112118
112119
112122
112123
112126
112127
112638
112639
113631
113640
113641
113643
113647
113656
113657
113659
113663
113961
113963
113967
113969
113970
113971
113974
113975
113977
113978
113979
113982
113983
114029
114031
114034
114035
114036
114037
114038
114039
114040
114041
114042
114043
114044
114045
114046
114047
114159
114166
114167
114168
114169
114170
114171
114174
114175
114489
114490
114491
114494
114495
114554
114555
114556
114557
114558
114559
114686
114687
120383
120443
120444
120445
120447
120568
120569
120570
120571
120574
120575
120639
120699
120700
120701
120702
120703
120830
120831
122616
122617
122619
122623
122681
122682
122683
122686
122687
122746
122747
122748
122749
122750
122751
122878
122879
128831
128891
128892
128893
128895
128956
128957
128958
128959
129022
129023
131004
131005
131007
131071
259903
259963
259964
259965
259967
260094
260095
262143
375775
375776
375777
375779
375783
375791
375807
375841
375843
375847
375855
375871
375907
375909
375911
375917
375919
375932
375933
375934
375935
376039
376043
376047
376056
376057
376058
376059
376062
376063
376303
376310
376311
376318
376319
376830
376831
377983
378106
378107
378111
378358
378359
378366
378367
378878
378879
380275
380278
380279
380287
380406
380407
380410
380411
380415
380731
380735
380795
380796
380797
380798
380799
380863
380926
380927
384501
384503
384511
384697
384699
384701
384703
384763
384764
384765
384767
384957
384958
384959
385022
385023
393149
393151
393215
425917
425919
425983
452606
452607
454463
454524
454525
454527
454654
454655
458685
458687
458751
522111
522238
522239
524287
1015743
1015807
1048575
2097151


==> anc/computations/certificates/pattern_columns.json <==
{"schema":"pentagon-pattern-columns-v1","status":"exact_pattern_data; not a proof certificate","source":"Manuscript Sections 2.2, 2.3 and 4.1--4.2","normalization":{"pstar":"5/144","tau":"5/663552","kappa":"1/9216","pattern_density":"injection_count/(7)_r","all_columns_common_denominator":278691840,"common_denominator_also_clears_flag_140_and_1260":true},"host_order":{"count":1044,"mask_pairs":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,5],[1,6],[2,3],[2,4],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]],"masks":[0,1,3,7,15,31,63,67,68,69,71,76,77,79,92,93,95,124,125,127,198,199,202,203,206,207,216,217,218,219,222,223,248,249,250,251,254,255,462,463,470,471,478,479,498,499,502,503,510,511,990,991,1006,1007,1022,1023,2046,2047,2247,2248,2249,2251,2255,2264,2265,2267,2271,2296,2297,2299,2303,2319,2320,2321,2323,2326,2327,2335,2352,2353,2355,2358,2359,2367,2380,2381,2383,2387,2388,2389,2390,2391,2396,2397,2399,2416,2417,2419,2420,2421,2422,2423,2428,2429,2431,2510,2511,2518,2519,2520,2521,2522,2523,2526,2527,2544,2545,2546,2547,2550,2551,2552,2553,2554,2555,2558,2559,2840,2841,2842,2843,2846,2847,2856,2857,2858,2859,2862,2863,2872,2873,2874,2875,2878,2879,2906,2907,2908,2909,2910,2911,2922,2923,2924,2925,2926,2927,2936,2937,2938,2939,2940,2941,2942,2943,3038,3039,3054,3055,3064,3065,3066,3067,3070,3071,3896,3897,3898,3899,3902,3903,3962,3963,3964,3965,3966,3967,4094,4095,6543,6549,6551,6559,6576,6577,6579,6581,6583,6591,6607,6612,6613,6615,6620,6621,6623,6640,6641,6643,6644,6645,6647,6652,6653,6655,6808,6809,6811,6812,6813,6815,6820,6821,6823,6824,6825,6826,6827,6828,6829,6830,6831,6840,6841,6843,6844,6845,6847,6875,6876,6877,6879,6887,6890,6891,6892,6893,6894,6895,6904,6905,6907,6908,6909,6911,7068,7069,7070,7071,7084,7085,7086,7087,7088,7089,7090,7091,7092,7093,7094,7095,7100,7101,7102,7103,7134,7135,7150,7151,7152,7153,7154,7155,7156,7157,7158,7159,7164,7165,7166,7167,7740,7741,7743,7804,7805,7807,7860,7861,7862,7863,7864,7865,7866,7867,7868,7869,7870,7871,7926,7927,7930,7931,7932,7933,7934,7935,8124,8125,8126,8127,8190,8191,15260,15261,15263,15276,15277,15279,15292,15293,15295,15327,15340,15341,15343,15356,15357,15359,15796,15797,15799,15804,15805,15807,15863,15868,15869,15871,16316,16317,16318,16319,16382,16383,32700,32701,32703,32767,39375,39376,39377,39379,39383,39391,39408,39409,39411,39415,39423,39441,39443,39447,39455,39456,39457,39458,39459,39462,39463,39470,39471,39473,39475,39479,39487,39509,39511,39516,39517,39518,39519,39522,39523,39524,39525,39526,39527,39532,39533,39534,39535,39536,39537,39538,39539,39540,39541,39542,39543,39548,39549,39550,39551,39639,39642,39643,39646,39647,39654,39655,39658,39659,39662,39663,39664,39665,39666,39667,39670,39671,39672,39673,39674,39675,39678,39679,39902,39903,39918,39919,39920,39921,39922,39923,39926,39927,39934,39935,40496,40497,40498,40499,40502,40503,40510,40511,40562,40563,40564,40565,40566,40567,40572,40573,40574,40575,40694,40695,40698,40699,40702,40703,40958,40959,41950,41951,41952,41953,41954,41955,41958,41959,41964,41965,41966,41967,41982,41983,42047,42096,42097,42099,42100,42101,42103,42108,42109,42111,42218,42219,42220,42221,42222,42223,42232,42233,42234,42235,42238,42239,42412,42413,42414,42415,42418,42419,42422,42423,42430,42431,42478,42479,42486,42487,42492,42493,42494,42495,43006,43007,43807,43814,43815,43821,43823,43839,43868,43869,43871,43878,43879,43884,43885,43887,43888,43889,43891,43892,43893,43894,43895,43900,43901,43903,43998,43999,44006,44007,44008,44009,44010,44011,44012,44013,44014,44015,44024,44025,44026,44027,44030,44031,44280,44281,44283,44287,44336,44337,44339,44340,44341,44342,44343,44348,44349,44351,44403,44404,44405,44406,44407,44412,44413,44415,44460,44461,44462,44463,44466,44467,44470,44471,44472,44473,44474,44475,44476,44477,44478,44479,44526,44527,44534,44535,44536,44537,44538,44539,44540,44541,44542,44543,44856,44857,44858,44859,44862,44863,44922,44923,44924,44925,44926,44927,45054,45055,48029,48031,48044,48045,48047,48048,48049,48051,48052,48053,48055,48060,48061,48063,48095,48108,48109,48111,48112,48113,48115,48116,48117,48119,48124,48125,48127,48560,48561,48563,48564,48565,48567,48572,48573,48575,48624,48625,48627,48628,48629,48631,48636,48637,48639,48689,48690,48691,48692,48693,48694,48695,48700,48701,48702,48703,48754,48755,48756,48757,48758,48759,48764,48765,48766,48767,48820,48821,48822,48823,48824,48825,48826,48827,48828,48829,48830,48831,48886,48887,48890,48891,48892,48893,48894,48895,49084,49085,49086,49087,49150,49151,58931,58935,58943,58995,58997,58999,59004,59005,59007,59063,59065,59066,59067,59069,59070,59071,59126,59127,59130,59131,59132,59133,59134,59135,59324,59325,59326,59327,59390,59391,61111,61112,61113,61115,61116,61117,61119,61175,61176,61177,61179,61180,61181,61183,61244,61245,61247,61308,61309,61311,61372,61373,61374,61375,61438,61439,65468,65469,65471,65535,111582,111583,111594,111595,111598,111599,111614,111615,111979,111980,111981,111982,111983,111988,111989,111990,111991,111998,111999,112110,112111,112118,112119,112122,112123,112126,112127,112638,112639,113631,113640,113641,113643,113647,113656,113657,113659,113663,113961,113963,113967,113969,113970,113971,113974,113975,113977,113978,113979,113982,113983,114029,114031,114034,114035,114036,114037,114038,114039,114040,114041,114042,114043,114044,114045,114046,114047,114159,114166,114167,114168,114169,114170,114171,114174,114175,114489,114490,114491,114494,114495,114554,114555,114556,114557,114558,114559,114686,114687,120383,120443,120444,120445,120447,120568,120569,120570,120571,120574,120575,120639,120699,120700,120701,120702,120703,120830,120831,122616,122617,122619,122623,122681,122682,122683,122686,122687,122746,122747,122748,122749,122750,122751,122878,122879,128831,128891,128892,128893,128895,128956,128957,128958,128959,129022,129023,131004,131005,131007,131071,259903,259963,259964,259965,259967,260094,260095,262143,375775,375776,375777,375779,375783,375791,375807,375841,375843,375847,375855,375871,375907,375909,375911,375917,375919,375932,375933,375934,375935,376039,376043,376047,376056,376057,376058,376059,376062,376063,376303,376310,376311,376318,376319,376830,376831,377983,378106,378107,378111,378358,378359,378366,378367,378878,378879,380275,380278,380279,380287,380406,380407,380410,380411,380415,380731,380735,380795,380796,380797,380798,380799,380863,380926,380927,384501,384503,384511,384697,384699,384701,384703,384763,384764,384765,384767,384957,384958,384959,385022,385023,393149,393151,393215,425917,425919,425983,452606,452607,454463,454524,454525,454527,454654,454655,458685,458687,458751,522111,522238,522239,524287,1015743,1015807,1048575,2097151],"host_masks_sha256":"06dad80c4741bee0f657967e3d88336d02388e0aeff9a44641930d356a7b86f0"},"patterns":[{"name":"p","vertices":2,"edges":[[0,1]],"nonedges":[],"denominator":42,"injection_counts":[0,2,4,6,8,10,12,6,4,6,8,6,8,10,8,10,12,10,12,14,8,10,8,10,10,12,8,10,10,12,12,14,10,12,12,14,14,16,12,14,12,14,14,16,12,14,14,16,16,18,16,18,16,18,18,20,20,22,12,8,10,12,14,10,12,14,16,12,14,16,18,12,6,8,10,10,12,14,8,10,12,12,14,16,10,12,14,12,10,12,12,14,12,14,16,10,12,14,12,14,14,16,14,16,18,14,16,14,16,12,14,14,16,16,18,12,14,14,16,16,18,14,16,16,18,18,20,10,12,12,14,14,16,10,12,12,14,14,16,12,14,14,16,16,18,14,16,14,16,16,18,14,16,14,16,16,18,14,16,16,18,16,18,18,20,18,20,18,20,16,18,18,20,20,22,14,16,16,18,18,20,18,20,18,20,20,22,22,24,16,14,16,18,12,14,16,16,18,20,18,14,16,18,16,18,20,14,16,18,16,18,20,18,20,22,12,14,16,14,16,18,12,14,16,12,14,14,16,14,16,16,18,14,16,18,16,18,20,18,16,18,20,18,16,18,16,18,18,20,16,18,20,18,20,22,16,18,18,20,16,18,18,20,14,16,16,18,16,18,18,20,18,20,20,22,20,22,20,22,16,18,18,20,18,20,20,22,20,22,22,24,16,18,20,18,20,22,16,18,18,20,16,18,18,20,18,20,20,22,20,22,20,22,20,22,22,24,20,22,22,24,24,26,18,20,22,18,20,22,20,22,24,24,20,22,24,22,24,26,18,20,22,20,22,24,24,22,24,26,22,24,24,26,26,28,24,26,28,30,20,14,16,18,20,22,16,18,20,22,24,12,14,16,18,10,12,12,14,14,16,16,18,14,16,18,20,16,18,16,18,18,20,14,16,14,16,16,18,16,18,18,20,14,16,16,18,16,18,18,20,18,20,20,22,20,18,20,20,22,18,20,18,20,20,22,16,18,18,20,20,22,18,20,20,22,22,24,22,24,22,24,18,20,20,22,22,24,24,26,14,16,16,18,18,20,20,22,18,20,18,20,20,22,20,22,22,24,22,24,22,24,24,26,26,28,20,22,14,16,16,18,18,20,18,20,20,22,22,24,18,12,14,16,14,16,18,16,18,20,16,18,16,18,18,20,16,18,18,20,20,22,16,18,18,20,16,18,18,20,20,22,20,22,20,22,20,22,22,24,24,26,20,16,18,18,20,22,18,20,22,18,20,18,20,22,16,18,20,18,20,20,22,20,22,24,22,24,20,22,18,20,20,22,20,22,22,24,20,22,22,24,24,26,18,20,22,24,14,16,18,16,18,18,20,18,20,22,20,18,20,20,22,20,22,24,18,20,20,22,18,20,20,22,18,20,20,22,20,22,22,24,22,24,22,24,20,22,22,24,22,24,24,26,18,20,20,22,22,24,22,24,22,24,24,26,26,28,22,24,20,22,24,18,20,22,20,22,24,22,24,26,26,22,24,26,20,22,24,22,24,26,24,26,28,18,20,22,20,22,24,22,24,26,20,22,24,22,24,26,24,26,28,18,18,20,18,20,20,22,20,22,22,24,20,22,20,22,22,24,22,24,24,26,20,22,22,24,20,22,22,24,22,24,24,26,24,26,24,26,24,26,26,28,24,26,26,28,28,30,18,20,22,20,20,22,20,22,24,22,20,20,22,22,22,24,22,24,22,24,22,24,24,26,22,24,24,26,26,28,24,20,22,24,22,24,26,26,22,24,26,24,26,28,22,24,26,24,26,28,24,26,26,28,28,30,26,28,30,32,24,26,22,24,24,26,26,28,22,20,22,22,24,20,22,22,24,24,26,24,26,24,26,24,26,26,28,28,30,28,22,24,26,28,24,26,28,30,20,22,24,20,20,22,22,24,22,22,24,24,26,24,26,22,24,22,24,24,26,22,24,24,26,24,26,26,28,28,26,28,24,26,26,28,28,30,24,24,26,26,28,26,28,26,28,28,30,30,32,24,24,22,24,26,22,24,24,26,26,28,26,26,24,26,26,28,28,30,24,26,28,30,24,24,26,26,28,26,28,26,28,28,30,30,32,28,28,26,28,30,26,28,28,30,30,32,28,30,32,34,30,30,28,30,32,32,34,36,30,22,24,26,28,30,32,18,20,22,24,26,22,22,24,24,26,24,26,26,28,26,26,28,24,26,26,28,28,30,30,28,30,30,32,32,34,24,22,24,26,24,26,26,28,28,30,24,24,26,28,26,28,26,28,30,26,28,28,26,28,28,30,30,30,32,28,30,32,26,28,28,30,30,28,30,32,30,30,32,32,34,32,34,36,30,32,34,30,32,30,28,30,32,32,34,32,34,36,34,34,36,38,36,38,40,42],"clebsch_homomorphism_count":80,"clebsch_reference_density":"5/144"},{"name":"theta","vertices":5,"edges":[[0,1],[0,4],[1,2],[2,3],[3,4]],"nonedges":[[0,2],[0,3],[1,3],[1,4],[2,4]],"denominator":2520,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,10,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,10,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,10,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,40,0,0,0,0,0,0,0,10,20,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,20,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,40,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,10,0,0,10,0,0,20,0,0,0,0,0,20,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30,0,0,0,0,0,10,10,10,20,10,10,0,0,0,0,0,0,0,0,0,0,0,10,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,0,0,0,0,30,10,0,0,0,0,10,10,0,10,0,0,0,0,0,30,0,10,0,30,0,0,0,0,0,0,10,0,0,0,10,20,10,0,0,0,0,0,0,0,0,0,30,10,0,0,20,0,0,0,20,20,10,10,10,10,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,10,0,0,0,0,10,0,0,10,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,20,0,0,0,0,0,0,0,20,0,30,0,0,0,0,0,0,0,20,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,30,0,0,0,0,0,0,0,0,0,0,0,0,40,20,0,0,0,0,0,40,20,0,0,0,0,20,20,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,20,0,10,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,10,10,20,0,0,0,0,0,0,0,0,0,10,30,0,10,0,10,0,0,0,20,0,0,0,0,0,0,20,0,10,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,10,20,10,10,20,0,10,0,0,0,0,0,0,0,0,0,0,0,30,10,0,0,20,10,10,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30,0,0,0,0,0,0,40,0,20,0,0,0,0,10,0,0,0,0,0,0,40,0,0,20,0,0,0,0,0,0,30,0,0,20,0,10,0,0,20,20,0,0,0,0,0,0,0,0,10,0,0,20,10,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":1920,"clebsch_reference_density":"5/663552"},{"name":"L1","vertices":6,"edges":[[0,1],[0,4],[0,5],[1,2],[2,3],[3,4]],"nonedges":[[0,2],[0,3],[1,3],[1,4],[2,4]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,4,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,6,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,6,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,8,16,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,16,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,40,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,0,0,10,0,0,0,0,0,8,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28,0,0,0,0,0,10,4,6,14,8,10,0,0,0,0,0,0,0,0,0,0,0,8,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,12,0,0,0,0,18,8,0,0,0,0,8,4,0,6,0,0,0,0,0,20,0,8,0,28,0,0,0,0,0,0,8,0,0,0,6,18,10,0,0,0,0,0,0,0,0,0,26,10,0,0,22,0,0,0,12,16,8,10,10,12,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,12,0,0,0,0,8,0,0,10,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,24,0,0,0,0,0,0,0,18,0,34,0,0,0,0,0,0,0,26,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,32,20,0,0,0,0,0,40,24,0,0,0,0,20,24,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,16,0,10,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,8,12,20,0,0,0,0,0,0,0,0,0,14,32,0,12,0,10,0,0,0,26,0,0,0,0,0,0,24,0,14,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,12,22,12,14,24,0,14,0,0,0,0,0,0,0,0,0,0,0,42,16,0,0,24,12,14,14,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,0,0,0,0,0,0,48,0,28,0,0,0,0,16,0,0,0,0,0,0,48,0,0,28,0,0,0,0,0,0,40,0,0,30,0,16,0,0,28,32,0,0,0,0,0,0,0,0,16,0,0,32,18,16,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":9600,"clebsch_reference_density":"25/31850496"},{"name":"L2","vertices":7,"edges":[[0,1],[0,4],[0,5],[0,6],[1,2],[2,3],[3,4]],"nonedges":[[0,2],[0,3],[1,3],[1,4],[2,4]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,8,8,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,4,0,12,0,0,0,0,0,0,0,0,0,0,0,12,4,0,0,0,0,0,0,0,0,0,8,4,0,0,16,0,0,0,0,8,0,4,0,4,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,8,0,0,0,0,8,0,0,8,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,16,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,16,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,28,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,16,16,0,0,0,0,0,8,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,4,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,16,0,0,0,0,0,0,0,0,0,8,16,0,8,0,4,0,0,0,20,0,0,0,0,0,0,16,0,12,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,8,4,4,8,8,0,8,0,0,0,0,0,0,0,0,0,0,0,24,12,0,0,8,4,8,8,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,0,0,0,0,0,0,32,0,24,0,0,0,0,16,0,0,0,0,0,0,16,0,0,16,0,0,0,0,0,0,20,0,0,20,0,12,0,0,16,24,0,0,0,0,0,0,0,0,12,0,0,24,16,12,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":48000,"clebsch_reference_density":"125/1528823808"},{"name":"L3","vertices":7,"edges":[[0,1],[0,4],[0,5],[1,2],[2,3],[3,4],[5,6]],"nonedges":[[0,2],[0,3],[1,3],[1,4],[2,4]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,0,0,4,0,0,0,0,0,8,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,4,6,6,8,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18,8,0,0,0,0,0,4,0,6,0,0,0,0,0,12,0,8,0,8,0,0,0,0,0,0,0,0,0,0,6,8,0,0,0,0,0,0,0,0,0,0,16,10,0,0,10,0,0,0,12,16,8,10,10,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,10,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,10,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,32,20,0,0,0,0,0,40,24,0,0,0,0,20,24,28,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,10,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,20,0,0,0,0,0,0,0,0,0,0,20,0,12,0,10,0,0,0,12,0,0,0,0,0,0,24,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,10,12,14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,12,14,14,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,0,0,0,0,0,0,48,0,28,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,14,0,0,0,0,28,32,0,0,0,0,0,0,0,0,16,0,0,0,0,16,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":48000,"clebsch_reference_density":"125/1528823808"},{"name":"B1","vertices":3,"edges":[[0,1],[0,2]],"nonedges":[],"denominator":210,"injection_counts":[0,0,2,6,12,20,30,6,0,4,10,2,8,16,6,14,24,12,22,34,8,16,6,14,12,22,4,12,10,20,18,30,8,18,16,28,26,40,18,30,16,28,24,38,14,26,22,36,32,48,32,48,30,46,40,58,50,70,24,6,12,20,30,8,16,26,38,12,22,34,48,20,0,4,10,10,18,28,2,8,16,16,26,38,10,18,28,18,8,16,16,26,14,24,36,6,14,24,12,22,22,34,20,32,46,26,38,24,36,14,24,22,34,32,46,12,22,20,32,30,44,18,30,28,42,40,56,8,16,14,24,22,34,6,14,12,22,20,32,12,22,20,32,30,44,22,34,20,32,30,44,20,32,18,30,28,42,18,30,28,42,26,40,38,54,40,56,38,54,26,40,36,52,48,66,18,30,26,40,36,52,36,52,34,50,46,64,58,78,36,22,32,44,10,18,28,28,40,54,48,22,32,44,30,42,56,18,28,40,26,38,52,36,50,66,12,20,30,20,30,42,12,20,30,10,18,18,28,18,28,28,40,16,26,38,26,38,52,42,28,40,54,42,28,40,26,38,38,52,24,36,50,34,48,64,28,40,38,52,26,38,36,50,16,26,24,36,24,36,34,48,34,48,46,62,50,66,48,64,26,38,36,50,34,48,46,62,44,60,58,76,24,36,50,32,46,62,24,36,34,48,22,34,32,46,32,46,44,60,46,62,44,60,42,58,56,74,42,58,54,72,68,88,36,48,62,32,44,58,42,56,72,78,44,58,74,54,70,88,30,42,56,40,54,70,72,52,68,86,50,66,64,82,80,100,60,76,94,114,60,24,32,42,54,68,26,36,48,62,78,12,20,30,42,6,10,12,18,20,28,30,40,16,26,38,52,28,40,28,38,40,52,20,28,18,26,28,38,26,36,38,50,16,24,26,36,24,34,36,48,34,46,48,62,52,38,50,50,64,38,50,36,48,48,62,24,34,34,46,46,60,32,44,44,58,58,74,62,78,60,76,34,46,44,58,56,72,70,88,14,22,22,32,32,44,44,58,32,44,30,42,42,56,40,54,54,70,54,70,52,68,66,84,80,100,48,64,20,30,26,38,34,48,34,48,44,60,56,74,42,10,18,28,16,26,38,24,36,50,24,36,24,36,34,48,22,34,32,46,44,60,26,38,34,48,22,34,32,46,44,60,44,60,42,58,42,58,54,72,66,86,50,24,34,34,46,60,36,48,62,34,46,32,44,58,24,34,46,32,44,44,58,42,56,72,60,76,46,60,34,46,44,58,44,58,56,72,42,56,54,70,68,86,30,42,56,72,14,22,32,22,32,32,44,32,44,58,44,30,42,42,56,40,54,70,34,46,44,58,30,42,42,56,30,42,40,54,42,56,54,70,56,72,54,70,40,54,52,68,52,68,66,84,30,42,40,54,52,68,52,68,50,66,64,82,78,98,60,74,44,56,70,32,42,54,42,54,68,54,68,84,90,56,70,86,44,56,70,54,68,84,66,82,100,30,40,52,40,52,66,52,66,82,42,54,68,52,66,82,64,80,98,30,32,42,30,40,42,54,40,52,54,68,44,56,40,52,54,68,50,64,66,82,40,52,52,66,38,50,50,64,50,64,64,80,66,82,64,80,62,78,78,96,62,78,76,94,92,112,36,46,58,48,44,58,40,54,70,56,42,40,54,54,52,68,54,70,52,68,50,66,64,82,50,66,62,80,76,96,68,38,50,64,50,64,80,84,50,64,80,62,78,96,48,62,78,60,76,94,60,76,74,92,90,110,72,88,106,126,72,88,54,68,66,82,80,98,54,40,52,52,66,38,50,50,64,64,80,64,80,62,78,62,78,76,94,90,110,104,56,68,82,98,66,80,96,114,40,52,66,38,40,50,52,64,50,52,64,66,80,64,80,52,64,50,62,64,78,50,62,64,78,62,76,78,94,96,78,94,62,76,76,92,92,110,62,62,76,76,92,76,92,74,90,90,108,106,126,66,64,48,62,78,48,62,60,76,74,92,78,78,60,76,74,92,88,108,60,74,90,108,60,60,74,74,90,74,90,72,88,88,106,104,124,90,92,72,88,106,72,88,86,104,102,122,86,102,120,140,102,102,84,100,118,116,136,156,120,60,70,82,96,112,130,30,40,52,66,82,52,50,64,62,78,64,76,80,94,78,76,92,62,74,76,90,92,108,108,90,106,106,124,122,142,66,48,62,78,60,76,74,92,88,108,60,60,74,90,74,90,72,88,106,74,90,88,72,88,86,104,106,102,122,88,104,122,72,86,88,104,102,86,102,120,104,102,120,118,138,118,136,156,100,118,138,100,120,102,84,100,118,116,136,116,134,154,134,132,152,172,150,170,190,210],"clebsch_homomorphism_count":400,"clebsch_reference_density":"25/6912"},{"name":"B2","vertices":4,"edges":[[0,1],[0,2],[0,3]],"nonedges":[],"denominator":840,"injection_counts":[0,0,0,6,24,60,120,0,0,0,6,0,6,24,6,24,60,24,60,120,0,12,0,12,6,30,0,12,6,30,24,66,6,30,24,66,60,126,12,48,12,48,30,84,12,48,30,84,66,144,48,120,48,120,84,180,120,240,24,0,6,18,42,0,12,36,78,6,30,72,138,24,0,0,6,6,24,60,0,6,24,24,60,120,0,12,36,18,0,12,12,36,6,30,72,0,12,36,6,30,30,72,24,66,132,24,60,24,60,6,30,18,54,42,96,6,30,18,54,42,96,12,48,36,90,78,156,0,12,6,30,24,66,0,12,6,30,24,66,6,30,24,66,60,126,18,54,12,48,36,90,18,54,12,48,36,90,12,48,36,90,30,84,72,150,60,132,60,132,30,84,54,126,96,192,12,48,30,84,66,144,54,126,48,120,90,186,132,252,48,18,42,84,0,12,36,36,78,144,84,18,42,78,30,66,120,12,36,72,24,60,114,48,102,180,0,12,36,12,36,78,6,18,42,0,12,12,36,12,36,36,78,6,30,72,30,72,138,72,24,60,114,78,36,72,24,60,60,114,18,54,108,42,96,174,24,60,48,102,24,60,48,102,6,30,18,54,18,54,42,96,42,96,84,162,84,156,84,156,30,72,54,108,42,96,78,150,66,138,120,216,24,66,132,36,90,168,18,54,42,96,12,48,36,90,36,90,78,156,78,150,72,144,60,132,114,210,60,132,102,198,156,276,36,72,126,30,66,120,54,108,186,198,66,120,192,90,162,258,24,60,114,48,102,180,186,84,156,252,72,144,126,222,198,318,96,168,264,384,120,24,42,66,102,156,24,48,84,138,216,0,12,36,78,0,0,6,12,18,36,42,78,6,30,72,138,24,60,24,48,60,102,24,36,12,24,36,60,24,48,60,102,6,18,30,54,18,42,54,96,42,84,96,162,96,48,84,84,138,60,96,48,84,84,138,18,42,42,78,78,132,30,66,66,120,120,198,120,192,120,192,42,84,66,120,102,174,156,252,0,12,12,36,36,78,78,144,36,72,24,60,60,114,48,102,102,180,96,168,84,156,138,234,192,312,72,144,24,60,30,72,42,96,42,96,66,138,108,204,120,0,12,36,6,30,72,24,66,132,18,54,18,54,42,96,12,48,36,90,78,156,24,60,42,96,12,48,36,90,78,156,66,138,60,132,60,132,102,198,144,264,90,18,42,42,84,150,36,72,126,42,78,30,66,120,18,42,78,30,66,66,120,54,108,186,108,180,78,132,42,84,66,120,66,120,102,174,54,108,90,162,144,240,24,60,114,192,0,12,36,12,36,36,78,36,78,144,72,24,60,60,114,48,102,180,42,78,66,120,24,60,60,114,24,60,48,102,60,114,102,180,102,174,96,168,48,102,84,156,84,156,138,234,24,60,48,102,90,168,84,156,72,144,126,222,180,300,108,162,66,102,156,30,54,90,54,90,144,90,144,222,234,102,156,228,66,108,162,90,144,216,126,198,294,24,48,84,48,84,138,84,138,216,60,102,156,84,138,210,120,192,288,24,36,60,24,48,60,102,48,90,102,168,78,114,48,84,102,156,72,126,144,222,48,84,84,138,36,72,72,126,72,126,126,204,138,210,126,198,108,180,180,276,108,180,162,258,234,354,48,84,144,84,66,120,48,102,180,108,60,48,102,102,90,168,90,162,84,156,72,144,126,222,72,144,114,210,168,288,144,36,72,126,72,126,204,216,72,126,198,108,180,276,60,114,192,96,168,264,96,168,150,246,222,342,132,204,300,420,144,216,90,144,126,198,180,276,96,48,84,84,138,36,72,72,126,126,204,120,192,108,180,108,180,162,258,216,336,288,102,144,198,270,126,180,252,348,48,84,138,36,48,72,84,126,72,84,126,138,204,120,192,90,126,72,108,126,180,72,108,126,180,108,162,180,258,264,180,252,108,162,162,234,234,330,108,108,162,162,240,162,234,144,216,216,312,288,408,156,126,60,114,192,60,114,96,168,150,246,192,180,96,168,150,246,204,324,96,150,222,318,96,96,150,150,228,150,222,132,204,204,300,276,396,228,234,132,204,300,132,204,186,282,258,378,186,258,354,474,264,258,168,240,336,312,432,552,360,120,156,198,252,324,420,24,48,84,138,216,90,72,126,108,180,120,162,192,258,180,162,234,108,144,162,216,234,312,306,216,288,288,384,360,480,156,60,114,192,96,168,150,246,204,324,96,96,150,228,150,222,132,204,300,150,228,204,132,204,186,282,300,258,378,204,276,372,132,186,204,282,258,186,258,354,276,258,354,330,450,330,426,546,240,336,456,240,360,264,168,240,336,312,432,312,408,528,408,384,504,624,480,600,720,840],"clebsch_homomorphism_count":2000,"clebsch_reference_density":"125/331776"},{"name":"B3","vertices":4,"edges":[[0,1],[1,2],[2,3]],"nonedges":[],"denominator":840,"injection_counts":[0,0,0,0,0,0,0,0,0,2,4,0,4,8,0,6,12,0,8,16,8,12,4,10,12,20,0,8,6,16,16,28,0,12,8,22,20,36,24,36,16,30,30,48,8,24,20,40,36,60,48,72,36,62,56,88,80,120,24,0,8,20,36,0,12,28,48,0,16,36,60,16,0,2,8,4,14,24,0,4,12,8,20,32,10,20,34,18,6,18,14,30,14,28,46,2,12,26,8,24,20,40,18,36,58,36,56,28,50,10,24,26,46,46,72,4,20,18,40,36,64,12,32,32,58,56,88,8,12,16,26,24,40,4,10,10,22,16,34,12,20,22,36,32,52,32,48,26,44,44,68,24,42,18,38,34,60,20,36,40,62,32,56,54,84,68,100,56,90,28,52,52,84,80,120,24,36,36,56,48,76,60,88,50,80,76,114,108,156,56,28,48,72,8,20,40,36,60,88,84,24,44,72,44,70,104,12,32,60,28,54,88,52,84,124,12,22,40,28,42,64,12,22,40,8,20,16,36,22,38,34,58,16,30,52,36,54,80,66,42,66,98,66,32,60,34,60,56,90,26,50,82,50,80,118,48,68,66,96,40,62,56,88,18,32,32,56,34,54,52,82,58,84,80,116,96,136,84,126,28,50,52,84,48,78,78,118,76,114,112,160,32,48,72,48,76,112,36,52,54,80,28,46,44,72,52,76,72,106,84,120,72,110,72,108,106,152,80,112,104,148,144,200,72,96,132,56,80,116,84,114,156,180,76,112,160,108,152,208,48,70,104,76,104,144,150,102,144,198,108,144,140,190,188,252,144,184,240,312,120,24,42,68,102,144,24,48,80,120,168,0,16,36,60,0,2,8,16,20,34,36,56,4,24,48,76,36,62,38,60,64,92,20,34,18,34,36,58,32,56,56,86,12,22,32,48,28,46,54,78,48,74,80,112,96,62,92,94,132,60,90,54,86,84,124,26,44,50,76,82,116,44,72,74,110,112,156,132,180,120,170,44,70,72,108,108,154,152,208,8,12,24,36,44,64,68,96,48,68,42,64,72,102,64,96,100,140,108,148,98,140,140,192,188,252,88,128,16,32,28,52,48,80,44,76,72,112,104,152,48,10,20,34,18,34,54,26,48,74,34,56,30,52,54,82,28,52,46,76,72,108,36,56,52,80,16,40,40,70,68,104,80,116,68,106,70,108,100,146,136,192,90,30,54,50,78,110,60,90,128,50,82,44,74,112,32,52,80,50,80,76,114,72,108,152,126,174,78,118,48,76,76,114,72,110,108,156,70,106,104,150,146,202,42,70,106,150,14,24,42,30,48,44,70,50,72,102,74,48,76,72,108,70,104,146,54,78,78,112,36,64,66,102,44,68,64,98,74,106,100,142,114,158,102,148,66,100,98,142,100,144,140,194,50,70,72,102,98,138,106,146,96,138,136,188,182,246,128,172,80,112,156,48,70,104,76,106,148,112,150,200,228,108,152,208,72,104,148,104,146,200,144,196,260,40,60,92,68,96,136,104,140,188,66,96,138,98,138,190,138,188,250,32,44,62,44,60,70,96,68,92,100,134,72,100,66,94,102,140,92,130,136,184,72,96,102,138,66,92,94,132,100,134,136,182,144,192,134,184,132,180,182,242,140,184,180,238,236,308,56,80,104,84,76,112,60,96,140,110,76,68,104,104,98,140,108,152,98,144,92,136,132,186,100,140,128,180,172,236,152,72,100,140,104,140,188,204,96,136,188,132,182,244,98,132,178,128,176,236,136,180,174,232,228,300,180,228,292,372,168,224,104,148,144,198,192,256,104,68,98,104,142,60,92,94,134,136,184,144,192,132,182,134,184,180,240,232,304,288,108,146,196,258,144,192,252,324,56,92,136,54,64,88,96,130,88,100,130,140,180,132,186,96,130,90,126,132,178,96,128,138,180,130,174,182,236,248,180,238,132,176,178,234,236,304,128,136,176,180,232,184,236,174,228,232,298,296,376,132,134,86,126,174,92,132,124,174,168,228,180,184,124,174,170,230,220,292,126,170,226,294,126,132,172,174,226,178,230,168,222,224,290,286,366,232,240,168,224,292,176,228,220,286,280,360,228,284,356,444,288,288,216,278,352,344,432,528,360,120,152,196,252,320,400,24,52,88,132,184,84,84,126,124,176,134,172,188,234,176,172,232,128,168,176,226,236,296,300,230,292,296,370,368,456,120,80,120,168,118,168,164,224,216,288,120,120,166,220,166,224,162,218,286,168,222,220,164,220,214,280,288,276,356,220,284,360,164,214,222,282,276,216,278,352,288,280,354,348,436,352,432,528,272,344,432,270,350,276,210,272,346,340,428,342,422,518,424,416,512,616,504,608,720,840],"clebsch_homomorphism_count":2000,"clebsch_reference_density":"125/331776"},{"name":"L_triangle","vertices":7,"edges":[[0,1],[0,4],[0,5],[0,6],[1,2],[2,3],[3,4],[5,6]],"nonedges":[[0,2],[0,3],[1,3],[1,4],[2,4]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,4,4,0,0,8,0,0,0,0,8,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,8,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,16,16,0,0,0,0,0,8,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,16,0,0,0,0,0,0,0,0,0,0,8,0,8,0,4,0,0,0,8,0,0,0,0,0,0,16,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,4,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,4,8,8,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,0,0,0,0,0,0,32,0,24,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,8,0,0,0,0,16,24,0,0,0,0,0,0,0,0,12,0,0,0,0,12,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"B_triangle","vertices":4,"edges":[[0,1],[0,2],[0,3],[1,2]],"nonedges":[],"denominator":840,"injection_counts":[0,0,0,0,0,0,0,0,0,0,2,0,0,4,0,0,6,0,0,8,0,8,0,4,0,12,0,0,0,6,0,16,0,0,0,8,0,20,0,24,0,16,0,30,0,8,0,20,0,36,0,48,0,36,0,56,0,80,24,0,2,10,30,0,2,12,36,0,2,14,42,8,0,0,0,2,4,12,0,0,0,4,6,16,0,4,20,6,0,0,4,14,0,6,26,0,0,8,0,0,6,18,0,8,32,12,44,12,36,2,10,4,24,14,52,2,4,4,16,14,42,2,12,4,28,16,60,0,8,0,12,4,22,0,4,0,6,4,14,0,12,0,16,6,28,0,26,0,16,6,40,0,18,0,8,6,30,0,16,0,32,0,20,8,48,16,72,16,60,4,26,6,46,18,82,0,24,0,30,6,44,0,50,0,36,8,68,20,108,32,6,16,40,0,0,0,8,20,48,72,10,22,50,12,36,82,8,12,28,10,24,56,12,40,92,0,4,12,0,14,36,0,6,16,0,0,4,6,0,8,14,28,0,6,16,0,18,44,36,6,26,68,42,12,28,6,18,26,58,4,14,42,6,30,78,0,28,16,54,0,20,16,44,0,6,0,8,0,18,8,32,0,34,20,64,40,104,40,92,12,24,16,44,14,40,28,76,16,60,44,116,0,16,40,0,20,64,0,26,8,42,0,16,6,28,0,32,18,60,20,78,16,60,8,48,32,100,0,52,20,84,48,144,0,30,72,0,20,48,0,36,84,144,28,58,114,30,78,158,0,18,44,0,34,80,96,20,64,140,0,54,36,104,84,188,0,56,128,240,120,24,30,46,78,132,24,30,48,84,144,0,4,16,42,0,0,2,2,10,12,30,36,2,6,20,50,8,32,12,20,36,62,4,12,4,4,14,26,12,14,36,54,2,6,4,20,4,10,16,38,14,24,42,72,64,24,48,52,98,28,56,24,40,52,88,10,18,14,36,30,72,12,22,26,54,58,110,84,156,84,144,30,44,36,66,54,106,90,170,0,8,2,14,12,30,36,62,4,32,4,20,16,52,14,36,42,88,32,92,28,72,60,132,96,200,32,96,8,12,10,24,12,40,18,48,22,70,36,108,24,0,4,20,0,6,26,4,14,40,0,18,4,24,6,42,0,8,6,30,16,60,12,44,14,52,4,16,8,34,22,68,16,74,12,56,16,60,26,94,40,136,50,6,8,16,30,60,12,36,82,14,30,10,24,56,6,16,42,6,18,28,60,14,42,94,64,136,38,74,22,38,26,58,34,68,52,108,24,54,38,90,70,150,6,16,44,96,0,4,12,0,6,14,26,8,28,56,28,0,8,18,46,8,32,80,16,50,28,70,8,20,22,52,6,26,12,38,18,58,40,90,44,110,40,92,16,42,26,74,30,78,58,134,0,28,8,44,30,76,20,80,16,60,44,116,76,180,68,118,30,58,94,12,22,36,16,40,72,32,76,132,198,66,104,168,46,64,102,52,86,146,70,126,214,12,20,32,16,38,68,32,74,128,36,50,84,42,72,128,60,112,196,12,12,28,4,18,26,48,14,34,54,84,26,62,14,34,42,86,24,50,72,126,6,36,30,70,6,24,28,54,18,56,60,110,62,130,58,110,42,90,94,174,34,96,78,154,134,246,32,40,56,72,36,82,16,46,100,56,20,16,44,44,28,76,40,106,40,92,22,70,52,128,16,76,38,110,68,172,76,0,20,48,8,48,100,150,30,60,116,40,92,176,8,46,96,28,76,156,20,82,60,136,112,224,36,100,180,300,96,176,50,88,68,128,104,192,56,16,40,32,76,12,24,26,56,58,112,48,116,40,92,44,96,76,156,112,224,264,78,100,142,210,84,122,186,282,24,44,82,16,24,32,52,66,30,40,64,88,122,64,124,40,66,36,48,70,104,28,50,60,106,54,84,110,168,192,108,168,58,88,92,148,152,240,48,44,86,94,148,80,150,72,124,132,216,196,316,72,72,22,52,106,16,44,38,90,68,148,96,112,36,88,70,150,104,216,42,72,128,216,40,32,74,78,132,64,134,56,108,112,196,172,292,120,156,54,110,198,48,118,92,176,148,268,84,156,244,372,144,162,72,132,224,192,320,456,360,120,132,158,204,276,380,24,32,52,90,152,50,40,74,60,116,84,98,144,182,116,98,162,68,80,106,140,170,232,234,148,208,216,308,288,416,84,28,58,112,44,96,78,158,116,228,48,48,82,140,82,142,64,120,208,86,144,124,68,124,102,186,212,162,282,124,188,284,68,102,128,190,162,106,166,258,196,170,262,234,362,242,338,474,144,232,360,140,260,168,84,144,236,208,336,212,308,444,312,280,416,560,384,528,680,840],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"R0","vertices":4,"edges":[[0,1],[0,2],[0,3],[1,2],[1,3]],"nonedges":[[2,3]],"denominator":840,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,4,0,12,0,4,0,12,0,0,0,4,0,12,0,24,0,12,0,24,0,40,0,0,0,4,0,0,0,4,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,4,0,0,8,0,0,0,0,0,0,4,0,0,8,4,8,4,0,0,0,0,8,4,8,0,0,0,4,4,0,0,0,0,8,4,8,0,4,0,4,0,4,0,0,0,0,0,0,0,4,0,4,0,4,0,12,0,4,0,16,0,4,0,0,0,8,0,4,0,12,0,4,0,16,4,20,4,8,0,4,0,16,4,20,0,12,0,12,0,12,0,24,0,12,0,28,4,36,16,0,4,16,0,0,0,0,4,16,12,4,8,8,4,16,12,4,4,12,4,8,8,4,16,12,0,0,0,0,4,12,0,0,4,0,0,0,0,0,0,4,8,0,0,0,0,4,12,12,0,8,16,0,0,8,0,4,8,8,0,0,12,0,8,16,0,12,4,24,0,4,4,16,0,0,0,0,0,4,0,8,0,12,4,24,16,24,16,12,4,4,4,16,4,12,8,16,4,24,16,24,0,4,8,0,4,24,0,12,0,16,0,4,0,4,0,12,4,20,4,20,0,20,0,16,8,28,0,24,4,36,16,40,0,12,36,0,4,16,0,12,36,36,12,24,24,12,36,36,0,4,12,0,12,32,24,4,24,36,0,24,12,48,36,52,0,24,64,72,0,0,0,8,12,0,0,0,8,12,0,0,0,4,0,0,0,0,0,4,4,0,0,0,0,4,0,0,12,4,4,0,12,0,0,0,0,4,8,4,4,0,8,0,0,0,4,0,0,4,12,4,4,0,12,16,8,20,8,20,12,8,8,16,8,12,4,4,4,12,12,16,4,4,8,20,8,20,12,12,12,0,0,0,0,12,8,20,12,12,0,4,0,4,4,8,0,4,0,12,0,4,4,20,4,8,0,20,12,28,8,28,8,32,12,28,8,16,0,0,0,4,0,12,4,0,4,12,8,16,0,0,0,8,0,0,8,0,0,8,0,4,0,8,0,16,0,0,0,8,0,20,4,8,4,8,0,0,0,8,4,8,4,20,0,20,4,8,4,24,8,32,20,0,0,4,8,20,0,12,24,0,8,0,4,20,0,4,0,0,4,8,8,0,12,24,28,28,12,16,8,12,8,24,12,12,20,20,8,20,12,24,28,28,0,0,12,24,0,0,0,0,0,4,4,0,8,16,8,0,0,4,16,0,8,32,4,8,8,16,0,0,4,16,0,8,0,8,4,8,12,20,16,24,12,24,4,12,4,28,8,16,20,32,0,12,0,16,8,28,4,20,0,20,12,36,28,44,16,32,12,8,12,4,4,8,4,12,28,12,16,32,24,16,20,12,8,12,16,8,24,28,16,32,24,4,4,4,4,12,24,12,16,28,0,0,16,0,12,28,8,20,24,4,0,8,0,4,8,16,4,8,8,16,4,8,0,8,12,20,4,12,12,24,0,12,8,28,0,4,8,16,4,20,8,32,24,32,20,32,12,36,24,40,12,28,16,44,32,40,16,16,16,12,16,12,4,16,12,24,4,4,16,16,4,28,16,24,16,12,4,28,16,28,4,20,8,32,20,36,36,0,4,16,0,16,44,36,12,24,24,12,40,44,0,16,40,4,28,44,4,20,20,48,48,56,12,28,60,60,48,40,20,24,28,32,48,40,8,0,12,8,16,0,0,4,16,20,32,16,24,8,36,12,24,28,44,48,56,24,12,20,28,24,12,32,40,24,8,16,20,4,8,8,8,8,8,16,24,12,24,24,28,12,24,12,12,12,28,8,16,24,32,20,32,20,36,24,16,36,8,20,24,40,28,36,16,16,36,12,40,36,44,28,56,32,52,40,40,24,16,4,16,28,0,12,8,20,20,36,40,24,8,36,24,40,40,48,12,24,40,48,12,8,28,16,44,24,32,16,44,32,52,52,52,56,36,16,48,56,16,24,36,56,68,68,36,44,68,60,72,36,24,60,72,96,88,72,0,0,0,12,24,24,0,0,0,8,12,0,4,0,16,8,24,12,12,0,16,24,28,36,16,16,20,36,12,32,36,28,48,24,36,24,16,0,8,4,16,12,24,12,28,16,24,0,16,16,32,32,36,20,36,44,20,36,24,8,24,24,44,32,44,44,40,48,48,24,40,28,48,60,28,48,60,24,36,48,60,52,36,52,36,32,56,48,60,60,48,28,48,60,72,64,60,76,60,64,88,72,48,96,72,40,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"J0_A","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,6],[4,5],[5,6]],"nonedges":[[0,5],[0,6],[1,4],[1,5],[2,3],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,8,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"J0_B","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,4],[0,6],[1,2],[1,3],[1,4],[1,5],[5,6]],"nonedges":[[0,5],[1,6],[2,3],[4,5],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,12,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"R1","vertices":4,"edges":[[0,1],[0,2],[0,3],[1,2],[1,3],[2,3]],"nonedges":[],"denominator":840,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,24,0,0,0,24,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,24,0,0,0,0,0,24,0,0,0,0,0,24,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,24,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,48,0,0,24,0,0,48,0,0,0,0,0,24,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,24,0,0,0,0,0,24,0,0,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,48,0,48,0,0,0,0,0,0,0,24,0,0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,0,0,24,0,0,0,0,0,48,0,0,0,0,0,0,0,0,0,72,0,0,48,0,0,72,0,0,0,0,0,0,24,0,0,48,0,0,0,0,0,72,0,0,0,96,120,24,24,24,48,120,24,24,24,48,120,0,0,0,24,0,0,0,0,0,0,24,24,0,0,0,24,0,0,0,0,24,24,0,0,0,0,0,0,0,0,24,24,0,0,0,0,0,0,0,0,0,0,24,24,24,0,0,24,48,0,24,0,0,24,48,0,0,0,0,0,24,0,0,0,0,24,48,48,120,48,120,24,24,24,24,24,48,48,120,0,0,0,0,0,0,24,24,0,0,0,0,0,0,0,0,24,24,0,24,0,0,24,48,48,120,0,48,0,0,0,0,0,0,0,24,0,24,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,24,0,0,0,0,0,24,0,24,0,0,0,24,0,24,0,48,0,0,0,0,0,0,0,0,24,0,0,0,0,0,0,0,24,0,0,0,24,0,0,24,0,72,0,24,0,0,0,0,0,24,0,48,0,0,0,24,0,72,0,0,0,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,24,0,0,0,0,0,0,0,0,0,24,0,24,0,48,0,24,0,0,0,0,0,24,0,48,0,0,0,0,0,0,0,24,0,0,0,24,0,72,24,48,0,24,48,0,0,0,0,0,0,0,24,48,144,24,48,120,24,24,48,24,24,72,24,48,144,0,0,0,0,0,0,0,24,48,24,24,24,24,24,48,24,48,120,0,0,0,0,0,0,0,0,0,24,24,0,24,0,0,0,24,0,0,24,48,0,0,0,0,0,0,0,0,0,0,24,24,0,48,0,24,0,0,24,72,0,24,24,48,48,144,0,0,0,48,0,48,0,0,48,0,0,0,0,0,0,0,0,48,0,48,0,0,0,48,0,24,0,24,0,72,0,0,0,0,0,0,0,72,0,0,48,0,0,72,0,0,0,0,0,48,0,24,0,24,0,96,0,24,48,168,0,96,0,24,0,48,0,96,24,0,0,0,24,0,0,0,0,0,24,0,48,0,0,0,24,0,48,0,96,216,48,48,72,144,48,48,96,216,0,0,24,0,0,0,24,24,0,0,0,48,48,0,48,0,0,0,0,24,24,0,0,0,24,0,0,48,72,120,48,72,24,24,24,48,72,144,0,0,0,48,48,0,48,0,0,48,96,96,216,0,24,0,0,24,0,0,0,24,0,48,0,48,0,0,0,48,0,96,0,0,24,96,0,0,0,24,24,0,48,0,0,24,72,48,168,0,72,0,0,72,0,48,0,48,0,120,0,48,96,240,0,72,0,0,72,0,144,312,360,120,120,120,144,216,360,24,24,24,48,120,24,24,24,24,48,48,48,120,120,48,24,72,24,24,48,48,120,144,144,72,96,144,216,216,360,48,0,24,48,0,24,24,72,48,144,24,0,24,48,0,48,0,24,96,24,48,48,24,48,24,72,120,48,168,24,72,168,0,0,48,72,24,24,48,120,120,72,144,96,240,144,216,384,48,96,240,0,120,48,0,24,96,48,192,72,144,312,168,96,264,456,192,384,600,840],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"J1_A","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,6],[2,3],[4,5],[5,6]],"nonedges":[[0,5],[0,6],[1,4],[1,5],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,8,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24,0,0,0,0,0,0,16,0,16,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,16,0,0,0,0,0,0,0,0,4,0,0,0,0,8,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"J1_B","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,4],[0,6],[1,2],[1,3],[1,4],[1,5],[2,3],[5,6]],"nonedges":[[0,5],[1,6],[4,5],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,16,0,0,0,4,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,8,0,0,0,8,0,0,0,0,0,0,0,0,4,16,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"Jdel_Lg","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,6],[1,2],[3,4],[4,5],[5,6]],"nonedges":[[0,4],[0,5],[3,5],[3,6],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,4,4,0,0,8,0,0,0,0,8,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,8,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,16,16,0,0,0,0,0,8,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,16,0,0,0,0,0,0,0,0,0,0,8,0,8,0,4,0,0,0,8,0,0,0,0,0,0,16,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,4,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,4,8,8,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,36,0,0,0,0,0,0,32,0,24,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,8,0,0,0,0,16,24,0,0,0,0,0,0,0,0,12,0,0,0,0,12,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"Jdel_Lf00","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,6],[1,2],[3,4],[4,5],[5,6]],"nonedges":[[0,4],[0,5],[1,3],[1,6],[3,5],[3,6],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,2,0,0,6,0,0,0,0,4,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,8,8,0,0,0,0,0,4,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"Jdel_Lf01","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,5],[0,6],[1,2],[1,5],[3,4],[4,5],[5,6]],"nonedges":[[0,4],[1,3],[1,6],[3,5],[3,6],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,8,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"Jdel_Lf10","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,4],[0,6],[1,2],[1,4],[3,4],[4,5],[5,6]],"nonedges":[[0,5],[1,3],[1,6],[3,5],[3,6],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,2,8,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"Jdel_Lf11","vertices":7,"edges":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,4],[1,5],[3,4],[4,5],[5,6]],"nonedges":[[1,3],[1,6],[3,5],[3,6],[4,6]],"denominator":5040,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"},{"name":"Ddel","vertices":4,"edges":[[0,1],[0,2],[0,3],[1,2],[1,3]],"nonedges":[],"denominator":840,"injection_counts":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,4,0,12,0,4,0,12,0,0,0,4,0,12,0,24,0,12,0,24,0,40,24,0,0,4,24,0,0,4,24,0,0,4,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,4,0,0,8,0,0,0,0,0,0,4,0,0,8,4,32,4,24,0,0,0,8,4,32,0,0,0,4,4,24,0,0,0,8,4,32,0,4,0,4,0,4,0,0,0,0,0,0,0,4,0,4,0,4,0,12,0,4,0,16,0,4,0,0,0,8,0,4,0,12,0,4,0,16,4,44,4,32,0,4,0,16,4,44,0,12,0,12,0,12,0,24,0,12,0,28,4,60,16,0,4,16,0,0,0,0,4,16,60,4,8,32,4,16,60,4,4,12,4,8,32,4,16,60,0,0,0,0,4,12,0,0,4,0,0,0,0,0,0,4,8,0,0,0,0,4,12,12,0,8,40,24,0,8,0,4,8,32,0,0,12,0,8,40,0,12,4,24,0,4,4,16,0,0,0,0,0,4,0,8,0,12,4,24,16,72,16,60,4,4,4,16,4,12,8,40,4,24,16,72,0,4,8,0,4,24,0,12,0,16,0,4,0,4,0,12,4,20,4,44,0,20,0,16,8,52,0,24,4,36,16,88,0,12,36,0,4,16,0,12,36,108,12,24,72,12,36,108,0,4,12,0,12,32,48,4,24,84,0,24,12,48,36,124,0,24,64,168,120,24,24,32,60,120,24,24,32,60,120,0,0,4,24,0,0,0,0,4,4,24,24,0,0,4,24,0,12,4,4,24,36,0,0,0,0,4,8,4,4,24,32,0,0,0,4,0,0,4,12,4,4,24,36,40,8,20,32,68,12,32,8,16,32,60,4,4,4,12,12,40,4,4,8,20,32,68,60,132,60,120,24,24,24,36,32,68,60,132,0,4,0,4,4,8,24,28,0,12,0,4,4,20,4,8,24,44,12,52,8,28,32,80,60,148,8,64,0,0,0,4,0,12,4,24,4,36,8,64,0,0,0,8,0,0,8,0,0,8,0,4,0,8,0,16,0,0,0,8,0,20,4,32,4,32,0,0,0,8,4,32,4,44,0,20,4,32,4,48,8,80,20,0,0,4,8,20,0,12,48,0,8,0,4,20,0,4,24,0,4,8,32,0,12,48,28,100,12,40,8,12,8,24,12,36,20,68,8,20,12,48,28,100,0,0,12,48,0,0,0,0,0,4,4,0,8,16,8,0,0,4,16,0,8,32,4,32,8,40,0,0,4,16,0,8,0,8,4,32,12,44,16,72,12,48,4,12,4,28,8,40,20,80,0,12,0,16,8,28,4,44,0,20,12,60,28,116,40,80,12,32,60,4,4,8,4,12,28,12,40,80,168,40,68,132,32,36,64,32,48,100,40,80,168,4,4,4,4,12,24,12,40,76,24,24,40,24,36,76,32,68,144,4,0,8,0,4,8,16,4,8,32,40,4,32,0,8,12,44,4,12,36,72,0,12,8,28,0,4,8,16,4,20,32,56,24,80,20,56,12,36,48,112,12,52,40,92,80,184,16,16,16,60,16,60,4,16,60,24,4,4,16,16,4,28,16,72,16,60,4,28,16,76,4,44,8,56,20,108,36,0,4,16,0,16,44,108,12,24,72,12,40,116,0,16,40,4,28,92,4,44,20,72,48,152,12,52,108,228,48,136,20,48,28,80,48,136,32,0,12,8,40,0,0,4,16,20,56,16,72,8,36,12,48,28,92,48,152,240,60,68,100,168,60,80,136,240,8,16,44,4,8,8,32,32,8,16,24,60,72,24,76,12,24,12,12,36,52,8,16,24,56,20,32,68,108,144,64,108,32,44,48,88,100,180,16,16,36,60,88,36,92,28,56,80,148,136,256,24,40,4,16,52,0,12,8,44,20,84,40,72,8,36,24,88,40,144,12,24,64,144,12,8,28,40,68,24,80,16,44,56,124,100,220,56,108,16,48,128,16,72,36,104,68,188,36,92,164,300,72,108,24,60,144,96,232,384,360,120,120,132,168,240,360,24,24,32,60,120,28,24,40,32,72,60,60,120,136,72,52,108,40,40,68,84,132,176,180,100,144,168,252,240,376,48,8,28,64,12,48,36,100,64,168,24,16,40,80,32,84,20,60,140,44,84,72,32,72,48,116,152,92,212,64,120,216,24,40,76,120,84,52,96,180,144,108,192,156,292,180,268,420,80,152,288,60,180,96,28,72,156,120,256,132,220,372,232,184,336,504,288,456,640,840],"clebsch_homomorphism_count":0,"clebsch_reference_density":"0"}],"columns":[{"name":"p","terms":{"p":"1"},"numerators":[0,1,2,3,4,5,6,3,2,3,4,3,4,5,4,5,6,5,6,7,4,5,4,5,5,6,4,5,5,6,6,7,5,6,6,7,7,8,6,7,6,7,7,8,6,7,7,8,8,9,8,9,8,9,9,10,10,11,6,4,5,6,7,5,6,7,8,6,7,8,9,6,3,4,5,5,6,7,4,5,6,6,7,8,5,6,7,6,5,6,6,7,6,7,8,5,6,7,6,7,7,8,7,8,9,7,8,7,8,6,7,7,8,8,9,6,7,7,8,8,9,7,8,8,9,9,10,5,6,6,7,7,8,5,6,6,7,7,8,6,7,7,8,8,9,7,8,7,8,8,9,7,8,7,8,8,9,7,8,8,9,8,9,9,10,9,10,9,10,8,9,9,10,10,11,7,8,8,9,9,10,9,10,9,10,10,11,11,12,8,7,8,9,6,7,8,8,9,10,9,7,8,9,8,9,10,7,8,9,8,9,10,9,10,11,6,7,8,7,8,9,6,7,8,6,7,7,8,7,8,8,9,7,8,9,8,9,10,9,8,9,10,9,8,9,8,9,9,10,8,9,10,9,10,11,8,9,9,10,8,9,9,10,7,8,8,9,8,9,9,10,9,10,10,11,10,11,10,11,8,9,9,10,9,10,10,11,10,11,11,12,8,9,10,9,10,11,8,9,9,10,8,9,9,10,9,10,10,11,10,11,10,11,10,11,11,12,10,11,11,12,12,13,9,10,11,9,10,11,10,11,12,12,10,11,12,11,12,13,9,10,11,10,11,12,12,11,12,13,11,12,12,13,13,14,12,13,14,15,10,7,8,9,10,11,8,9,10,11,12,6,7,8,9,5,6,6,7,7,8,8,9,7,8,9,10,8,9,8,9,9,10,7,8,7,8,8,9,8,9,9,10,7,8,8,9,8,9,9,10,9,10,10,11,10,9,10,10,11,9,10,9,10,10,11,8,9,9,10,10,11,9,10,10,11,11,12,11,12,11,12,9,10,10,11,11,12,12,13,7,8,8,9,9,10,10,11,9,10,9,10,10,11,10,11,11,12,11,12,11,12,12,13,13,14,10,11,7,8,8,9,9,10,9,10,10,11,11,12,9,6,7,8,7,8,9,8,9,10,8,9,8,9,9,10,8,9,9,10,10,11,8,9,9,10,8,9,9,10,10,11,10,11,10,11,10,11,11,12,12,13,10,8,9,9,10,11,9,10,11,9,10,9,10,11,8,9,10,9,10,10,11,10,11,12,11,12,10,11,9,10,10,11,10,11,11,12,10,11,11,12,12,13,9,10,11,12,7,8,9,8,9,9,10,9,10,11,10,9,10,10,11,10,11,12,9,10,10,11,9,10,10,11,9,10,10,11,10,11,11,12,11,12,11,12,10,11,11,12,11,12,12,13,9,10,10,11,11,12,11,12,11,12,12,13,13,14,11,12,10,11,12,9,10,11,10,11,12,11,12,13,13,11,12,13,10,11,12,11,12,13,12,13,14,9,10,11,10,11,12,11,12,13,10,11,12,11,12,13,12,13,14,9,9,10,9,10,10,11,10,11,11,12,10,11,10,11,11,12,11,12,12,13,10,11,11,12,10,11,11,12,11,12,12,13,12,13,12,13,12,13,13,14,12,13,13,14,14,15,9,10,11,10,10,11,10,11,12,11,10,10,11,11,11,12,11,12,11,12,11,12,12,13,11,12,12,13,13,14,12,10,11,12,11,12,13,13,11,12,13,12,13,14,11,12,13,12,13,14,12,13,13,14,14,15,13,14,15,16,12,13,11,12,12,13,13,14,11,10,11,11,12,10,11,11,12,12,13,12,13,12,13,12,13,13,14,14,15,14,11,12,13,14,12,13,14,15,10,11,12,10,10,11,11,12,11,11,12,12,13,12,13,11,12,11,12,12,13,11,12,12,13,12,13,13,14,14,13,14,12,13,13,14,14,15,12,12,13,13,14,13,14,13,14,14,15,15,16,12,12,11,12,13,11,12,12,13,13,14,13,13,12,13,13,14,14,15,12,13,14,15,12,12,13,13,14,13,14,13,14,14,15,15,16,14,14,13,14,15,13,14,14,15,15,16,14,15,16,17,15,15,14,15,16,16,17,18,15,11,12,13,14,15,16,9,10,11,12,13,11,11,12,12,13,12,13,13,14,13,13,14,12,13,13,14,14,15,15,14,15,15,16,16,17,12,11,12,13,12,13,13,14,14,15,12,12,13,14,13,14,13,14,15,13,14,14,13,14,14,15,15,15,16,14,15,16,13,14,14,15,15,14,15,16,15,15,16,16,17,16,17,18,15,16,17,15,16,15,14,15,16,16,17,16,17,18,17,17,18,19,18,19,20,21],"denominator":21,"clebsch_reference_value":"5/144"},{"name":"theta","terms":{"theta":"1"},"numerators":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,4,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,2,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,1,1,2,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,3,1,0,0,0,0,1,1,0,1,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,1,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,3,1,0,0,2,0,0,0,2,2,1,1,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,4,2,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,0,0,0,0,0,0,0,0,0,1,3,0,1,0,1,0,0,0,2,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,2,1,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,2,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,0,2,0,0,0,0,1,0,0,0,0,0,0,4,0,0,2,0,0,0,0,0,0,3,0,0,2,0,1,0,0,2,2,0,0,0,0,0,0,0,0,1,0,0,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],"denominator":252,"clebsch_reference_value":"5/663552"},{"name":"Phi1","terms":{"L1":"5/144","B1":"-5/663552"},"numerators":[0,0,-1,-3,-6,-10,-15,-3,0,-2,-5,-1,-4,-8,-3,-7,-12,-6,-11,-17,-4,-8,-3,-7,-6,-11,-2,-6,-5,-10,-9,-15,-4,-9,-8,-14,-13,-20,-9,-15,-8,-14,-12,-19,-7,-13,-11,-18,-16,-24,-16,-24,-15,-23,-20,-29,-25,-35,-12,-3,-6,-10,-15,-4,-8,-13,-19,-6,-11,-17,-24,-10,0,-2,-5,-5,-9,-14,-1,-4,-8,-8,-13,-19,-5,-9,-14,-9,-4,-8,-8,-13,185,-12,-18,-3,-7,-12,-6,-11,-11,-17,374,-16,-23,-13,-19,-12,-18,-7,-12,-11,-17,-16,-23,-6,-11,-10,-16,-15,-22,-9,-15,-14,-21,-20,-28,-4,-8,-7,-12,-11,-17,-3,-7,-6,-11,-10,-16,-6,-11,-10,-16,-15,-22,-11,-17,758,-16,-15,-22,-10,-16,375,-15,-14,-21,-9,-15,-14,-21,1139,-20,-19,-27,-20,-28,-19,-27,-13,-20,-18,-26,-24,-33,-9,-15,-13,-20,-18,-26,-18,-26,2287,-25,-23,-32,-29,-39,-18,-11,-16,-22,-5,-9,-14,-14,-20,-27,-24,-11,-16,-22,-15,-21,-28,-9,-14,-20,-13,-19,-26,-18,-25,-33,-6,374,-15,-10,-15,-21,-6,-10,-15,-5,375,-9,-14,-9,-14,-14,-20,-8,563,-19,-13,-19,-26,-21,562,-20,-27,-21,-14,-20,-13,-19,-19,-26,564,-18,-25,751,-24,-32,-14,-20,-19,-26,-13,-19,-18,-25,-8,-13,1140,-18,-12,-18,751,-24,-17,-24,-23,-31,-25,-33,-24,-32,-13,-19,-18,-25,-17,-24,-23,-31,-22,-30,-29,-38,-12,-18,-25,3056,-23,-31,-12,-18,-17,-24,-11,751,1520,-23,-16,-23,-22,-30,-23,-31,-22,-30,1899,-29,-28,-37,-21,-29,-27,-36,-34,-44,-18,-24,-31,-16,-22,-29,-21,-28,-36,-39,-22,-29,-37,-27,-35,-44,-15,939,-28,-20,-27,-35,-36,1126,-34,-43,-25,-33,-32,-41,-40,-50,-30,-38,-47,-57,-30,-12,-16,-21,-27,-34,-13,-18,-24,-31,-39,-6,-10,-15,-21,-3,-5,-6,-9,-10,-14,-15,-20,-8,-13,-19,-26,-14,-20,1138,-19,-20,-26,-10,-14,-9,-13,-14,-19,-13,-18,-19,-25,-8,-12,-13,-18,564,-17,-18,-24,1519,-23,-24,-31,-26,749,-25,-25,-32,-19,-25,-18,-24,-24,-31,-12,-17,-17,-23,-23,-30,1520,-22,938,-29,-29,-37,-31,-39,-30,-38,-17,-23,-22,-29,-28,-36,-35,-44,-7,-11,-11,-16,-16,-22,-22,-29,-16,-22,1521,-21,-21,-28,3820,-27,-27,-35,-27,-35,2278,-34,-33,-42,-40,-50,-24,-32,-10,-15,-13,-19,-17,-24,-17,-24,-22,-30,-28,-37,-21,-5,-9,-14,184,-13,-19,372,-18,-25,948,-18,-12,-18,-17,-24,757,-17,1328,-23,-22,-30,-13,-19,-17,-24,-11,-17,-16,-23,-22,-30,-22,-30,-21,-29,2667,-29,-27,-36,-33,-43,935,372,559,1327,745,930,-18,-24,-31,-17,-23,-16,-22,-29,-12,-17,-23,752,-22,938,-29,-21,-28,-36,-30,-38,-23,-30,-17,-23,-22,-29,-22,-29,-28,-36,939,1124,-27,-35,-34,-43,1713,747,-28,-36,-7,-11,752,373,-16,560,-22,-16,-22,-29,-22,1905,-21,747,-28,2668,-27,-35,-17,-23,-22,-29,753,-21,-21,-28,561,1707,940,-27,-21,-28,-27,-35,-28,-36,-27,-35,2476,933,-26,-34,2086,-34,-33,-42,1137,1515,748,933,934,1118,-26,-34,1127,-33,-32,-41,-39,-49,-30,-37,-22,-28,-35,-16,-21,-27,-21,-27,-34,-27,-34,-42,-45,-28,-35,-43,-22,-28,-35,-27,-34,-42,-33,-41,-50,-15,1900,-26,-20,1126,-33,-26,-33,-41,747,-27,-34,934,-33,-41,1120,-40,-49,-15,-16,-21,-15,-20,-21,-27,-20,-26,-27,-34,-22,-28,940,-26,-27,-34,2279,-32,-33,-41,-20,-26,-26,-33,1709,-25,3239,-32,-25,-32,-32,-40,-33,-41,2464,-40,1313,-39,-39,-48,-31,-39,-38,-47,-46,-56,-18,-23,-29,-24,-22,-29,-20,-27,-35,-28,-21,1516,-27,-27,-26,-34,-27,-35,3046,-34,-25,-33,-32,-41,-25,-33,-31,-40,-38,-48,-34,3053,1895,-32,-25,-32,-40,-42,3815,2272,-40,-31,-39,-48,1896,2273,2649,-30,-38,-47,-30,-38,-37,-46,-45,-55,-36,-44,-53,-63,-36,-44,-27,-34,-33,-41,-40,-49,-27,-20,1126,-26,-33,1517,-25,935,-32,-32,-40,-32,-40,-31,-39,1121,-39,-38,-47,-45,-55,-52,-28,-34,-41,-49,-33,-40,-48,-57,-20,-26,-33,1901,748,1127,1894,-32,-25,-26,-32,-33,-40,-32,-40,-26,1312,3047,-31,1120,-39,935,-31,-32,-39,2465,-38,-39,-47,-48,-39,-47,2273,-38,1306,-46,-46,-55,-31,-31,-38,-38,-46,-38,-46,1499,-45,-45,-54,-53,-63,-33,1120,2088,1121,1305,2280,-31,1314,-38,-37,-46,-39,-39,-30,-38,-37,-46,-44,-54,4002,1499,-45,-54,2274,1122,1307,1307,1491,-37,-45,-36,-44,-44,-53,-52,-62,-45,-46,-36,-44,-53,-36,-44,-43,-52,-51,-61,-43,-51,-60,-70,-51,-51,-42,-50,-59,-58,-68,-78,-60,-30,-35,-41,-48,-56,-65,-15,-20,-26,-33,-41,-26,-25,-32,-31,-39,3424,-38,-40,-47,-39,-38,-46,4577,-37,2650,-45,-46,-54,-54,1491,-53,-53,-62,-61,-71,-33,4584,-31,-39,2658,-38,-37,-46,-44,-54,-30,3810,-37,-45,2843,-45,1500,-44,-53,2651,3027,-44,-36,-44,-43,-52,-53,-51,-61,1492,-52,-61,3036,1685,1492,1676,-51,-43,-51,-60,-52,-51,-60,-59,-69,-59,-68,-78,-50,-59,-69,1870,1860,-51,-42,-50,-59,-58,-68,-58,-67,-77,-67,-66,-76,-86,-75,-85,-95,-105],"denominator":13934592,"clebsch_reference_value":"0"},{"name":"Phi2","terms":{"L2":"5/144","B2":"-5/663552"},"numerators":[0,0,0,-1,-4,-10,-20,0,0,0,-1,0,-1,-4,-1,-4,-10,-4,-10,-20,0,-2,0,-2,-1,-5,0,-2,-1,-5,-4,-11,-1,-5,-4,-11,-10,-21,-2,-8,-2,-8,-5,-14,-2,-8,-5,-14,-11,-24,-8,-20,-8,-20,-14,-30,-20,-40,-4,0,-1,-3,-7,0,-2,-6,-13,-1,-5,-12,-23,-4,0,0,-1,-1,-4,-10,0,-1,-4,-4,-10,-20,0,-2,-6,-3,0,-2,-2,-6,-1,-5,-12,0,-2,-6,-1,-5,-5,-12,508,-11,-22,-4,-10,-4,-10,-1,-5,-3,-9,-7,-16,-1,-5,-3,-9,-7,-16,-2,-8,-6,-15,-13,-26,0,-2,-1,-5,-4,-11,0,-2,-1,-5,-4,-11,-1,-5,-4,-11,-10,-21,-3,-9,-2,-8,-6,-15,-3,-9,-2,-8,-6,-15,-2,-8,-6,-15,1019,-14,-12,-25,-10,-22,-10,-22,-5,-14,-9,-21,-16,-32,-2,-8,-5,-14,-11,-24,-9,-21,3064,-20,-15,-31,-22,-42,-8,-3,-7,-14,0,-2,-6,-6,-13,-24,-14,-3,-7,-13,-5,-11,-20,-2,-6,-12,-4,-10,-19,-8,-17,-30,0,-2,-6,-2,-6,-13,-1,-3,-7,0,-2,-2,-6,-2,-6,-6,-13,-1,507,-12,-5,-12,-23,-12,-4,-10,-19,-13,-6,-12,-4,-10,-10,-19,-3,-9,-18,505,-16,-29,-4,-10,-8,-17,-4,-10,-8,-17,-1,-5,-3,-9,-3,-9,505,-16,-7,-16,-14,-27,-14,-26,-14,-26,-5,-12,-9,-18,-7,-16,-13,-25,-11,-23,-20,-36,-4,-11,-22,2042,-15,-28,-3,-9,-7,-16,-2,1016,1018,-15,-6,-15,-13,-26,-13,-25,-12,-24,2038,-22,-19,-35,-10,-22,-17,-33,-26,-46,-6,-12,-21,-5,-11,-20,-9,-18,-31,-33,-11,-20,-32,-15,-27,-43,-4,1014,-19,-8,-17,-30,-31,1522,-26,-42,-12,-24,-21,-37,-33,-53,-16,-28,-44,-64,-20,-4,-7,-11,-17,-26,-4,-8,-14,-23,-36,0,-2,-6,-13,0,0,-1,-2,-3,-6,-7,-13,-1,-5,-12,-23,-4,-10,-4,-8,-10,-17,-4,-6,-2,-4,-6,-10,-4,-8,-10,-17,-1,-3,-5,-9,-3,-7,-9,-16,1017,-14,-16,-27,-16,-8,-14,-14,-23,-10,-16,-8,-14,-14,-23,-3,-7,-7,-13,-13,-22,-5,-11,501,-20,-20,-33,-20,-32,-20,-32,-7,-14,-11,-20,-17,-29,-26,-42,0,-2,-2,-6,-6,-13,-13,-24,-6,-12,-4,-10,-10,-19,2040,-17,-17,-30,-16,-28,2034,-26,-23,-39,-32,-52,-12,-24,-4,-10,-5,-12,-7,-16,-7,-16,-11,-23,-18,-34,-20,0,-2,-6,-1,-5,-12,508,-11,-22,-3,-9,-3,-9,-7,-16,-2,-8,1018,-15,-13,-26,-4,-10,-7,-16,-2,-8,-6,-15,-13,-26,-11,-23,-10,-22,3062,-22,-17,-33,-24,-44,-15,-3,-7,505,-14,-25,-6,-12,-21,-7,-13,-5,-11,-20,-3,-7,-13,-5,-11,501,-20,-9,-18,-31,-18,-30,-13,-22,-7,-14,-11,-20,-11,-20,-17,-29,-9,494,-15,-27,-24,-40,-4,502,-19,-32,0,-2,506,-2,-6,506,-13,-6,-13,-24,-12,-4,-10,502,-19,1528,-17,-30,-7,-13,-11,-20,-4,-10,-10,-19,-4,1526,504,-17,-10,-19,-17,-30,-17,-29,-16,-28,1016,495,-14,-26,2034,-26,-23,-39,-4,1014,-8,495,-15,484,-14,-26,1012,-24,-21,-37,-30,-50,-18,-27,-11,-17,-26,-5,-9,-15,-9,-15,-24,-15,-24,-37,-39,-17,-26,-38,-11,-18,-27,-15,-24,-36,-21,-33,-49,-4,1016,-14,-8,1010,-23,-14,-23,-36,1014,-17,-26,1010,-23,-35,1516,-32,-48,-4,-6,-10,-4,-8,-10,-17,-8,-15,-17,-28,-13,-19,504,-14,-17,-26,2036,-21,-24,-37,-8,-14,-14,-23,-6,-12,2036,-21,-12,-21,-21,-34,-23,-35,2027,-33,1518,-30,-30,-46,-18,-30,-27,-43,-39,-59,-8,-14,-24,-14,-11,-20,-8,-17,-30,-18,-10,1016,-17,-17,-15,-28,-15,-27,3570,-26,-12,-24,-21,-37,-12,-24,-19,-35,-28,-48,-24,-6,1012,-21,-12,-21,-34,-36,2036,2027,-33,-18,-30,-46,-10,1005,2016,-16,-28,-44,-16,-28,-25,-41,-37,-57,-22,-34,-50,-70,-24,-36,-15,-24,-21,-33,-30,-46,-16,-8,1010,-14,-23,-6,-12,500,-21,-21,-34,-20,-32,-18,-30,1006,-30,-27,-43,-36,-56,-48,-17,-24,-33,-45,-21,-30,-42,-58,-8,-14,-23,-6,504,500,2034,-21,-12,-14,-21,-23,-34,-20,-32,-15,1003,2036,-18,1003,-30,500,-18,-21,-30,2542,-27,-30,-43,-44,-30,-42,2030,-27,1509,-39,-39,-55,-18,-18,-27,-27,-40,-27,-39,2024,-36,-36,-52,-48,-68,-26,1003,502,493,992,1014,-19,1008,-28,-25,-41,-32,-30,-16,-28,-25,-41,-34,-54,3056,1511,-37,-53,1008,496,999,999,1498,-25,-37,-22,-34,-34,-50,-46,-66,-38,-39,-22,-34,-50,-22,-34,-31,-47,-43,-63,-31,-43,-59,-79,-44,-43,-28,-40,-56,-52,-72,-92,-60,-20,-26,-33,-42,-54,-70,-4,-8,-14,-23,-36,-15,-12,-21,-18,-30,4588,-27,-32,-43,-30,-27,-39,4078,-24,3045,-36,-39,-52,-51,2012,-48,-48,-64,-60,-80,-26,2038,-19,-32,2032,-28,-25,-41,-34,-54,-16,2544,-25,-38,2535,-37,1514,-34,-50,2023,3034,-34,-22,-34,-31,-47,-50,-43,-63,1502,-46,-62,3050,2017,1502,2001,-43,-31,-43,-59,-46,-43,-59,-55,-75,-55,-71,-91,-40,-56,-76,2520,2500,-44,-28,-40,-56,-52,-72,-52,-68,-88,-68,-64,-84,-104,-80,-100,-120,-140],"denominator":18579456,"clebsch_reference_value":"0"},{"name":"Phi3","terms":{"L3":"5/144","B3":"-5/663552"},"numerators":[0,0,0,0,0,0,0,0,0,-1,-2,0,-2,-4,0,-3,-6,0,-4,-8,-4,-6,-2,-5,-6,-10,0,-4,-3,-8,-8,-14,0,-6,-4,-11,-10,-18,-12,-18,-8,-15,-15,-24,-4,-12,-10,-20,-18,-30,-24,-36,-18,-31,-28,-44,-40,-60,-12,0,-4,-10,-18,0,-6,-14,-24,0,-8,-18,-30,-8,0,-1,-4,-2,-7,-12,0,-2,-6,-4,-10,-16,-5,-10,-17,-9,-3,-9,-7,-15,-7,-14,-23,-1,-6,-13,-4,-12,-10,-20,-9,-18,-29,-18,-28,-14,-25,-5,-12,-13,-23,-23,-36,-2,-10,-9,-20,-18,-32,-6,-16,-16,-29,-28,-44,-4,-6,-8,-13,-12,-20,-2,-5,-5,-11,-8,-17,-6,-10,-11,-18,-16,-26,-16,-24,-13,-22,-22,-34,-12,-21,-9,-19,-17,-30,-10,-18,-20,-31,-16,-28,-27,-42,-34,-50,-28,-45,-14,-26,-26,-42,-40,-60,-12,-18,-18,-28,-24,-38,-30,-44,-25,-40,-38,-57,-54,-78,-28,-14,-24,-36,-4,-10,-20,-18,-30,-44,-42,-12,-22,-36,-22,-35,-52,-6,-16,-30,-14,-27,-44,-26,-42,-62,-6,-11,-20,-14,-21,-32,-6,-11,-20,-4,-10,-8,-18,-11,-19,-17,-29,-8,-15,-26,-18,-27,-40,-33,-21,-33,-49,-33,-16,-30,-17,-30,-28,-45,-13,-25,-41,-25,-40,-59,-24,-34,-33,-48,-20,-31,-28,-44,-9,-16,-16,-28,-17,-27,-26,-41,-29,-42,-40,-58,-48,-68,-42,-63,-14,-25,-26,-42,-24,-39,-39,-59,-38,-57,-56,-80,-16,-24,-36,-24,-38,-56,-18,-26,-27,-40,-14,-23,-22,-36,-26,-38,-36,-53,-42,-60,-36,-55,-36,-54,-53,-76,-40,-56,-52,-74,-72,-100,-36,-48,-66,-28,-40,-58,-42,-57,-78,-90,-38,-56,-80,-54,-76,-104,-24,-35,-52,-38,-52,-72,-75,-51,-72,-99,-54,-72,-70,-95,-94,-126,-72,-92,-120,-156,-60,-12,-21,-34,-51,-72,-12,-24,-40,-60,-84,0,-8,-18,-30,0,-1,-4,-8,-10,-17,-18,-28,-2,-12,-24,-38,-18,-31,-19,-30,-32,-46,-10,-17,-9,-17,-18,-29,-16,-28,-28,-43,-6,-11,-16,-24,-14,-23,-27,-39,-24,-37,-40,-56,-48,-31,-46,-47,-66,-30,-45,-27,-43,-42,-62,-13,-22,-25,-38,-41,-58,-22,-36,-37,-55,-56,-78,-66,-90,-60,-85,-22,-35,-36,-54,-54,-77,-76,-104,-4,-6,-12,-18,-22,-32,-34,-48,-24,-34,-21,-32,-36,-51,-32,-48,-50,-70,-54,-74,-49,-70,-70,-96,-94,-126,-44,-64,-8,-16,-14,-26,-24,-40,-22,-38,-36,-56,-52,-76,-24,-5,-10,-17,759,-17,-27,1523,-24,-37,1519,-28,-15,-26,-27,-41,3058,-26,2281,-38,-36,-54,-18,-28,-26,-40,-8,-20,-20,-35,-34,-52,-40,-58,-34,-53,3037,-54,-50,-73,-68,-96,-45,1521,2277,2279,3033,3785,-30,-45,-64,-25,-41,-22,-37,-56,-16,-26,-40,-25,-40,-38,-57,-36,-54,-76,-63,-87,-39,-59,-24,-38,-38,-57,-36,-55,-54,-78,-35,-53,-52,-75,-73,-101,6891,3037,-53,-75,-7,-12,-21,1521,-24,2282,-35,-25,-36,-51,-37,4584,-38,3036,-54,3037,-52,-73,-27,-39,-39,-56,-18,-32,-33,-51,2282,3038,-32,-49,-37,-53,-50,-71,-57,-79,-51,-74,6111,3790,-49,-71,3790,-72,-70,-97,4583,6109,3036,3789,3791,4539,-53,-73,-48,-69,-68,-94,-91,-123,-64,-86,-40,-56,-78,-24,-35,-52,-38,-53,-74,-56,-75,-100,-114,-54,-76,-104,-36,-52,-74,-52,-73,-100,-72,-98,-130,-20,-30,-46,-34,-48,-68,-52,-70,-94,3039,-48,-69,3791,-69,-95,4539,-94,-125,-16,-22,-31,-22,-30,-35,-48,-34,-46,-50,-67,-36,-50,-33,-47,-51,-70,-46,-65,-68,-92,-36,-48,-51,-69,3039,-46,3793,-66,-50,-67,-68,-91,-72,-96,4541,-92,-66,-90,-91,-121,-70,-92,-90,-119,-118,-154,-28,-40,-52,-42,-38,-56,-30,-48,-70,-55,-38,6110,-52,-52,-49,-70,-54,-76,7631,-72,-46,-68,-66,-93,-50,-70,-64,-90,-86,-118,-76,12252,7630,-70,-52,-70,-94,-102,15312,9148,-94,-66,-91,-122,7631,9150,10663,-64,-88,-118,-68,-90,-87,-116,-114,-150,-90,-114,-146,-186,-84,-112,-52,-74,-72,-99,-96,-128,-52,-34,-49,-52,-71,6114,-46,3793,-67,-68,-92,-72,-96,-66,-91,4541,-92,-90,-120,-116,-152,-144,-54,-73,-98,-129,-72,-96,-126,-162,-28,-46,-68,-27,3040,-44,7632,-65,-44,-50,-65,-70,-90,-66,-93,-48,-65,7635,-63,4542,-89,3792,-64,-69,-90,4543,-87,-91,-118,-124,-90,-119,9150,-88,5287,-117,-118,-152,-64,-68,-88,-90,-116,-92,-118,-87,-114,-116,-149,-148,-188,-66,4541,3797,4545,5289,-46,-66,-62,-87,-84,-114,-90,-92,-62,-87,-85,-115,-110,-146,-63,-85,-113,-147,9153,4542,5290,5289,6031,-89,-115,-84,-111,-112,-145,-143,-183,-116,-120,-84,-112,-146,-88,-114,-110,-143,-140,-180,-114,-142,-178,-222,-144,-144,-108,-139,-176,-172,-216,-264,-180,-60,-76,-98,-126,-160,-200,-12,-26,-44,-66,-92,-42,-42,-63,-62,-88,13757,-86,-94,-117,-88,-86,-116,18368,-84,10664,-113,-118,-148,-150,6029,-146,-148,-185,-184,-228,-60,-40,-60,-84,-59,-84,-82,-112,-108,-144,-60,4548,-83,-110,5293,-112,-81,-109,-143,10668,12177,-110,-82,-110,-107,-140,-144,-138,-178,6034,-142,-180,-82,-107,6033,6771,-138,-108,-139,-176,-144,-140,-177,-174,-218,-176,-216,-264,-136,-172,-216,-135,7505,-138,-105,-136,-173,-170,-214,-171,-211,-259,-212,-208,-256,-308,-252,-304,-360,-420],"denominator":55738368,"clebsch_reference_value":"0"},{"name":"PhiTri","terms":{"L_triangle":"5/144","B_triangle":"-5/663552"},"numerators":[0,0,0,0,0,0,0,0,0,0,-1,0,0,-2,0,0,-3,0,0,-4,0,-4,0,-2,0,-6,0,0,0,-3,0,-8,0,0,0,-4,0,-10,0,-12,0,-8,0,-15,0,-4,0,-10,0,-18,0,-24,0,-18,0,-28,0,-40,-12,0,-1,-5,-15,0,-1,-6,-18,0,-1,-7,-21,-4,0,0,0,-1,-2,-6,0,0,0,-2,-3,-8,0,-2,-10,-3,0,0,-2,-7,0,-3,-13,0,0,-4,0,0,-3,-9,0,-4,-16,-6,-22,-6,-18,-1,-5,-2,-12,-7,-26,-1,-2,-2,-8,-7,-21,-1,-6,-2,-14,-8,-30,0,-4,0,-6,-2,-11,0,-2,0,-3,-2,-7,0,-6,0,-8,-3,-14,0,-13,0,-8,-3,-20,0,-9,0,-4,-3,-15,0,-8,0,-16,0,-10,-4,-24,-8,-36,-8,-30,-2,-13,-3,-23,-9,-41,0,-12,0,-15,-3,-22,0,-25,0,-18,-4,-34,-10,-54,-16,-3,-8,-20,0,0,0,-4,-10,-24,-36,-5,-11,-25,-6,-18,-41,-4,-6,-14,-5,-12,-28,-6,-20,-46,0,-2,-6,0,-7,-18,0,-3,-8,0,0,-2,-3,0,-4,-7,-14,0,-3,-8,0,-9,-22,-18,-3,-13,-34,-21,-6,-14,-3,-9,-13,-29,-2,-7,-21,-3,-15,-39,0,-14,-8,-27,0,-10,-8,-22,0,-3,0,-4,0,-9,-4,-16,0,-17,-10,-32,-20,-52,-20,-46,-6,-12,-8,-22,-7,-20,-14,-38,-8,-30,-22,-58,0,-8,-20,0,-10,-32,0,-13,-4,-21,0,-8,-3,-14,0,-16,-9,-30,-10,-39,-8,-30,-4,-24,-16,-50,0,-26,-10,-42,-24,-72,0,-15,-36,0,-10,-24,0,-18,-42,-72,-14,-29,-57,-15,-39,-79,0,-9,-22,0,-17,-40,-48,-10,-32,-70,0,-27,-18,-52,-42,-94,0,-28,-64,-120,-60,-12,-15,-23,-39,-66,-12,-15,-24,-42,-72,0,-2,-8,-21,0,0,-1,-1,-5,-6,-15,-18,-1,-3,-10,-25,-4,-16,-6,-10,-18,-31,-2,-6,-2,-2,-7,-13,-6,-7,-18,-27,-1,-3,-2,-10,-2,-5,-8,-19,-7,-12,-21,-36,-32,-12,-24,-26,-49,-14,-28,-12,-20,-26,-44,-5,-9,-7,-18,-15,-36,-6,-11,-13,-27,-29,-55,-42,-78,-42,-72,-15,-22,-18,-33,-27,-53,-45,-85,0,-4,-1,-7,-6,-15,-18,-31,-2,-16,-2,-10,-8,-26,-7,-18,-21,-44,-16,-46,-14,-36,-30,-66,-48,-100,-16,-48,-4,-6,-5,-12,-6,-20,-9,-24,-11,-35,-18,-54,-12,0,-2,-10,0,-3,-13,1534,-7,-20,0,-9,-2,-12,-3,-21,0,-4,1533,-15,-8,-30,-6,-22,-7,-26,-2,-8,-4,-17,-11,-34,-8,-37,-6,-28,3064,-30,-13,-47,-20,-68,-25,-3,-4,-8,-15,-30,-6,-18,-41,-7,-15,-5,-12,-28,-3,-8,-21,-3,-9,-14,-30,-7,-21,-47,-32,-68,-19,-37,-11,-19,-13,-29,-17,-34,-26,-54,-12,-27,-19,-45,-35,-75,-3,1528,-22,-48,0,-2,-6,0,-3,1529,-13,-4,-14,-28,-14,0,-4,1527,-23,1532,-16,-40,-8,-25,-14,-35,-4,-10,-11,-26,-3,1523,-6,-19,-9,-29,-20,-45,-22,-55,-20,-46,1528,1515,-13,-37,3057,-39,-29,-67,0,3058,-4,1514,-15,1498,-10,-40,-8,-30,-22,-58,-38,-90,-34,-59,-15,-29,-47,-6,-11,-18,-8,-20,-36,-16,-38,-66,-99,-33,-52,-84,-23,-32,-51,-26,-43,-73,-35,-63,-107,-6,-10,-16,-8,-19,-34,-16,-37,-64,3054,-25,-42,3051,-36,-64,4578,-56,-98,-6,-6,-14,-2,-9,-13,-24,-7,-17,-27,-42,-13,-31,-7,-17,-21,-43,-12,-25,-36,-63,-3,-18,-15,-35,-3,-12,1522,-27,-9,-28,-30,-55,-31,-65,3043,-55,-21,-45,-47,-87,-17,-48,-39,-77,-67,-123,-16,-20,-28,-36,-18,-41,-8,-23,-50,-28,-10,3064,-22,-22,-14,-38,-20,-53,6124,-46,-11,-35,-26,-64,-8,-38,-19,-55,-34,-86,-38,0,3062,-24,-4,-24,-50,-75,6129,6114,-58,-20,-46,-88,-4,3049,6096,-14,-38,-78,-10,-41,-30,-68,-56,-112,-18,-50,-90,-150,-48,-88,-25,-44,-34,-64,-52,-96,-28,-8,-20,-16,-38,-6,-12,1523,-28,-29,-56,-24,-58,-20,-46,3050,-48,-38,-78,-56,-112,-132,-39,-50,-71,-105,-42,-61,-93,-141,-12,-22,-41,-8,1524,-16,6118,-33,-15,-20,-32,-44,-61,-32,-62,-20,-33,3054,-24,3037,-52,1522,-25,-30,-53,3045,-42,-55,-84,-96,-54,-84,6115,-44,4562,-74,-76,-120,-24,-22,-43,-47,-74,-40,-75,-36,-62,-66,-108,-98,-158,-36,3036,-11,1510,3019,-8,-22,-19,-45,-34,-74,-48,-56,-18,-44,-35,-75,-52,-108,-21,-36,-64,-108,3052,1520,3035,3033,4542,-32,-67,-28,-54,-56,-98,-86,-146,-60,-78,-27,-55,-99,-24,-59,-46,-88,-74,-134,-42,-78,-122,-186,-72,-81,-36,-66,-112,-96,-160,-228,-180,-60,-66,-79,-102,-138,-190,-12,-16,-26,-45,-76,-25,-20,-37,-30,-58,13782,-49,-72,-91,-58,-49,-81,12254,-40,9163,-70,-85,-116,-117,6070,-104,-108,-154,-144,-208,-42,-14,-29,-56,-22,-48,-39,-79,-58,-114,-24,1512,-41,-70,3031,-71,-32,-60,-104,6101,9144,-62,-34,-62,-51,-93,-106,-81,-141,4546,-94,-142,-34,-51,4544,6049,-81,-53,-83,-129,-98,-85,-131,-117,-181,-121,-169,-237,-72,-116,-180,-70,7550,-84,-42,-72,-118,-104,-168,-106,-154,-222,-156,-140,-208,-280,-192,-264,-340,-420],"denominator":55738368,"clebsch_reference_value":"0"},{"name":"Ji0","terms":{"J0_A":"1","J0_B":"-1","R0":"-1/9216"},"numerators":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,-3,0,-1,0,-3,0,0,0,-1,0,-3,0,-6,0,-3,0,-6,0,-10,0,0,0,-1,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,-1,0,0,-2,0,0,0,0,0,0,-1,0,0,-2,-1,-2,-1,0,0,0,0,-2,-1,-2,0,0,0,-1,-1,0,0,0,0,-2,-1,-2,0,-1,0,-1,0,-1,0,0,0,0,0,0,0,-1,0,-1,0,-1,0,-3,0,-1,0,-4,0,-1,0,0,0,-2,0,-1,0,-3,0,-1,0,-4,-1,-5,-1,-2,0,-1,0,-4,-1,-5,0,-3,0,-3,0,-3,0,-6,0,-4611,0,-7,-1,-9,-4,0,-1,-4,0,0,0,0,-1,-4,-3,-1,-2,-2,-1,-4,-3,-1,-1,-3,-1,-2,-2,-1,-4,-3,0,0,0,0,-1,-3,0,0,-1,0,0,0,0,0,0,-1,-2,0,0,0,0,-1,-3,-3,0,-2,-4,0,0,-2,0,-1,-2,-2,0,0,-3,0,-2,-4,0,-3,-1,-6,0,-1,-1,-4,0,0,0,0,0,-1,0,-2,0,-3,-1,-6,-4,-6,-4,-3,-1,-1,-1,-4,-1,-3,-2,-4,-1,-6,-4,-6,0,-1,-2,0,-1,-6,0,-3,0,-4,0,1535,0,-1,0,-3,-1,-5,-1,-5,0,-5,0,-3076,-2,-7,0,-6,-1,-9,-4,-10,0,-3,-9,0,-1,-4,0,-3,-9,-9,-3,-6,-6,-3,-9,-9,0,1535,-3,0,-3,-8,-6,1535,-1542,-9,0,-6,-3,-12,-9,-13,0,-6,-16,-18,0,0,0,-2,-3,0,0,0,-2,-3,0,0,0,-1,0,0,0,0,0,-1,-1,0,0,0,0,-1,0,0,-3,-1,-1,0,-3,0,0,0,0,-1,-2,-1,-1,0,-2,0,0,0,-1,0,0,-1,-3,-1,-1,0,-3,-4,-2,-5,-2,-5,-3,-2,-2,-4,-2,-3,-1,-1,-1,-3,-3,-4,-1,-1,-2,-5,-2,-5,-3,-3,-3,0,0,0,0,-3,-2,-5,-3,-3,0,-1,0,-1,-1,-2,0,-1,0,-3,0,-1,-1,-5,-1,-2,0,-5,-3,-7,-2,-3079,-2,-8,-3,-7,-2,-4,0,0,0,-1,0,-3,-1,0,-1,-3,-2,-4,0,0,0,-2,0,0,-2,0,0,-2,0,-1,0,-2,0,-4,0,0,0,-2,0,-5,-1,-2,-1,-2,0,0,0,-2,-1,-2,-1,-5,0,-5,-1,-3074,-1,-6,-2,-8,-5,0,0,-1,-2,-5,0,-3,-6,0,-2,0,-1,-5,0,-1,0,0,-1,-2,-2,0,-3,-6,-7,-7,-3,-4,-2,-3,-2,-6,-3,-3,-5,-5,-2,-5,-3,-6,-7,-7,0,0,-3,-6,0,0,0,0,0,-1,-1,0,-2,-4,-2,0,0,-1,-4,0,-2,-8,-1,-2,-2,-4,0,0,-1,-4,0,1534,0,-2,-1,-2,-3,-5,-4,-6,-3,-6,-1,-3,-1,-7,-2,-1540,-5,-8,0,-3,0,-4,-2,-7,-1,-5,0,-1541,-3,-9,-7,-11,-4,-8,-3,-2,-3,-1,-1,-2,-1,-3,-7,-3,-4,-8,-6,-4,-5,-3,-2,-3,-4,-2,-6,-7,-4,-8,-6,-1,-1,-1,-1,1533,-6,-3,-4,-7,0,0,-4,0,-3,-7,-2,-5,-6,-1,0,-2,0,-1,-2,-4,-1,-2,-2,-4,-1,-2,0,-2,-3,-5,-1,-3,-3075,-6,0,-3,-2,-7,0,-1,1534,-4,-1,-5,-2,-8,-6,-8,-5,-1544,1533,-1545,-1542,-10,-3,-7,-4,-11,-8,-10,-4,-4,-4,-3,-4,-3,-1,-4,-3,-6,-1,-1,-4,-4,-1,-7,-4,-6,3068,-1539,-1,-7,-4,-7,-1,-5,-2,-8,-5,-9,-9,0,-1,-4,0,-4,-11,-9,-3,-6,-6,-3,-10,-11,0,-4,-10,-1,-7,-11,-1,-5,-5,-12,-12,-14,-3,-7,-15,-15,-12,-10,-5,-6,-7,-8,-12,-10,-2,0,1533,-2,-4,0,0,-1,-4,-5,-8,-4,-6,-2,-9,-3,-6,-7,-11,-12,-14,-6,-3,-5,-7,-6,-3,-8,-10,-6,-2,-4,-5,-1,-2,-2,-2,-2,-2,-4,-6,-3,-6,-6,-7,-3,1530,1533,-3,-3,-7,-2,-4,-6,-8,3067,-8,-1541,-9,-6,-4,-9,-2,-5,-6,-10,-7,-9,-4,-4,-9,-3,-10,-9,-11,4601,-1550,-1544,-13,-10,-10,-6,-4,-1,-4,-7,0,-3,-2,-1541,-5,-9,-10,-6,-2,-9,-6,-10,-10,-12,4605,1530,-3082,-12,-3,-2,-7,-4,-11,-6,-8,-4,-11,-8,-13,-13,-13,-14,-9,-4,-12,-14,-4,-6,-9,-14,-17,-17,-9,-11,-17,-15,-18,-9,-6,-15,-18,-24,-22,-18,0,0,0,-3,-6,-6,0,0,0,-2,-3,0,-1,0,-4,-2,-6,-3,-3,0,-4,-6,-7,-9,-4,-4,-5,-9,-3,-8,-9,-7,-12,-6,-9,-6,-4,0,-2,-1,-4,-3,-3078,-3,-7,-4,-6,0,3068,-4,-8,3064,-1545,1531,-1545,-11,-5,-9,-6,-2,-6,-6,-11,-8,-11,-11,-10,-12,-12,6138,4598,-1543,-12,-4623,-7,-1548,-15,-6,-9,-12,-15,-13,-9,-13,-9,-8,-14,-12,7665,-15,-12,-7,-12,-15,-1554,-16,-15,-19,-15,-16,-22,-18,-12,-24,-18,-10,0],"denominator":1935360,"clebsch_reference_value":"0"},{"name":"Ji1","terms":{"J1_A":"1","J1_B":"-1","R1":"-1/9216"},"numerators":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-2,0,0,-1,0,0,-2,0,0,0,0,0,-1,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,-2,0,0,0,0,0,0,0,-1,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,-3,0,0,-2,0,0,-3,0,0,0,0,0,0,-1,0,0,-2,0,0,0,0,0,-3,0,0,0,-4,-5,-1,-1,-1,-2,-5,-1,-1,-1,-2,-5,0,0,0,-1,0,0,0,0,0,0,-1,-1,0,0,0,-1,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,-1,-1,-1,0,0,-1,-2,0,-1,0,0,-1,-2,0,0,0,0,0,-1,0,0,0,0,-1,-2,-2,-5,-2,-5,-1,-1,-1,-1,-1,-2,-2,-5,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,-1,-1,0,-1,0,0,-1,-2,-2,-5,0,-2,0,0,0,0,0,0,0,-1,0,-1,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,-1,0,-1,0,0,0,-257,0,-1,0,-2,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,-1,0,-3,0,-1,0,0,0,0,0,-1,0,-2,0,0,0,-1,0,-3,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,-1,0,-1,0,-2,0,-1,0,0,0,0,0,-257,0,-2,0,0,0,0,0,0,0,-1,0,0,0,-1,0,-3,-1,-2,0,-1,-2,0,0,0,0,0,0,0,-1,-2,-6,-1,-2,-5,-1,-1,-2,-1,-1,-3,-1,-2,-6,0,0,0,0,0,0,0,-1,-2,255,-1,-1,255,-1,-2,255,-258,-5,0,0,0,0,0,0,0,0,0,-1,-1,0,-1,0,0,0,-1,0,0,-1,-2,0,0,0,0,0,0,0,0,0,0,-1,-1,0,-2,0,-257,0,0,-1,-3,0,-1,-1,-2,-2,-6,0,0,0,-2,0,-2,0,0,-2,0,0,0,0,0,0,0,0,-2,0,-514,0,0,0,-2,0,-1,0,-1,0,-3,0,0,0,0,0,0,0,-3,0,0,-1026,0,0,-3,0,0,0,0,0,-514,0,-1,0,-1,0,-4,0,-1,-2,-7,0,-4,0,-1,0,-2,0,-4,-1,0,0,0,-1,0,0,0,0,0,-1,0,-2,0,0,0,-257,0,-2,0,-4,-9,-2,-2,-3,-6,-2,-2,-4,-9,0,0,-1,0,0,0,511,-1,0,0,0,-2,-2,0,-2,0,0,0,0,255,-1,0,0,0,-1,0,0,-258,-3,-5,-2,-3,511,-1,255,-258,-515,-6,0,0,0,-2,-2,0,-2,0,0,-2,-4,-4,-9,0,255,0,0,255,0,0,0,-1,0,-2,0,-2,0,0,0,-2,0,-4,0,0,-1,-4,0,0,0,255,255,0,-514,0,0,-1,-259,-2,-7,0,-3,0,0,-3,0,-2,0,-2,0,-5,0,-2,-4,-10,0,-3,0,0,-3,0,-6,-13,-15,-5,-5,-5,-6,-9,-15,-1,-1,-1,-2,-5,-1,-1,-1,-1,-2,1534,-2,-773,-5,-2,-1,-3,1023,-1,1022,-2,-1029,-6,-6,765,-260,-774,-9,-9,-15,-2,0,-1,-2,0,-1,-1,-3,-2,-6,-1,0,-1,-2,0,-258,0,-1,-4,511,1022,-2,-1,-2,-1,-3,-517,-2,-7,255,-515,-7,0,0,510,765,-1,-1,-2,-261,-1029,-3,-518,-4,-10,-6,-9,-16,-2,-4,-10,0,1275,-2,0,-1,-4,-2,-264,-3,-6,-13,-7,-4,-11,-19,-8,-16,-25,-35],"denominator":322560,"clebsch_reference_value":"0"},{"name":"Jdel","terms":{"Jdel_Lg":"1/2","Ddel":"-1/9216","Jdel_Lf00":"-1/2","Jdel_Lf01":"-1/2","Jdel_Lf10":"-1/2","Jdel_Lf11":"-1/2"},"numerators":[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,-3,0,-1,0,-3,0,0,0,-1,0,-3,0,-6,0,-3,0,-6,0,-10,-6,0,0,-1,-6,0,0,-1,-6,0,0,-1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,-1,0,0,-2,0,0,0,0,0,0,-1,0,0,-2,-1,-8,-1,-6,0,0,0,-2,-1,-8,0,0,0,-1,-1,-6,0,0,0,-2,-1,-8,0,-1,0,-1,0,-1,0,0,0,0,0,0,0,-1,0,-1,0,-1,0,-3,0,-1,0,-4,0,-1,0,0,0,-2,0,-1,0,-3,0,-1,0,-4,-1,-11,-1,-8,0,-1,0,-4,-1,-11,0,-3,0,-3,0,-3,0,-6,0,-3,0,-7,-1,-15,-4,0,-1,-4,0,0,0,0,-1,-4,-15,-1,-2,-8,-1,-4,-15,-1,-1,-3,-1,-2,-8,-1,-4,-15,0,0,0,0,-1,-3,0,0,-1,0,0,0,0,0,0,-1,-2,0,0,0,0,-1,-3,-3,0,-2,-10,-6,0,-2,0,-1,-2,-8,0,0,-3,0,-2,-10,0,-3,-1,-6,0,-1,-1,-4,0,0,0,0,0,-1,0,-2,0,-3,-1,-6,-4,-18,-4,-15,-1,-1,-1,-4,-1,-3,-2,-10,-1,-6,-4,-18,0,-1,-2,0,-1,-6,0,-3,0,-4,0,-1,0,-1,0,-3,-1,-5,-1,-11,0,-5,0,-4,-2,-13,0,-6,-1,-9,-4,-22,0,-3,-9,0,-1,-4,0,-3,-9,-27,-3,-6,-18,-3,-9,-27,0,-1,-3,0,-3,-8,-12,-1,-6,-21,0,-6,-3,-12,-9,-31,0,-6,-16,-42,-30,-6,-6,-8,-15,-30,-6,-6,-8,-15,-30,0,0,-1,-6,0,0,0,0,-1,-1,-6,-6,0,0,-1,-6,0,-3,-1,-1,-6,-9,0,0,0,0,-1,-2,-1,-1,-6,-8,0,0,0,-1,0,0,-1,-3,-1,-1,-6,-9,-10,-2,-5,-8,-17,-3,-8,-2,-4,-8,-15,-1,-1,-1,-3,-3,-10,-1,-1,-2,-5,-8,-17,-15,-33,-15,-30,-6,-6,-6,-9,-8,-17,-15,-33,0,-1,0,-1,-1,-2,-6,-7,0,-3,0,-1,-1,-5,-1,-2,-6,-11,-3,-13,-2,-7,-8,-20,-15,-37,-2,-16,0,0,0,-1,0,-3,-1,-6,-1,-9,-2,-16,0,0,0,-2,0,0,-2,0,0,-2,0,-1,0,-2,0,-4,0,0,0,-386,0,-5,-1,-8,-1,-8,0,0,0,-2,-1,-8,-1,-11,0,-5,-1,-1544,-1,-12,-2,-20,-5,0,0,-1,-2,-5,0,-3,-12,0,-2,0,-1,-5,0,-1,-6,0,-1,-2,-8,0,-3,-12,-7,-25,-3,-10,-2,-3,-2,-6,-3,-9,-5,-17,-2,-5,-3,-12,-7,-25,0,0,-771,-1164,0,0,0,0,0,383,-1,0,-2,-4,-2,0,0,383,-4,0,-386,-8,-1,-8,-2,-10,0,0,-1,-4,0,382,0,-2,-1,-8,-3,-11,-4,-18,-3,-12,383,-3,-1,-7,382,-1162,-389,-404,0,765,0,380,-2,377,-1,-11,0,-5,-3,-15,-7,-29,-10,-20,-3,-8,-15,-1,-1,-2,-1,-3,-7,-3,-10,-20,-42,-10,-17,-33,-8,-9,-16,-8,-12,-25,-10,-20,-42,-1,-1,-1,-1,-3,-6,-3,-10,-19,1530,-6,-10,1530,-9,-19,1528,-785,-804,-1,0,-2,0,-1,-2,-4,-1,-2,-8,-10,-1,-8,0,-2,-3,-11,-1,-3,-9,-18,0,-3,-2,-7,0,-1,382,-388,-1,-5,-8,-14,-6,-20,763,-782,-3,-9,-12,-28,-3,-13,-10,-23,-20,-46,-4,-4,-4,-15,-4,-15,-1,-4,-15,-6,-1,767,-772,-4,-1,-7,-4,-18,1532,-1551,-1,-7,-4,-19,-1,-11,-2,-14,-5,-27,-9,0,767,-1540,0,-4,-11,-27,1533,762,-3090,-3,-10,-29,0,764,1526,-1,-775,-1559,-1,-11,-5,-18,-12,-38,-3,-13,-27,-57,-12,-34,-5,-12,-7,-20,-12,-34,-8,0,-3,-2,-10,0,0,383,-388,-773,-782,-4,-18,-2,-9,765,-780,-775,-791,-12,-38,-60,-15,-17,-25,-42,-15,-20,-34,-60,-2,-4,-11,-1,766,-2,3064,-8,-2,-4,-6,-15,-18,-6,-19,-3,-6,1533,-3,1527,-13,766,-4,-6,-14,1147,-392,-401,-411,-36,-16,-27,3064,-11,1908,-406,-793,-813,-4,-4,-9,-15,-22,-9,-23,-7,-14,-20,-37,-34,-64,-6,1526,-1,764,1523,0,-3,-2,-11,-5,-21,-10,-18,-2,-9,-6,-22,-10,-36,-3,-6,-16,-36,765,766,761,1526,1519,-6,-788,-4,-779,-14,-799,-25,-823,-14,-27,-4,-12,-32,-4,-18,-9,-26,-17,-47,-9,-23,-41,-75,-18,-27,-6,-15,-36,-24,-58,-96,-90,-30,-30,-33,-42,-60,-90,-6,-6,-8,-15,-30,-7,-6,-10,-8,-18,6897,-15,-30,-34,-18,-13,-27,6134,-10,4591,-21,-33,-44,-45,3047,-36,-42,-63,-60,-94,-12,-2,-7,-16,-3,-12,-9,-25,-16,-42,-6,764,-10,-20,1528,-21,-5,-15,-35,3061,4587,-18,-8,-18,-12,-29,-38,-23,-53,2288,-30,-54,-6,-10,2285,3042,-21,-13,-24,-45,-36,-27,-48,-39,-73,-45,-67,-105,-20,-38,-72,-15,3795,-24,-7,-18,-39,-30,-64,-33,-55,-93,-58,-46,-84,-126,-72,-114,-160,-210],"denominator":1935360,"clebsch_reference_value":"0"}],"fixed_density":{"description":"p_F*t(K2)-pstar*p_F; five-set and complementary pair disjoint","graphs":[{"mask":0,"edges":[]},{"mask":1,"edges":[[0,1]]},{"mask":3,"edges":[[0,1],[0,2]]},{"mask":7,"edges":[[0,1],[0,2],[0,3]]},{"mask":15,"edges":[[0,1],[0,2],[0,3],[0,4]]},{"mask":19,"edges":[[0,1],[0,2],[1,2]]},{"mask":20,"edges":[[0,3],[1,2]]},{"mask":21,"edges":[[0,1],[0,3],[1,2]]},{"mask":23,"edges":[[0,1],[0,2],[0,3],[1,2]]},{"mask":28,"edges":[[0,3],[0,4],[1,2]]},{"mask":29,"edges":[[0,1],[0,3],[0,4],[1,2]]},{"mask":31,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2]]},{"mask":54,"edges":[[0,2],[0,3],[1,2],[1,3]]},{"mask":55,"edges":[[0,1],[0,2],[0,3],[1,2],[1,3]]},{"mask":58,"edges":[[0,2],[0,4],[1,2],[1,3]]},{"mask":59,"edges":[[0,1],[0,2],[0,4],[1,2],[1,3]]},{"mask":62,"edges":[[0,2],[0,3],[0,4],[1,2],[1,3]]},{"mask":63,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3]]},{"mask":126,"edges":[[0,2],[0,3],[0,4],[1,2],[1,3],[1,4]]},{"mask":127,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4]]},{"mask":183,"edges":[[0,1],[0,2],[0,3],[1,2],[1,3],[2,3]]},{"mask":184,"edges":[[0,4],[1,2],[1,3],[2,3]]},{"mask":185,"edges":[[0,1],[0,4],[1,2],[1,3],[2,3]]},{"mask":187,"edges":[[0,1],[0,2],[0,4],[1,2],[1,3],[2,3]]},{"mask":191,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[2,3]]},{"mask":207,"edges":[[0,1],[0,2],[0,3],[0,4],[1,4],[2,3]]},{"mask":220,"edges":[[0,3],[0,4],[1,2],[1,4],[2,3]]},{"mask":221,"edges":[[0,1],[0,3],[0,4],[1,2],[1,4],[2,3]]},{"mask":223,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,4],[2,3]]},{"mask":254,"edges":[[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[2,3]]},{"mask":255,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[2,3]]},{"mask":495,"edges":[[0,1],[0,2],[0,3],[0,4],[1,3],[1,4],[2,3],[2,4]]},{"mask":511,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[2,3],[2,4]]},{"mask":1023,"edges":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[2,3],[2,4],[3,4]]}],"induced_counts":[[21,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[11,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[7,8,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,3,9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,0,6,8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,0,0,10,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,0,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,12,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,14,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,9,6,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,7,6,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,9,5,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,6,6,2,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,5,4,0,1,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,6,3,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,3,5,1,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,0,7,2,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,0,8,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,0,4,5,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,0,0,9,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,12,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,5,6,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,6,7,0,0,0,2,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,4,8,0,0,1,0,2,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,3,8,2,0,0,0,4,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,7,2,0,2,0,0,4,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,4,8,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,4,6,2,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,7,2,0,0,2,3,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,6,3,0,0,0,2,3,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,4,4,1,0,0,4,0,0,2,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,5,1,0,0,0,4,0,0,2,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,6,3,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,6,2,1,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,5,1,0,0,0,0,3,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,4,2,0,0,0,0,0,3,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,1,5,0,0,0,0,0,6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,0,6,0,0,0,0,0,0,6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,9,4,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,6,4,0,3,0,0,0,0,0,0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,6,4,0,0,1,4,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,6,4,0,0,0,1,4,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,6,1,0,0,3,0,0,0,0,3,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,6,1,0,0,0,3,0,0,0,0,3,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,6,4,0,0,0,0,0,4,2,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,6,4,0,0,0,0,0,0,4,2,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,6,1,0,0,0,0,1,2,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,6,1,0,0,0,0,0,1,2,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,2,5,0,0,0,0,0,3,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,2,5,0,0,0,0,0,0,3,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,8,2,0,0,0,0,0,0,0,6,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,8,2,0,0,0,0,0,0,0,0,6,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,8,2,0,0,0,0,0,0,0,0,0,3,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,8,2,0,0,0,0,0,0,0,0,0,0,3,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,4,6,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,4,6,0,0,0,0,0,0,0,0,0,0,0,0,6,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,6,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,9,0,0,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,6,3,0,0,3,2,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,4,4,0,0,4,0,4,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,3,3,0,0,6,0,0,6,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,3,3,0,0,4,6,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,2,1,0,3,2,4,1,1,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,3,1,2,0,3,0,4,2,0,2,1,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,3,0,3,0,3,0,0,6,0,0,3,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,3,0,3,0,3,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,2,1,3,0,0,0,3,6,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,1,2,3,0,0,0,0,6,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0],[0,3,0,0,3,3,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0],[0,4,4,0,0,2,2,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,12,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,7,4,0,0,0,5,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,5,4,1,0,0,2,6,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,4,0,0,2,5,0,3,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,2,2,0,1,2,3,3,0,2,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,4,0,0,2,0,6,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,4,4,0,0,0,11,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,2,2,0,0,4,4,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,1,2,1,0,2,4,0,0,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,4,0,0,2,0,4,5,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,2,2,0,2,0,2,0,5,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,0,4,0,2,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,5,5,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,3,6,0,0,1,0,4,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,2,5,0,0,3,0,2,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,3,6,0,0,0,0,6,3,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,6,0,0,0,3,5,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,4,2,0,0,0,7,0,0,2,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,5,0,0,1,2,4,3,1,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,2,4,1,0,1,0,4,4,0,1,0,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,2,4,1,0,0,1,8,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,2,3,2,0,0,0,5,3,0,1,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,2,2,3,0,0,0,2,5,0,0,2,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,2,5,0,0,0,4,3,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,4,1,0,0,2,4,0,1,5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,3,2,0,0,0,6,0,0,2,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,3,2,0,0,0,4,0,6,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,3,1,1,0,0,4,0,0,7,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,3,0,0,0,2,2,3,1,1,0,0,2,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,2,1,0,0,2,2,0,3,2,0,0,0,2,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,2,2,2,1,0,0,2,0,1,6,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,2,2,1,2,0,0,2,0,0,4,3,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,2,2,0,3,0,0,2,0,0,0,7,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,1,7,0,0,2,0,0,4,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,1,4,0,0,5,0,0,4,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,1,4,0,0,2,1,4,4,0,0,0,0,1,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,2,0,1,8,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,2,4,3,2,1,0,0,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,1,2,2,6,1,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0],[0,1,3,1,0,1,1,5,3,0,1,0,1,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,1,3,1,0,1,0,3,5,0,1,0,0,2,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0],[0,1,2,2,0,1,0,3,4,0,0,1,2,1,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0],[0,1,2,2,0,1,0,0,7,0,0,1,0,2,0,0,0,2,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0],[0,1,4,0,0,1,2,0,3,8,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,1,2,0,2,1,7,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,0,1,0,2,2,4,2,0,0,0,2,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,0,1,0,2,2,0,5,1,0,0,0,2,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,1,0,0,4,1,2,1,0,0,4,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,1,0,0,4,0,1,3,0,0,0,4,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,1,0,0,2,5,1,0,0,0,4,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,1,0,0,2,3,2,1,0,0,0,4,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,1,2,1,1,1,0,0,2,1,5,0,0,0,2,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0],[0,1,2,1,1,1,0,0,2,0,4,2,0,0,0,2,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],[0,1,2,0,2,1,0,0,2,0,3,3,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,1,2,0,2,1,0,0,2,0,0,6,0,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0],[0,2,8,0,0,0,4,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,4,5,0,0,2,0,0,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,6,1,0,0,2,4,0,1,1,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,0,2,2,3,2,1,1,0,0,2,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,1,2,4,2,1,0,1,1,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,2,0,7,1,0,1,0,1,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],[0,1,4,0,0,0,8,4,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,0,4,2,4,4,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,0,0,3,5,0,3,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,0,0,2,3,2,1,3,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,2,0,3,3,2,1,0,0,3,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,2,0,2,1,2,4,0,0,0,3,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,3,4,0,6,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,2,0,4,5,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,1,1,0,2,3,0,1,5,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,1,1,0,2,0,2,1,4,2,0,1,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,2,0,2,0,1,1,4,3,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,2,0,2,0,0,1,0,8,0,0,0,0,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0],[0,1,4,3,0,0,0,4,0,0,2,0,4,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,2,0,4,1,0,2,0,0,4,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,0,9,0,0,2,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,1,2,2,0,0,0,4,4,0,2,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,1,1,3,0,0,0,4,3,0,1,1,3,0,0,0,1,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,1,1,3,0,0,0,2,4,0,1,1,0,4,0,0,0,1,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0],[0,1,2,2,0,0,1,6,0,0,4,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,0,5,2,0,2,0,0,0,0,4,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,0,4,0,2,4,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,1,2,2,0,0,0,4,0,0,4,2,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,1,1,3,0,0,0,2,2,1,2,1,0,0,3,1,2,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,1,1,3,0,0,0,2,2,0,2,2,0,0,0,3,0,3,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0],[0,1,1,3,0,0,0,4,0,4,1,0,1,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,3,0,0,0,2,2,3,1,0,0,1,1,2,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,2,1,0,0,4,0,0,5,0,1,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,2,1,0,0,2,2,0,4,0,0,1,0,1,0,3,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,1,1,2,1,0,0,2,0,0,6,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,1,1,2,1,0,0,2,0,0,4,2,0,0,0,2,1,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,1,1,1,2,0,0,2,0,0,3,3,0,0,0,1,4,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,1,1,1,2,0,0,2,0,0,1,5,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0],[0,1,0,4,0,0,0,0,4,0,0,2,5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],[0,1,0,4,0,0,0,0,4,0,0,2,0,5,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,0,0],[0,1,0,4,0,0,0,0,4,0,0,2,0,0,3,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,1,0,4,0,0,0,0,4,0,0,2,0,0,0,3,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0],[0,1,0,4,0,0,0,0,2,3,0,1,0,0,4,0,3,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,4,0,0,0,0,2,3,0,1,0,0,0,4,0,3,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0],[0,1,0,3,1,0,0,0,2,0,3,1,0,0,2,0,4,0,1,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0],[0,1,0,3,1,0,0,0,2,0,3,1,0,0,0,2,0,4,0,1,0,0,0,1,0,0,0,0,2,0,0,0,0,0],[0,1,0,2,2,0,0,0,2,0,0,4,0,0,0,0,5,0,2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0],[0,1,0,2,2,0,0,0,2,0,0,4,0,0,0,0,0,5,0,2,0,0,0,0,1,0,0,0,0,0,2,0,0,0],[0,1,0,4,0,0,0,0,0,9,0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,4,0,0,0,0,0,6,0,0,0,6,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,3,1,0,0,0,0,3,3,0,3,0,3,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,3,1,0,0,0,0,3,3,0,0,3,0,0,0,3,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,0,3,0,3,0,0,0,0,6,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,0,3,0,3,0,0,0,0,0,6,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,0,0,6,0,3,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,0,0,6,0,0,3,0,0,0,0,0,4,0,0,0,3,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,0,0,6,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,0,0,6,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0],[0,1,0,1,3,0,0,0,0,0,3,3,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0],[0,1,0,1,3,0,0,0,0,0,3,3,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,3,0,0,0,0,0],[0,1,0,0,4,0,0,0,0,0,0,6,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0],[0,1,0,0,4,0,0,0,0,0,0,6,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,3,0,0,0],[0,0,6,0,0,4,0,0,0,0,0,0,2,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,6,0,0,0,1,4,3,0,0,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,5,1,0,0,0,2,4,0,0,0,3,1,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,4,2,0,0,0,0,4,0,0,0,2,4,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,6,0,0,0,0,0,0,12,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,1,0,0,0,0,0,4,4,0,2,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,0,1,0,0,0,0,0,8,0,2,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,2,0,0,0,0,0,1,2,1,2,0,4,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,4,1,1,0,0,0,0,0,2,2,2,0,0,4,2,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,4,0,2,0,0,0,0,0,0,4,2,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,3,0,0,7,0,0,0,0,0,0,0,6,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0],[0,0,3,0,0,3,3,4,1,0,0,0,0,2,2,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,2,1,4,3,0,0,0,0,3,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0],[0,0,3,0,0,2,0,2,5,0,0,0,0,3,0,2,0,0,0,0,1,0,0,1,1,0,0,0,0,0,1,0,0,0],[0,0,2,1,0,2,1,4,2,0,0,0,2,2,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,2,1,0,2,0,3,2,0,0,0,1,5,0,0,1,1,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0],[0,0,2,1,0,2,0,0,5,0,0,0,0,4,0,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,0,0,1,0],[0,0,3,0,0,2,0,0,0,9,0,0,0,3,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,2,0,0,0,4,5,0,0,2,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,2,0,0,0,0,8,1,0,2,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,2,0,0,0,3,2,0,0,2,4,0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,2,0,0,0,1,3,1,0,2,2,2,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0],[0,0,2,1,0,2,0,0,0,0,2,3,0,2,0,4,0,0,0,0,0,0,0,2,2,0,0,0,0,0,1,0,0,0],[0,0,2,0,1,2,0,0,0,1,4,0,0,2,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,0],[0,0,2,0,1,2,0,0,0,0,3,2,0,2,0,0,2,2,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0],[0,0,2,0,1,2,0,0,0,0,0,5,0,2,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0],[0,0,6,0,0,0,3,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,1,2,7,2,0,0,0,0,0,2,1,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0],[0,0,3,0,0,0,1,4,6,0,0,0,1,0,1,2,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0],[0,0,4,2,0,0,1,6,0,0,0,0,2,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,1,1,5,3,0,0,0,1,1,1,0,1,1,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0],[0,0,2,1,0,0,1,2,6,0,0,0,0,3,1,0,0,2,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0],[0,0,3,0,0,0,6,6,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,2,6,2,2,0,0,0,0,2,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,1,4,4,0,2,0,0,0,2,2,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,3,6,0,6,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,2,5,0,0,6,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,3,0,0,0,1,3,3,5,0,0,0,0,3,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,1,3,2,0,5,1,0,0,1,1,2,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,2,1,0,0,2,5,0,2,3,0,1,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,1,5,0,0,2,1,1,0,2,4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,2,1,0,0,1,2,3,2,1,0,0,1,3,1,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,1,2,2,0,2,2,0,1,1,2,0,2,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0],[0,0,2,1,0,0,1,4,0,3,2,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,1,2,1,1,3,1,0,0,4,2,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0],[0,0,2,1,0,0,1,2,0,0,2,4,0,0,1,4,1,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0],[0,0,2,0,1,0,1,4,0,0,5,0,0,0,2,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,1,2,1,0,3,2,0,0,1,1,2,2,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0],[0,0,2,0,1,0,1,2,0,0,0,6,0,0,1,0,0,5,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0],[0,0,3,0,0,0,0,3,6,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0],[0,0,2,1,0,0,0,7,3,0,0,0,2,0,0,1,2,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0],[0,0,2,1,0,0,0,3,5,0,0,0,2,2,0,1,1,1,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0],[0,0,2,1,0,0,0,1,6,0,0,0,0,4,0,1,0,2,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0],[0,0,3,0,0,0,0,3,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,2,4,4,0,0,0,0,1,4,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,2,4,0,4,0,0,0,0,3,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],[0,0,2,1,0,0,0,3,2,2,1,0,1,0,4,2,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,2,1,0,0,0,3,2,0,2,1,1,0,0,3,3,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0],[0,0,2,1,0,0,0,1,4,1,1,0,0,1,3,2,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0],[0,0,2,1,0,0,0,1,4,0,1,1,0,1,0,4,0,2,0,0,0,0,0,1,2,0,0,0,0,0,1,0,0,0],[0,0,2,1,0,0,0,1,2,2,2,0,0,0,6,1,0,0,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,1,2,1,2,1,0,0,2,4,1,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0],[0,0,2,1,0,0,0,1,2,0,2,2,0,0,0,5,0,2,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0],[0,0,2,0,1,0,0,1,2,0,4,0,0,0,2,1,4,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0],[0,0,2,0,1,0,0,1,2,0,2,2,0,0,0,2,3,2,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0],[0,0,2,0,1,0,0,1,2,0,0,4,0,0,0,1,0,6,0,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0],[0,0,2,4,0,0,0,4,0,0,0,0,5,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,1,0,4,2,0,0,0,2,3,0,0,2,0,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,1,2,0,0,0,3,4,0,0,0,4,1,0,0,1,1,1,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0],[0,0,1,2,0,0,0,2,3,0,0,0,1,6,0,0,1,1,0,1,0,0,0,0,0,0,0,0,2,0,0,1,0,0],[0,0,1,2,0,0,1,4,0,0,4,0,2,0,2,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,5,0,0,0,0,2,0,0,6,2,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,1,2,0,0,0,2,2,1,0,0,1,1,2,2,3,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,1,2,0,0,0,2,2,0,1,0,1,1,0,2,1,5,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0],[0,0,2,1,0,0,0,3,0,7,1,0,2,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,2,1,4,1,1,1,0,2,2,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,2,0,1,6,0,1,0,4,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,2,0,0,5,2,1,0,0,2,3,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,1,2,0,0,0,3,0,2,2,0,1,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,2,1,1,1,0,1,0,3,3,1,2,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0],[0,0,1,2,0,0,0,2,0,0,2,1,1,0,3,3,3,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0],[0,0,1,2,0,0,0,2,0,0,1,2,1,0,0,4,2,3,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0],[0,0,1,1,1,0,0,3,0,0,4,0,1,0,0,0,8,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,1,0,0,2,1,0,2,0,1,0,0,2,3,3,0,1,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,1,1,1,0,0,2,0,0,1,2,1,0,0,2,4,2,1,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0],[0,0,1,1,1,0,0,2,0,0,0,3,1,0,0,0,1,7,0,1,0,0,0,0,0,0,0,0,2,0,0,1,0,0],[0,0,1,2,0,0,0,0,4,0,0,0,4,4,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0],[0,0,1,2,0,0,0,0,4,0,0,0,0,6,0,0,0,2,0,1,2,0,0,0,0,0,0,0,0,0,2,0,1,0],[0,0,1,2,0,0,0,0,4,0,0,0,0,2,3,0,2,2,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0],[0,0,1,2,0,0,0,0,4,0,0,0,0,2,0,3,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0],[0,0,2,1,0,0,0,0,2,5,1,0,0,2,3,0,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,0,2,4,1,1,0,1,0,3,0,2,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,0,2,1,5,0,0,1,2,0,1,2,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0],[0,0,2,1,0,0,0,0,2,0,5,1,0,1,0,2,0,2,0,1,0,0,0,2,0,0,0,0,2,0,0,0,0,0],[0,0,1,2,0,0,0,0,2,1,1,0,0,1,5,0,2,1,0,0,0,1,2,1,0,0,0,1,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,2,1,1,0,0,1,2,3,0,3,0,0,0,0,1,1,0,1,0,0,2,0,0,0,0,0],[0,0,1,2,0,0,0,0,2,0,1,1,0,1,2,2,3,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0],[0,0,1,2,0,0,0,0,2,0,1,1,0,1,0,4,0,4,0,0,0,0,0,1,1,0,0,0,1,0,2,0,0,0],[0,0,1,1,1,0,0,0,2,0,2,0,0,1,1,0,5,1,1,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0],[0,0,1,1,1,0,0,0,2,0,2,0,0,1,0,1,2,4,0,1,0,0,0,2,0,0,0,0,2,0,0,1,0,0],[0,0,1,1,1,0,0,0,2,0,0,2,0,1,0,0,4,3,1,0,0,0,0,2,0,0,0,0,0,2,0,1,0,0],[0,0,1,1,1,0,0,0,2,0,0,2,0,1,0,0,0,7,0,1,0,0,0,0,2,0,0,0,0,0,2,0,1,0],[0,0,2,0,1,0,0,0,0,4,4,0,2,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,0,0,4,2,2,0,1,0,0,3,2,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,0,0,4,0,4,0,0,0,0,0,6,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,0,0,0,8,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,0,0,0,6,2,0,0,0,0,2,3,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],[0,0,2,0,1,0,0,0,0,0,4,4,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,4,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,4,3,0,4,0,4,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,2,2,0,0,4,4,0,0,0,0,1,0,2,1,2,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,1,2,1,3,0,4,3,1,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,1,2,1,0,3,2,2,0,1,0,1,0,0,2,1,0,0,0,0,2,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,2,2,0,1,0,11,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,2,2,0,0,1,4,2,0,2,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,1,2,1,0,0,4,2,3,0,0,0,0,0,3,0,0,0,2,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,1,2,1,0,0,2,4,0,3,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,1,3,0,1,0,4,0,8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,1,3,0,0,1,2,0,2,3,0,1,0,0,2,2,0,0,0,1,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,1,1,2,0,0,2,0,4,2,1,0,0,0,2,1,0,0,0,2,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,1,1,2,0,0,2,0,0,6,0,1,0,0,0,0,0,2,0,0,3,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,0,2,2,3,0,0,4,2,1,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0],[0,0,1,2,0,0,0,0,0,0,2,2,0,3,0,4,0,0,0,2,0,0,0,2,1,0,0,0,0,0,2,0,0,0],[0,0,1,2,0,0,0,0,0,0,2,2,0,0,2,4,2,0,1,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,0,2,2,0,0,0,6,0,2,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,0,3,1,0,0,0,2,6,0,1,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,0,3,1,0,0,0,2,2,4,0,1,0,0,0,0,0,0,0,2,2,1,0,0,0,0],[0,0,1,1,1,0,0,0,0,0,1,3,0,0,0,2,3,2,2,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0],[0,0,1,1,1,0,0,0,0,0,1,3,0,0,0,2,0,5,0,2,0,0,0,0,0,0,0,0,2,0,3,0,0,0],[0,0,1,0,2,0,0,0,0,0,4,0,1,0,0,0,8,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,2,0,0,0,0,0,4,0,0,1,0,0,4,0,0,4,0,0,0,4,0,0,0,0,0,1,0,0,0,0],[0,0,1,0,2,0,0,0,0,0,2,2,0,0,0,0,3,2,4,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0],[0,0,1,0,2,0,0,0,0,0,2,2,0,0,0,0,2,3,0,4,0,0,0,0,0,0,0,0,4,0,0,1,0,0],[0,0,1,0,2,0,0,0,0,0,0,4,0,0,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0],[0,0,1,0,2,0,0,0,0,0,0,4,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,0,0,4,0,1,0],[0,0,0,6,0,0,0,0,0,0,0,0,9,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,3,0,0,0,6,3,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,3,9,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0],[0,0,0,3,0,0,0,0,0,1,2,0,3,0,4,0,6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,3,0,3,4,2,2,1,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,3,0,0,4,1,6,1,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0],[0,0,0,2,1,0,0,0,0,0,3,0,3,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,3,0,0,3,3,3,2,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,3,0,0,0,0,9,1,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,3,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,3,4,0,4,0,0,1,0,1,2,2,0,0,0,0,0,1,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,3,2,2,2,2,0,1,0,0,1,2,0,0,0,0,2,0,0,1,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,4,0,4,0,1,0,0,0,1,2,0,0,0,0,0,2,0,1,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,3,0,0,6,0,2,1,0,0,3,0,0,0,0,0,0,3,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,3,0,0,3,3,1,2,0,0,0,3,0,0,0,0,0,0,0,3,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,3,0,0,0,6,0,3,0,0,0,0,3,0,0,0,0,0,0,0,3,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,0,9,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,0,4,2,4,2,0,0,0,0,2,1,0,0,1,2,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,4,2,4,0,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,3,0,12,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,5,3,1,1,0,0,1,2,0,0,0,2,0,1,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,2,0,2,6,0,2,0,0,0,0,0,1,0,0,4,0,0,1,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,2,6,2,2,0,0,0,0,0,0,0,1,4,0,1,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,2,3,5,1,1,0,0,0,0,0,0,0,1,2,2,0,1,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,2,0,8,0,2,0,0,0,0,0,0,0,0,1,0,4,0,1,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,9,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,6,0,2,4,0,0,0,3,0,0,0,0,0,3,0,0,0,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,3,3,5,1,0,0,0,0,0,0,0,3,0,3,0,0,0,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,3,3,1,5,0,0,0,0,0,0,0,0,3,0,0,3,0,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,6,4,2,0,0,0,0,0,0,0,0,0,3,0,3,0,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,3,0,3,0],[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,8,4,0,0,0,0,0,0,0,0,0,6,0,0,0,0],[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,4,8,0,0,0,0,0,0,0,0,0,0,0,6,0,0],[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,6,0],[0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,8,6,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,5,3,3,3,0,0,0,0,0,0,0,0,0,0,0,2,1,3,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,1,4,3,0,0,0,0,2,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,4,0,3,3,0,0,0,0,3,0,0,0,0,0,0,3,0,0,3,1,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,4,0,0,6,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,4,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,4,0,0,0,6,0,0,0,0,0,0,0,0,0,0,3,8,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,0,0,0,3,3,0,0,0,0,0,0,0,0,0,2,2,6,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,0,0,0,1,4,1,0,0,0,0,0,0,0,0,2,0,4,4,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,4,0,0,0,0,3,3,0,0,0,0,0,0,0,0,2,0,0,6,2,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,4,0,0,0,0,0,6,0,0,0,0,0,0,0,0,2,0,0,0,8,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,6,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,5,4,2,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,3,4,4,0,0,0,0,1,0,0,0,0,0,0,0,1,2,2,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,9,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,6,3,0,6,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,8,4,2,3,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,4,4,1,2,3,0,0,0,2,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,4,4,2,4,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,3,1,0,4,1,0,1,2,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,6,3,0,0,0,0,0,0,0,0,0,0,2,4,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,3,0,3,3,0,0,0,0,0,0,0,0,1,1,3,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,3,6,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,2,2,4,1,0,0,0,0,0,0,0,0,0,2,5,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,1,0,4,4,0,0,0,0,0,0,0,0,0,1,2,3,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,0,0,0,9,0,0,0,0,0,0,0,0,0,1,0,0,3,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,2,6,4,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,2,1,5,4,0,0,0,0,3,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,2,1,9,2,0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,4,6,0,0,0,2,1,0,0,0,0,0,0,0,0,1,1,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,2,1,4,6,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,2,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,7,0,0,0,0,3,0,0,0,0,0,0,1,0,1,0,1,1,0,0,2,0,1,0,0,0],[0,0,0,0,0,1,6,4,2,0,4,1,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,2,6,2,2,0,0,0,0,0,5,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,3,6,2,4,0,0,0,0,2,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,2,5,2,0,4,0,0,0,2,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,1,2,5,2,2,2,0,0,1,1,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,5,2,0,2,0,0,1,1,3,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,1,1,4,3,3,0,0,0,1,4,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,4,2,0,3,1,0,1,0,0,4,0,0,0,0,0,2,1,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,1,1,2,5,2,0,0,0,0,1,2,0,0,0,0,1,1,3,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,4,0,2,1,0,0,0,1,0,2,0,0,1,0,2,2,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,1,2,4,2,6,0,0,0,0,3,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,3,4,0,0,0,0,2,1,0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,2,4,1,2,4,1,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,3,2,2,0,0,0,0,2,0,1,0,0,0,1,3,2,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,4,1,2,3,0,0,0,4,1,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,2,1,3,1,0,0,1,1,1,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,1,1,4,1,0,4,1,0,0,1,1,2,1,0,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,2,0,3,2,0,0,0,1,0,2,0,0,0,0,2,3,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,1,1,2,2,0,4,1,0,0,3,0,0,0,0,0,0,0,2,3,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,1,0,2,4,0,0,0,1,2,0,0,0,0,0,1,2,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,1,1,2,2,0,2,3,0,0,0,2,1,0,0,0,0,0,2,0,3,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,1,0,0,6,0,0,0,0,0,3,0,0,0,0,1,0,2,1,0,0,2,0,1,0,0,0],[0,0,0,0,0,2,0,4,4,0,0,0,0,4,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,2,0,0,0],[0,0,0,0,0,1,0,7,4,0,0,0,1,2,0,0,0,0,0,0,0,0,0,2,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,1,0,4,4,0,0,0,1,5,0,0,0,0,0,0,0,0,0,2,0,0,0,1,2,0,0,1,0,0],[0,0,0,0,0,1,0,3,6,0,0,0,2,2,0,0,0,0,0,0,1,0,0,1,1,0,0,2,0,1,1,0,0,0],[0,0,0,0,0,1,0,2,5,0,0,0,0,5,0,0,0,0,0,0,2,0,0,1,1,0,0,0,2,0,1,0,1,0],[0,0,0,0,0,1,1,4,2,0,4,0,0,2,2,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,5,2,0,0,0,0,2,0,6,0,0,0,0,0,0,0,2,2,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,1,0,4,2,2,0,0,0,2,3,2,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,4,2,0,2,0,0,2,0,1,2,2,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,1,0,2,4,1,0,0,0,1,2,2,0,0,0,0,1,0,2,3,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,1,0,2,4,0,1,0,0,1,0,2,0,2,0,0,1,0,0,3,3,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,3,1,5,0,0,0,2,4,0,0,0,0,0,0,3,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,2,3,0,0,0,1,2,2,0,0,0,0,0,2,3,2,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,3,1,2,3,0,0,1,2,0,2,1,0,0,0,0,3,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,2,1,2,0,0,1,1,2,0,1,0,0,0,0,3,3,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,1,0,3,1,0,4,1,0,1,0,0,4,0,0,1,0,0,0,4,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,1,0,2,2,0,2,1,0,1,0,2,0,2,0,0,0,0,0,5,1,0,0,0,0,0,2,0,0,0],[0,0,0,0,0,1,0,2,1,1,3,0,0,1,4,0,0,0,0,0,0,1,3,2,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,1,1,2,1,0,1,0,2,2,0,0,0,0,0,3,1,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,1,0,2,1,0,3,1,0,1,2,1,1,0,0,0,0,0,1,3,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,1,0,2,1,0,2,2,0,1,0,1,1,2,0,0,0,0,0,4,0,0,0,1,2,0,0,1,0,0],[0,0,0,0,0,1,0,2,1,0,1,3,0,1,0,2,2,0,0,0,0,0,0,2,2,0,0,2,0,1,1,0,0,0],[0,0,0,0,0,1,0,2,1,0,0,4,0,1,0,0,0,4,0,0,0,0,0,1,3,0,0,0,2,0,1,0,1,0],[0,0,0,0,0,1,0,0,6,0,0,0,3,3,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,3,0,0,1,0],[0,0,0,0,0,1,0,0,6,0,0,0,0,3,0,0,0,0,0,0,5,0,0,0,2,0,0,0,0,0,3,0,0,1],[0,0,0,0,0,1,0,0,6,0,0,0,0,0,3,0,0,0,0,0,2,0,0,6,2,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,8,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,1,0,0,3,3,0,0,0,0,3,0,0,0,0,0,2,5,3,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,3,3,0,0,0,0,0,3,0,0,0,0,1,2,3,0,2,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,3,1,2,0,0,0,2,0,1,0,0,0,1,1,5,0,2,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,3,1,2,0,0,0,0,2,0,1,0,0,1,0,3,2,1,1,0,0,2,0,1,0,0,0],[0,0,0,0,0,1,0,0,3,0,2,1,0,0,1,0,2,0,0,0,1,0,2,3,1,0,0,2,0,1,1,0,0,0],[0,0,0,0,0,1,0,0,3,0,2,1,0,0,0,1,0,2,0,0,1,0,0,4,2,0,0,0,2,0,1,0,1,0],[0,0,0,0,0,1,0,0,3,0,0,3,0,0,0,0,3,0,0,0,1,0,0,3,3,0,0,0,0,3,0,0,1,0],[0,0,0,0,0,1,0,0,3,0,0,3,0,0,0,0,0,3,0,0,1,0,0,0,6,0,0,0,0,0,3,0,0,1],[0,0,0,0,0,2,0,0,0,12,0,0,3,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,6,0,0,0,3,0,0,0,0,0,0,0,11,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,1,6,2,0,2,0,4,0,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,4,2,0,0,2,0,0,0,1,0,0,0,4,7,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,2,1,1,1,4,0,2,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,2,1,0,1,0,0,0,2,0,0,0,2,4,3,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,0,3,0,0,0,0,3,0,0,0,1,2,6,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,0,3,0,0,0,0,0,3,0,0,0,2,0,0,3,6,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,4,4,1,2,0,0,0,4,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,2,4,0,0,2,0,0,0,0,0,1,0,2,4,4,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,2,4,0,1,0,4,1,2,0,0,0,0,0,4,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,2,4,0,0,1,0,0,0,2,0,0,0,0,8,0,0,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,4,1,1,0,2,0,3,1,1,0,0,0,2,2,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,4,1,0,1,0,0,0,1,0,1,0,0,4,4,0,0,0,0,3,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,4,1,0,0,0,0,3,0,0,0,0,0,4,3,0,0,4,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,4,1,0,0,0,0,0,3,0,0,0,0,2,2,0,2,0,4,0,1,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,2,3,0,0,0,0,2,0,1,0,0,0,4,0,3,0,0,4,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,2,3,0,0,0,0,0,2,0,1,0,0,2,0,2,2,0,0,4,0,1,0,0,0],[0,0,0,0,0,1,0,0,0,0,4,2,1,0,0,0,4,0,2,1,0,0,0,4,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,4,2,0,1,0,0,0,0,0,2,0,0,0,8,0,0,0,0,0,0,3,0,0,0],[0,0,0,0,0,1,0,0,0,0,4,2,0,0,0,0,2,0,1,0,0,0,0,4,0,0,2,4,1,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,4,2,0,0,0,0,0,2,0,1,0,0,0,4,0,0,0,2,4,0,0,1,0,0],[0,0,0,0,0,1,0,0,0,0,2,4,0,0,0,0,1,0,2,0,0,0,0,2,2,0,0,4,0,2,1,0,0,0],[0,0,0,0,0,1,0,0,0,0,2,4,0,0,0,0,0,1,0,2,0,0,0,2,2,0,0,0,4,0,2,0,1,0],[0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,3,0,0,0,0,0,4,0,0,0,0,6,0,0,1,0],[0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,6,0,0,1],[0,0,0,0,0,0,1,0,8,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,1,0,8,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,4,0,0,0],[0,0,0,0,0,0,6,0,8,4,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,6,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,5,4,0,0,0,0,2,2,0,0,0,0,0,1,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,4,2,2,1,0,0,0,2,0,2,0,0,0,0,1,1,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,4,1,2,0,0,0,3,2,1,0,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,4,0,3,0,0,0,1,2,0,3,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,1,0,6,2,0,0,0,0,4,0,0,0,0,0,0,2,2,3,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,6,2,0,0,0,0,0,4,0,0,0,0,0,1,1,0,3,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,5,0,2,1,0,0,2,0,2,0,0,0,0,0,2,2,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,5,0,2,1,0,0,0,2,0,2,0,0,0,0,1,1,2,1,0,0,2,0,1,0,0,0],[0,0,0,0,0,0,1,0,4,0,0,4,0,0,0,0,4,0,0,0,0,0,0,2,0,2,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,1,0,4,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,2,2,0,0,0,0,4,0,0,0],[0,0,0,0,0,0,6,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,5,10,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,4,4,6,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,4,5,0,0,0,4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,2,8,0,3,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,4,2,2,3,1,1,0,2,1,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,2,2,3,2,0,2,0,0,0,2,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,2,2,2,2,4,1,0,0,4,0,0,0,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,1,2,2,4,0,0,0,2,2,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,0,2,0,7,0,0,0,0,0,4,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,1,7,0,0,6,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,4,2,0,4,0,1,0,2,2,0,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,1,3,3,3,2,0,1,0,4,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,3,2,2,0,0,2,2,1,0,1,0,0,0,1,2,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,1,3,2,0,5,1,1,0,1,0,3,0,1,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,2,0,4,1,0,2,1,1,0,1,0,1,0,0,1,2,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,1,4,0,0,6,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,4,0,0,4,2,0,0,2,2,4,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,0,5,1,0,0,3,1,2,0,0,0,0,0,2,0,0,0,2,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,0,4,2,0,0,1,1,1,3,0,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,0,3,4,0,0,1,2,2,0,1,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,0,2,5,0,0,1,0,0,4,0,1,0,0,0,0,0,1,0,0,4,0,0,0,0,0],[0,0,0,0,0,0,1,0,4,7,0,0,4,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,4,4,0,0,0,4,0,0,0,0,0,0,2,5,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,1,0,3,2,2,1,2,1,3,0,2,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,3,2,2,1,0,2,0,0,0,2,0,0,1,1,4,0,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,1,0,4,4,0,0,0,0,4,0,0,0,0,0,0,6,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,4,4,0,0,0,0,0,4,0,0,0,0,0,2,4,0,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,3,2,2,1,0,0,2,0,2,0,0,0,0,2,5,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,3,2,2,1,0,0,0,2,0,2,0,0,0,1,2,2,0,2,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,1,0,2,2,0,4,0,0,0,0,4,0,0,0,0,1,3,2,0,1,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,2,2,0,4,0,0,0,0,0,4,0,0,0,1,0,0,2,4,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,2,2,1,0,0,3,0,2,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,2,0,2,0,0,0,0,0,2,1,0,2,3,0,0,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,2,0,0,1,0,2,0,1,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,2,0,0,0,1,0,2,0,1,0,0,2,2,0,0,0,0,4,0,0,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,2,0,0,0,0,4,0,0,0,0,0,2,2,0,0,3,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,2,0,0,0,0,0,4,0,0,0,0,2,0,2,0,0,3,0,0,1,0,0,0],[0,0,0,0,0,0,1,0,1,0,2,5,0,0,0,0,2,0,2,0,0,0,1,1,0,1,0,3,0,2,0,0,0,0],[0,0,0,0,0,0,1,0,1,0,2,5,0,0,0,0,0,2,0,2,0,0,1,0,1,1,0,0,3,0,2,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,8,0,0,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,6,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,8,0,0,0,0,0,0,0,4,0,0,0,0,0,2,0,0,0,0,6,0,0,0],[0,0,0,0,0,0,0,5,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0],[0,0,0,0,0,0,0,7,1,3,0,0,0,0,4,3,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,7,0,0,3,1,0,0,0,3,4,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,5,2,1,2,0,0,0,2,2,0,1,0,0,0,0,2,2,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,5,1,0,2,2,0,0,0,2,1,2,0,0,0,0,0,2,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,5,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0],[0,0,0,0,0,0,0,6,6,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,6,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0],[0,0,0,0,0,0,0,2,5,0,0,0,1,6,0,0,0,0,0,0,1,0,0,0,0,0,0,1,2,0,2,1,0,0],[0,0,0,0,0,0,0,4,2,2,0,0,1,0,3,5,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,2,0,2,0,1,0,0,4,2,2,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0],[0,0,0,0,0,0,0,2,3,2,0,0,1,0,4,2,0,0,0,0,0,1,4,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,3,1,1,0,1,0,1,3,1,1,0,0,0,0,2,1,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,2,3,0,2,0,1,0,0,2,0,4,0,0,0,0,0,3,0,0,0,1,2,0,0,1,0,0],[0,0,0,0,0,0,0,4,2,5,0,0,2,0,4,2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,3,2,1,0,1,0,4,1,1,1,0,0,0,0,1,2,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,4,1,0,0,1,0,2,4,0,0,0,0,0,0,2,0,3,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,2,1,3,0,1,0,3,1,3,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,2,0,3,1,1,0,0,1,4,1,1,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,2,3,0,2,0,1,0,3,2,0,1,0,0,0,0,0,3,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,3,0,1,1,1,0,0,3,1,2,0,0,0,0,0,1,2,0,0,2,0,1,1,0,0,0],[0,0,0,0,0,0,0,2,2,0,2,1,1,0,2,2,2,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,0,1,2,1,0,0,2,2,2,0,0,0,0,0,1,0,0,0,2,2,2,0,0,0,0],[0,0,0,0,0,0,0,2,2,0,0,3,1,0,0,0,0,6,0,0,0,0,0,0,1,0,0,1,2,0,2,1,0,0],[0,0,0,0,0,0,0,1,4,0,0,0,3,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,0,0],[0,0,0,0,0,0,0,1,4,0,0,0,0,7,0,0,0,0,0,0,3,0,0,0,0,0,0,0,2,0,2,0,2,0],[0,0,0,0,0,0,0,3,2,1,0,0,0,2,2,5,0,0,0,0,0,0,2,1,0,0,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,3,2,0,1,0,0,2,0,5,0,2,0,0,0,0,0,2,1,0,0,0,1,0,2,0,0,0],[0,0,0,0,0,0,0,2,2,3,0,0,0,3,4,1,0,0,0,0,0,2,2,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,2,1,0,0,2,2,2,0,2,0,0,0,0,2,1,0,1,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,1,2,0,0,2,1,1,3,1,0,0,0,0,3,0,0,0,0,1,1,1,0,0,0,0],[0,0,0,0,0,0,0,2,2,0,3,0,0,2,0,1,2,2,0,1,0,0,0,3,0,0,0,0,2,0,0,1,0,0],[0,0,0,0,0,0,0,1,3,1,0,0,0,2,4,1,0,0,0,0,0,1,3,3,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,1,3,1,0,0,0,2,1,4,0,0,0,0,0,0,2,1,2,1,0,0,2,0,1,0,0,0],[0,0,0,0,0,0,0,1,3,0,1,0,0,2,2,1,1,1,0,0,0,0,1,4,0,0,0,1,2,0,0,1,0,0],[0,0,0,0,0,0,0,1,3,0,1,0,0,2,0,3,0,2,0,0,0,0,0,2,3,0,0,0,2,0,1,0,1,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,2,4,0,1,0,0,0,0,1,2,2,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,2,2,2,0,1,0,0,0,0,1,2,0,0,1,0,5,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,1,1,0,2,1,1,3,0,0,0,0,0,2,1,0,0,0,2,2,2,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,1,1,0,2,0,2,1,2,0,0,0,0,0,2,1,0,0,1,2,0,2,1,0,0],[0,0,0,0,0,0,0,1,2,0,0,2,0,2,0,0,3,2,0,0,0,0,0,3,0,0,0,0,2,2,0,2,0,0],[0,0,0,0,0,0,0,1,2,0,0,2,0,2,0,0,0,5,0,0,0,0,0,0,3,0,0,0,2,0,2,0,2,0],[0,0,0,0,0,0,0,3,0,0,3,0,0,0,6,3,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,2,1,0,0,2,5,2,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,1,2,0,0,0,5,2,2,0,0,0,0,0,0,0,0,0,2,3,1,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,3,0,6,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0],[0,0,0,0,0,0,0,7,0,7,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,2,4,0,0,0,0,8,1,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,3,0,0,0,0,4,4,0,0,0,0,0,0,4,0,0,1,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,0,3,4,0,1,0,6,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,1,2,2,1,0,0,3,1,5,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,2,2,0,0,1,5,1,0,1,0,0,0,1,3,1,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,2,1,1,0,0,2,3,1,2,0,0,0,0,1,1,0,2,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,2,1,2,0,5,3,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,1,2,0,1,2,1,2,2,0,0,0,0,3,1,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,0,3,0,0,2,0,0,6,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,1,2,0,0,0,2,2,2,2,0,0,0,0,2,2,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,6,0,0,0,3,0,6,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,4,2,0,0,0,1,6,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,4,0,0,0,2,1,3,2,0,0,0,0,1,1,0,0,1,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,3,1,0,0,0,2,3,2,0,1,0,0,0,2,0,0,0,1,2,1,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,4,1,0,0,0,2,6,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,3,2,0,0,0,1,3,3,1,0,0,0,0,0,0,0,0,4,1,1,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,3,0,0,0,0,2,4,0,2,0,0,0,0,0,0,0,0,5,0,0,1,0,0],[0,0,0,0,0,0,0,1,2,4,1,0,3,1,2,2,1,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,2,2,0,0,0,3,2,2,0,0,0,0,1,2,3,1,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,2,1,1,0,2,1,3,3,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0],[0,0,0,0,0,0,0,1,2,1,1,0,0,2,1,2,0,2,0,0,1,0,3,2,0,0,0,0,1,0,2,0,0,0],[0,0,0,0,0,0,0,1,2,2,0,0,0,0,5,2,0,0,0,0,0,2,6,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,2,0,0,0,0,2,5,0,0,0,0,0,0,4,0,0,2,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,1,1,0,0,0,3,2,1,1,0,0,0,1,3,2,0,1,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,1,1,0,0,0,1,4,0,2,0,0,0,0,2,2,0,1,0,0,4,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,2,0,1,0,8,2,1,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,2,0,0,1,3,2,0,1,0,0,0,0,4,2,0,0,2,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,1,1,0,0,2,2,3,0,0,0,0,0,5,0,0,0,1,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,1,1,0,0,1,3,1,2,0,0,0,0,1,1,0,2,0,3,1,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,1,1,1,0,3,2,5,1,0,0,0,0,1,1,0,0,0,1,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,1,1,0,1,1,2,1,2,0,0,0,0,3,1,2,0,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,1,1,0,2,0,0,1,1,3,2,0,0,0,0,3,2,0,0,0,1,2,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,0,2,0,0,1,1,0,5,0,0,0,0,1,0,1,2,0,0,3,0,2,0,0,0],[0,0,0,0,0,0,0,1,2,0,2,0,2,1,0,2,2,3,1,0,0,0,0,2,0,0,0,0,0,2,0,1,0,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,2,0,2,0,2,0,1,1,0,0,4,1,0,0,0,0,0,2,0,1,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,0,1,2,2,2,0,0,0,0,2,2,0,0,0,2,2,1,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,3,0,4,0,0,0,0,0,4,0,0,0,0,2,0,3,0,0,0],[0,0,0,0,0,0,0,1,1,0,3,0,0,0,3,1,2,1,0,0,0,0,3,2,0,0,3,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,3,0,0,0,2,2,0,3,0,0,0,0,0,2,0,1,1,3,2,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,2,1,0,0,1,2,2,1,1,0,0,0,1,1,0,1,0,5,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,2,1,0,0,0,3,1,2,0,1,0,0,0,2,0,0,0,1,5,0,0,1,0,0],[0,0,0,0,0,0,0,1,1,0,2,1,0,0,0,2,4,1,0,0,0,0,0,2,0,0,2,3,1,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,2,1,0,0,0,2,1,4,0,0,0,0,0,1,1,0,0,3,1,1,2,0,0,0],[0,0,0,0,0,0,0,1,1,0,1,2,0,0,0,1,2,3,1,0,0,0,0,2,0,0,0,2,2,2,0,1,0,0],[0,0,0,0,0,0,0,1,1,0,1,2,0,0,0,1,0,5,0,1,0,0,0,1,1,0,0,0,3,0,3,0,1,0],[0,0,0,0,0,0,0,1,0,1,6,0,2,0,4,0,4,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,4,0,0,2,4,0,0,0,0,1,0,1,2,4,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,3,1,1,0,3,2,5,0,1,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,3,1,0,1,2,1,1,1,0,1,0,0,1,3,0,0,1,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,2,0,0,2,0,2,2,1,0,0,0,1,2,0,0,1,4,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,2,0,0,2,0,0,4,0,1,0,0,0,0,0,1,1,0,7,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,2,1,0,0,2,5,1,3,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,2,0,1,0,2,2,0,0,2,0,0,0,3,1,0,0,2,0,1,2,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,2,0,0,0,2,4,0,1,0,0,0,0,0,0,0,1,8,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,2,0,0,0,2,2,2,0,1,0,0,0,0,0,0,0,3,4,2,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,1,3,0,0,0,1,2,2,2,0,0,0,0,0,0,0,0,4,2,3,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,1,3,0,0,0,1,1,3,0,2,0,0,0,0,0,0,0,1,4,0,3,1,0,0],[0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,4,3,0,0,0,0,0,0,0,0,0,2,5,0,2,0,0],[0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,2,0,5,0,2,0],[0,0,0,0,0,0,0,0,6,0,0,0,4,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,2,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,2,8,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,2,2,1,0],[0,0,0,0,0,0,0,0,3,1,2,0,2,1,4,0,2,0,0,1,0,0,0,4,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,2,1,3,4,0,0,0,0,0,0,0,2,2,0,0,2,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,2,1,0,4,1,2,0,0,0,0,0,0,4,0,0,0,0,3,0,0,1,0],[0,0,0,0,0,0,0,0,2,3,1,0,2,2,4,0,2,0,0,0,0,2,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,2,1,4,3,0,0,0,0,0,1,2,1,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,2,1,0,4,2,1,0,0,0,0,2,0,0,2,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,3,0,2,1,2,0,3,1,1,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,2,1,2,3,1,1,0,0,0,0,1,1,0,0,0,2,2,2,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,2,1,0,2,1,4,0,0,0,0,0,2,0,0,0,0,2,2,0,2,0,0],[0,0,0,0,0,0,0,0,2,0,3,1,2,1,0,0,4,0,2,1,0,0,0,2,0,0,0,0,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,2,1,0,3,2,2,0,0,0,0,0,1,1,0,0,0,0,4,2,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,2,1,0,0,0,7,0,0,0,0,0,0,2,0,0,0,0,1,2,2,1,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,3,0,2,1],[0,0,0,0,0,0,0,0,3,0,0,0,0,2,4,0,0,0,0,0,1,1,2,6,0,0,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,2,2,2,0,0,0,0,1,0,1,4,2,0,0,0,2,0,1,0,1,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,4,0,0,0,0,1,0,0,1,6,0,0,0,0,0,3,0,0,1],[0,0,0,0,0,0,0,0,2,1,0,0,0,2,4,0,0,0,0,0,2,4,3,2,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,2,2,2,0,0,0,0,1,1,4,1,1,1,0,0,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,2,0,4,0,0,0,0,1,0,2,2,1,2,0,0,0,0,4,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,2,2,0,2,0,0,0,1,1,4,1,1,0,0,2,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,2,1,1,1,1,0,0,1,0,2,3,0,0,0,1,2,0,2,1,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,2,0,2,0,2,0,0,1,0,0,3,2,0,0,0,2,0,2,0,2,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,4,0,0,0,1,0,3,2,0,0,0,0,0,4,2,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,2,2,0,0,1,0,0,4,1,0,0,0,0,1,2,2,1,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0,4,0,0,1,0,0,0,5,0,0,0,0,0,3,0,2,1],[0,0,0,0,0,0,0,0,2,1,0,0,0,1,11,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,4,2,0,0,0,0,0,1,5,3,0,1,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,2,4,0,0,0,0,0,0,2,2,0,3,0,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,7,0,4,1,0,0,0,0,2,2,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,3,1,1,1,0,0,0,0,3,4,0,0,1,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,2,0,2,0,0,0,0,0,4,0,1,0,2,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,3,0,8,0,0,1,0,0,0,4,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,2,0,2,2,0,0,0,0,1,5,1,0,0,2,0,1,2,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,2,0,0,4,0,0,0,0,0,2,2,1,0,0,4,0,2,0,1,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,4,2,0,0,0,0,1,2,6,0,2,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,2,4,0,0,0,0,0,1,2,0,3,3,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,6,0,0,0,0,0,0,2,0,2,2,0,0,5,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,2,2,0,0,0,0,0,4,0,3,0,1,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,3,1,1,0,0,0,0,1,1,2,1,0,3,2,1,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,4,0,2,0,0,0,0,0,2,2,0,0,0,5,0,2,0,1,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,2,4,0,0,0,0,0,0,2,2,0,1,4,0,2,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,2,2,2,0,0,0,0,0,1,3,0,0,1,2,3,1,0,1,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,4,0,0,0,0,0,0,4,0,0,0,1,0,6,0,0,1],[0,0,0,0,0,0,0,0,1,2,0,0,0,2,4,0,0,0,0,0,0,7,4,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,4,0,0,2,0,4,4,0,0,0,0,0,1,2,0,0,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,2,0,0,0,2,2,2,0,0,0,0,0,3,5,2,0,1,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,2,2,0,1,0,6,0,4,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,0,1,3,0,1,1,0,0,0,2,7,1,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,1,1,5,2,1,1,0,0,0,1,2,2,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,0,1,2,1,0,2,0,0,0,1,4,3,0,1,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,1,4,0,7,0,0,0,0,1,3,1,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,2,0,2,2,0,0,0,1,3,3,0,2,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,2,0,2,2,0,0,1,1,5,2,1,0,0,1,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,2,0,0,4,0,0,0,1,1,0,2,4,0,0,3,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,4,0,1,2,0,0,4,2,2,0,0,0,0,2,0,0,2,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,2,0,0,0,2,0,4,0,0,0,0,0,2,2,2,2,3,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,1,0,4,4,2,0,0,0,0,0,2,0,0,1,1,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,0,1,1,2,1,1,0,0,0,0,5,1,0,1,0,3,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,1,0,2,3,2,3,0,0,0,0,1,1,0,1,0,1,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,3,0,2,0,0,0,0,3,2,1,1,0,0,3,0,2,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,4,0,0,0,0,0,3,2,0,1,2,3,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,2,2,0,0,0,0,1,1,0,3,0,2,1,4,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,2,2,0,0,0,0,3,0,2,1,0,2,2,1,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,4,0,0,0,0,1,0,1,3,0,0,2,0,5,0,0,0],[0,0,0,0,0,0,0,0,1,1,3,1,1,0,2,0,6,0,2,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,1,2,0,2,0,0,1,0,1,3,4,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,1,0,2,2,3,2,1,0,0,0,1,1,0,0,0,3,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,1,1,1,1,1,0,1,0,0,2,4,0,0,0,1,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,4,1,7,0,0,0,0,0,2,0,0,0,2,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,2,0,2,2,0,0,0,0,4,1,0,0,0,7,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,3,1,0,0,0,0,2,3,0,0,3,3,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,1,1,3,0,0,0,0,1,1,0,1,0,4,3,2,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,2,0,7,1,2,0,0,0,1,1,0,0,0,3,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,3,1,0,1,0,0,2,3,0,0,0,2,3,2,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,2,2,1,0,0,0,2,1,2,0,0,5,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,1,0,1,3,0,1,0,0,1,0,1,1,0,1,5,0,2,1,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,2,3,3,1,1,0,0,0,2,0,0,0,0,2,2,0,1,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,2,0,2,0,1,0,0,0,5,1,0,0,0,2,0,3,0,1,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,2,2,0,0,0,0,0,2,0,0,2,2,5,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,0,4,0,0,0,0,0,2,0,0,0,2,4,0,3,1,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,3,1,1,0,0,0,0,2,0,0,1,5,2,2,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,2,2,0,1,0,0,0,2,0,0,0,1,5,2,0,2,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,3,1,0,0,0,0,1,1,0,0,3,2,2,2,1,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,4,0,1,0,0,0,1,1,0,0,0,4,0,4,0,2,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,7,0,4,1,0,0,0,2,0,0,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,4,0,0,2,0,0,0,5,0,0,0,0,0,4,3,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,2,2,2,0,0,0,0,1,1,0,0,3,0,5,2,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,2,2,0,2,0,0,0,1,1,0,0,0,3,1,3,2,1,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,4,2,0,0,0,0,0,2,0,0,0,0,5,2,2,1,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,4,0,2,0,0,0,0,2,0,0,0,0,0,7,0,2,1],[0,0,0,0,0,0,0,0,0,6,0,0,2,8,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,4,2,0,2,4,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,4,0,2,2,0,0,0,0,8,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,0,6,0,0,0,0,0,0,4,7,0,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,2,1,0,1,5,3,0,1,1,0,0,0,2,2,2,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,2,1,0,0,4,0,0,0,2,0,0,2,2,5,0,2,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,4,0,0,0,0,3,8,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,2,2,0,0,0,2,3,4,0,2,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,4,0,0,0,2,0,0,4,5,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,1,2,0,1,4,2,1,1,1,0,1,0,0,2,2,0,0,0,0,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,3,0,4,4,2,2,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,1,1,3,2,3,1,0,0,0,0,4,0,0,0,2,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,1,1,2,0,2,5,0,0,0,0,2,2,0,0,0,2,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,1,1,2,2,3,1,0,1,0,0,2,2,0,0,0,0,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,1,0,2,3,2,2,1,0,0,0,0,0,0,2,0,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,1,0,2,0,1,6,0,1,0,0,0,0,0,2,0,0,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,1,4,0,0,3,2,1,0,0,0,4,0,0,0,0,0,0,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,0,3,0,0,0,2,0,1,2,0,4,3,0,0,0,0,0,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,1,2,0,0,2,0,0,2,2,0,0,0,0,4,4,0,0,3,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,0,2,0,0,0,4,0,0,0,0,4,0,4,0,0,3,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,3,1,1,0,0,0,7,0,0,0,0,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,2,2,0,1,0,0,4,3,0,0,0,0,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,1,3,1,0,0,0,2,2,0,2,0,3,0,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,4,0,1,0,0,2,0,2,2,0,0,3,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,8,0,3,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,4,0,0,2,1,0,4,4,0,0,0,0,0,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,2,2,0,0,0,2,1,0,2,0,4,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,2,0,2,0,0,2,0,1,2,0,0,4,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,4,2,0,0,0,0,0,0,4,0,0,0,7,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,4,0,2,0,0,0,0,0,4,0,0,0,0,7,0,1,0],[0,0,0,0,0,0,0,0,0,0,3,0,1,4,0,0,2,1,1,2,0,0,0,4,0,0,0,0,0,0,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,8,0,2,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,2,5,2,1,0,0,0,0,0,0,0,2,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,2,6,2,0,0,0,0,0,0,0,0,4,0,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,4,2,1,0,0,0,4,0,6,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,2,3,2,2,1,0,0,0,0,0,0,0,2,2,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,2,4,1,3,0,0,0,0,0,0,0,0,4,0,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,3,2,0,0,6,1,0,0,0,0,0,0,0,3,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,4,0,0,1,0,0,3,4,0,0,4,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,2,2,0,1,0,0,0,4,0,0,2,3,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,4,0,1,0,0,0,2,2,0,0,4,0,1,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,2,0,2,1,0,0,2,2,0,1,0,4,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,1,1,1,2,0,0,0,4,0,0,0,2,3,0,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,2,0,3,0,0,0,2,2,0,0,0,4,0,1,0,3,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,8,0,3,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,3,1,1,1,0,0,0,3,0,0,2,4,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,2,2,0,2,0,0,0,0,0,0,2,0,9,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,11,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,3,1,1,0,0,0,0,0,0,0,4,4,3,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,2,4,0,4,1,1,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,4,1,7,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,2,0,2,2,0,0,0,2,1,0,0,4,0,3,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,1,3,1,0,0,0,0,0,0,0,4,3,5,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,1,1,3,0,0,0,0,0,0,0,2,4,0,3,3,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,4,4,0,4,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,4,0,4,0,4,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,11,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,9,3,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,2,4,5,1,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,6,0,5,1],[0,0,0,0,0,0,0,0,0,0,0,0,3,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,10,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,2,0,0,0,0,0,1,2,3,0,0,0,1,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,4,0,0,0,0,0,0,1,2,1,0,0,1,2,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,1,2,2,1,0,0,0,0,2,2,0,0,0,0,2,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,3,1,2,0,0,0,0,0,2,2,0,0,0,0,1,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,2,4,0,0,0,0,0,4,0,0,0,0,0,0,0,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,6,0,0,0,0,0,0,4,0,0,0,0,0,0,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,2,4,4,0,0,0,0,0,1,2,2,2,0,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,2,0,8,6,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,5,0,0,0,0,0,0,2,2,0,0,1,2,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,5,4,2,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,4,1,2,0,0,0,0,1,2,1,0,0,2,1,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,4,0,0,0,0,0,0,6,0,0,0,2,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,6,0,0,0,0,0,0,0,0,0,2,0,8,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,4,2,1,0,0,0,0,2,1,0,1,1,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,5,1,2,0,0,0,0,0,0,0,1,0,3,4,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,2,4,0,0,0,0,1,2,0,0,0,3,2,1,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,6,0,0,0,0,0,0,0,1,0,1,4,0,3,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,4,4,4,2,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,4,2,2,0,1,0,0,0,2,2,0,0,0,0,3,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,4,2,2,1,0,0,0,0,0,0,2,0,4,0,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,2,2,0,1,0,0,0,0,0,0,0,0,6,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,4,2,0,0,0,0,0,0,0,0,1,4,2,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,2,4,0,0,0,0,0,0,0,0,0,1,2,4,3,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,5,1,0,0,0,0,0,0,0,0,2,2,4,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,1,6,0,1,0,0,0,0,0,0,0,0,2,1,4,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,8,2,0,0,0,0,0,0,0,0,0,0,4,0,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,8,0,2,0,0,0,0,0,0,0,0,0,0,4,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,3,4,3,3,1,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,0,0,0,0,2,1,4,3,1,0,0,0,2,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,0,0,0,2,0,2,4,1,0,0,0,2,0,2,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,2,0,0,3,4,0,0,0,0,0,3,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,0,0,0,2,1,6,0,2,0,0,0,0,3,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,1,0,0,2,0,3,4,0,0,0,0,0,1,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,2,0,0,2,0,0,5,2,0,0,0,0,0,0,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,2,0,0,0,7,0,0,0,0,0,0,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,6,4,4,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,0,0,0,0,0,2,6,4,0,0,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,1,3,5,1,1,0,0,2,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,1,0,0,0,0,0,3,8,2,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,8,2,0,0,0,0,0,1,4,2,0,0,1,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,0,0,0,0,0,1,5,3,0,1,1,3,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,0,0,0,0,1,1,6,3,1,0,2,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,0,0,0,0,0,1,1,2,2,3,0,4,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,1,0,0,0,2,6,3,0,1,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,4,2,0,0,0,1,2,4,0,0,0,1,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,2,0,0,0,1,3,5,0,1,0,1,3,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,2,0,0,1,1,4,3,3,0,0,2,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,3,0,0,0,1,1,1,3,3,0,0,4,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,4,4,0,0,0,2,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,3,0,0,0,0,0,0,2,4,2,0,0,0,4,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,2,1,2,0,0,0,0,2,2,0,1,0,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,0,0,0,0,0,0,4,3,0,0,1,0,7,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,0,0,0,0,0,0,6,4,0,0,3,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,0,0,0,0,0,0,2,2,0,2,0,5,2,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,0,0,0,0,0,0,3,2,2,1,1,3,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,1,2,1,1,0,2,5,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,5,1,0,0,0,0,3,1,0,0,1,2,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,0,0,0,0,5,2,0,0,0,3,3,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,5,2,0,1,0,0,1,3,0,0,0,1,2,1,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,2,5,0,0,0,1,3,0,3,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,1,0,0,0,0,2,5,0,0,2,3,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,1,3,0,1,0,2,4,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,2,0,0,0,0,2,2,3,0,0,3,2,1,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,3,0,0,0,0,1,1,2,1,0,0,5,0,3,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,4,4,0,0,0,0,0,6,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,2,2,2,0,4,0,1,4,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,2,2,0,0,0,6,0,3,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,3,0,0,0,0,0,3,2,2,0,2,4,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0,2,1,1,1,0,2,2,4,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0,0,3,1,0,1,4,2,1,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,2,0,0,0,0,0,3,1,0,0,1,3,1,3,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,2,0,0,0,0,0,1,3,0,0,2,2,3,2,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,3,0,0,0,0,0,1,3,0,0,0,2,0,6,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,1,0,1,4,4,0,2,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,5,3,2,0,0,0,2,2,0,0,0,2,0,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,1,0,1,0,0,3,4,0,0,0,0,4,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,1,0,0,0,3,0,4,0,0,4,0,3,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,0,1,0,0,2,0,2,1,0,0,4,1,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,2,2,2,0,0,0,4,0,0,0,0,0,2,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,0,1,0,0,0,7,0,0,0,0,0,1,4,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,1,0,0,0,0,4,0,0,1,4,2,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,0,1,0,0,0,4,0,0,0,1,4,0,0,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,3,1,0,0,0,0,2,2,0,0,3,0,3,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,3,0,1,0,0,0,2,2,0,0,0,3,0,2,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,1,0,0,0,0,0,4,0,0,0,0,5,0,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,1,0,0,0,0,4,0,0,0,0,0,5,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,6,0,0,0,0,0,0,0,3,0,0,6,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,0,0,1,0,4,4,0,0,1,2,1,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,0,0,0,0,7,2,0,0,2,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,0,0,0,0,3,3,0,1,1,3,3,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,3,0,0,0,0,2,0,1,2,1,0,7,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,0,0,0,0,0,0,0,0,1,2,6,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,4,3,1,0,0,0,0,0,0,1,0,4,2,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,0,0,1,2,0,1,1,8,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,0,0,0,1,1,1,1,0,4,3,2,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,0,0,0,0,0,0,2,0,4,4,5,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,3,0,0,0,0,0,0,0,2,0,2,4,0,6,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,4,0,2,0,0,0,0,0,1,0,0,6,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,1,1,0,2,5,1,0,0,2,0,1,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,1,0,0,0,4,2,0,1,0,6,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,1,0,0,2,4,0,0,0,2,5,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,1,0,0,0,1,2,0,1,0,4,3,3,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,0,1,0,0,1,1,1,1,0,1,5,0,3,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,1,0,0,0,0,0,0,2,0,0,4,6,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,1,0,0,0,0,0,2,0,0,4,0,6,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,3,0,0,3,6,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,0,0,0,0,0,0,0,0,1,4,7,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,0,0,0,0,0,0,0,0,2,6,2,3,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,6,0,6,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,1,0,0,2,4,0,1,2,4,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,2,2,0,0,0,0,0,0,0,1,5,1,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,1,0,1,0,0,0,3,0,0,1,4,4,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,0,0,2,1,0,1,6,1,2,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,1,0,0,0,0,0,0,1,2,7,0,3,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,3,3,1,0,0,0,0,0,0,0,2,2,4,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,1,0,0,0,2,1,0,0,2,2,4,3,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,0,0,0,0,0,0,8,3,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,1,0,0,0,0,0,0,0,2,6,4,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,1,0,0,0,0,0,0,0,0,3,3,5,3,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,1,0,0,0,0,0,0,0,1,4,1,5,2,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,1,0,0,0,0,0,0,0,0,0,2,4,4,4,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,0,0,0,0,0,2,0,8,0,4,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,4,0,0,0,0,0,0,0,0,4,0,0,5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,1,0,0,6,2,0,0,0,0,3,0,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,1,0,0,1,2,0,2,0,4,0,6,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,2,0,0,0,3,0,0,0,2,4,2,0,4,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,3,0,0,0,2,1,0,0,0,4,1,2,2,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,6,0,0,0,0,0,0,0,0,4,0,4,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,0,1,2,0,0,4,0,5,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,0,0,0,0,0,3,4,6,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,0,0,0,0,0,0,2,3,1,4,4,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,2,0,0,0,0,0,0,0,0,4,3,0,8,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,3,0,0,0,0,0,0,0,0,4,0,3,2,6,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,7,2,0,0,0,0,0,0,0,0,0,6,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,0,0,0,0,0,0,0,0,0,8,4,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,0,0,0,0,0,0,0,0,2,4,5,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,6,0,7,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,9,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,3,0,0,0,0,9,0,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,3,0,0,0,12,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,3,6,0,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,3,3,6,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,15,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,6,9,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,12,3],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,6],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10,0,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,4,6,0,4,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,6,3,2,0,0,0,0,0,3,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,6,1,0,0,0,0,0,3,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,6,4,0,0,0,0,0,0,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,10,0,0,0,0,0,0,0,0,6],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,18,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,9,9,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,8,4,0,1,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,6,2,3,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,8,6,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,6,3,2,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,12,0,2,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,8,4,1,1,0,0,3,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,8,3,1,1,0,4,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,5,5,2,1,0,0,4,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,6,6,2,0,3,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,3,3,3,0,3,0,3,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,6,0,8,0,0,3,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,6,3,0,0,3,0,3,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,8,0,2,0,0,0,0,5,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,5,0,0,0,2,4,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,7,1,0,0,0,4,0,3,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,8,0,0,4,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,4,0,2,0,4,0,4,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,6,2,0,2,3,2,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,5,1,1,0,2,3,1,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,2,6,0,0,4,0,1,3,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,4,1,0,0,4,0,4,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,9,2,0,0,0,0,0,6,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,2,0,1,4,2,1,2,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,2,0,0,1,4,0,1,2,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,5,0,0,3,0,3,3,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,5,0,0,0,3,0,3,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,8,0,0,0,0,6,0,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,8,0,0,0,0,0,6,0,0,6],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,6,9,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,8,6,0,1,4,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,2,3,3,0,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,4,5,0,0,4,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,6,0,2,2,4,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,2,2,0,2,4,0,1,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,2,4,0,4,0,4,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,3,4,0,0,4,0,4,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,6,0,0,0,9,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,6,0,0,0,0,9,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,3,0,0,9,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,3,3,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,2,1,0,5,3,2,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,2,0,2,6,0,4,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,0,0,2,2,7,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,2,0,0,2,6,0,2,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,1,1,6,4,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,1,0,3,5,2,2,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,0,0,7,0,4,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,1,1,2,4,2,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,2,0,9,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,1,2,0,4,0,4,5,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,0,11,0,2,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,3,1,0,4,4,4,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,0,4,3,7,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,2,0,2,4,1,6,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,1,0,2,4,0,6,1,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,0,4,6,2,3,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,0,4,0,8,0,3,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,4,5,0,3,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,2,4,1,4,2,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,4,0,6,0,4,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,2,8,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,4,8,3,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,1,5,4,2,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,2,8,0,4,1,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,6,0,3,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,8,4,3,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,3,5,3,3,3,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,6,0,4,2,5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,4,0,4,6,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,3,4,6,3,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,2,3,1,7,2,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,4,4,2,4,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,4,0,6,0,6,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,9,6,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,6,3,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,9,0,3,6],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,12,6,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,8,4,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,12,0,4,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,10,5,0,5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,10,0,5,0,5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,6,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,7,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,6,3,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,2,6,3,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,3,4,8,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,7,2,6,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,7,5,4,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,4,5,7,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,9,3],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,8,4,4,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,11,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,4,9,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,8,7],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,12,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,14,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,11],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21]],"complement_edge_counts":[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[2,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,1,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,1,3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,2,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,2,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,1,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,2,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,4,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,0,0,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,1,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,1,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,1,0,0,0,2,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,1,1,0,0,0,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,1,0,0,2,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,2,0,1,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,4,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,1,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,2,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,1,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,2,0,0,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,2,0,0,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,1,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,0,1,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,1,1,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,1,1,1,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,2,1,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,2,1,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,0,0,0,2,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,2,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,2,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,2,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,0,0,0,1,1,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,0,1,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,1,0,1,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,2,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,0,0,0,2,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,2,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,2,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,2,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,2,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,2,0,0,0,0,2,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,2,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,0,0,0,2,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,1,1,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,2,0,0,0,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,2,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,1,0,0,0,2,0,2,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,1,0,0,0,2,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,1,0,0,2,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,1,1,0,0,2,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,1,0,0,2,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,1,1,1,0,0,2,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,4,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,4,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,4,0,0,0,0,2,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,4,0,0,0,0,2,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,2,2,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,0,0,0,0,2,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,1,0,0,0,2,0,2,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,1,0,0,0,2,0,2,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,2,0,0,0,2,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,2,0,0,0,2,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,3,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,1,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,3,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,2,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2,0,0,0,0,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,2,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,2,0,0,0,0,0,3,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,1,2,0,0,0,0,0,3,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,4,0,0,0,0,0,0,6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,1,0,0,4,0,0,0,0,0,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,2,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,1,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,4,0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,1,2,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,1,1,2,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,1,0,2,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,2,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,2,0,2,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,2,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,1,0,0,0,2,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,1,0,0,0,1,2,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,1,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,2,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,1,2,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,2,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,4,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,1,3,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,2,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,2,1,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,2,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,2,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,1,1,2,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,1,1,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,1,2,0,0,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,1,1,1,1,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,1,1,0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,2,0,0,1,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,2,0,0,0,2,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,0,2,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,1,2,0,0,1,1,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,1,2,0,0,0,2,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,3,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,3,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,1,4,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,2,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,3,0,0,0,0,0,2,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,2,1,1,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,1,2,1,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,1,2,0,1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,2,0,2,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,2,0,1,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,0,2,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,1,2,0,2,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,1,0,0,1,2,0,1,1,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,1,2,0,0,2,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,4,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,2,2,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,2,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,2,2,0,0,0,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,2,0,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,3,0,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,3,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,0,0,3,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,1,1,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,1,0,1,1,0,1,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,1,0,0,1,1,1,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,1,0,0,1,1,1,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,2,0,0,2,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,2,0,0,0,2,1,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,2,0,0,0,2,1,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,4,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,4,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,4,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,3,0,0,0,1,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,3,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,0,0,3,0,0,1,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,1,0,0,0,0,0,0,3,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,1,1,1,0,0,1,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,1,1,1,0,0,1,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,1,0,1,1,0,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,1,0,1,1,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,2,0,2,0,0,1,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,1,0,0,0,2,0,2,0,0,1,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,1,0,0,0,2,0,0,2,0,1,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,2,0,0,2,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,1,0,0,0,0,0,4,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,1,0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,2,0,0,1,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,2,0,0,0,1,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,1,1,0,1,0,2,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,0,1,1,0,0,1,2,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,0,2,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,1,1,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,0,0,1,1,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,1,2,0,0,0,2,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,1,1,1,0,0,2,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,0,0,0,0,0,1,1,1,0,0,2,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,2,0,1,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,0,2,0,0,1,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,2,0,0,0,0,0,0,0,2,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,2,1,0,0,0,2,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,1,0,0,0,0,0,2,1,0,0,0,2,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,1,0,0,0,0,0,1,2,0,0,0,2,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,1,1,0,0,0,0,0,1,2,0,0,0,2,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,2,2,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,1,0,0,0,0,0,2,2,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2,0,0,0,0,0,0,4,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,1,0,2,0,0,0,0,0,0,4,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,2,0,2,2,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,4,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,2,4,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,0,2,2,2,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,4,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,1,0,0,0,0,0,0,0,0,3,0,0,3,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,3,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,1,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,2,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,4,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,2,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,2,2,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,2,0,6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,3,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,3,3,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,6,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,6,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,8,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,4,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,1,4,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,3,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,0,0,1,4,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,0,0,0,3,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,0,0,0,0,0,6,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,4,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,2,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,0,0,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,2,1,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,1,0,2,0,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,2,0,1,0,0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,1,2,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,4,2,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,4,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,2,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,3,0,0,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,1,0,3,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,2,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,1,0,2,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,1,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,3,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,1,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,0,3,1,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,2,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,1,2,0,1,1,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,0,2,0,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,1,2,0,1,1,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,2,1,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,1,0,0,3,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,0,2,1,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,1,2,1,0,0,3,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,2,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,2,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,3,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,4,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,4,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,2,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,2,0,2,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,3,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,3,0,1,0,0,0,0,2,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,1,2,0,0,0,1,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,1,1,0,0,1,1,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,1,1,1,1,0,0,1,0,1,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,2,0,0,1,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,1,0,2,0,0,1,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,3,0,0,1,2,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,1,0,2,1,0,1,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,2,1,0,1,1,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,1,1,0,1,2,0,1,0,1,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,1,2,0,1,0,0,2,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,2,1,0,0,3,0,1,0,0,0,2,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,6,0,0,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,6,0,0,0,0,3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,6,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,3,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,2,0,0,0,2,0,1,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,1,1,2,0,0,0,0,2,0,1,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,2,1,0,0,1,0,2,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,2,0,2,1,0,0,0,1,0,2,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,3,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,3,0,0,3,0,0,0,0,0,3,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,2,0,0,0,1,0,0,0,2,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,3,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,3,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,2,0,0,0,2,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,1,0,0,0,1,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,2,0,0,1,0,0,0,1,0,1,0,0,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,3,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,0,0,3,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,2,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,1,2,1,0,0,0,0,0,2,0,1,0,0,2,0,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,4,0,0,1,0,0,0,0,0,2,0,0,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,2,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,2,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,1,0,2,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,2,3,0,0,0,0,0,1,0,2,0,0,0,2,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,8,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,8,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,4,0,2,1,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,4,0,2,1,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,2,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,1,0,2,1,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,2,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,2,2,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,1,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,2,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,1,0,2,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,4,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,3,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,1,0,0,3,1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,2,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,0,2,2,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,2,2,0,0,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,1,2,2,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,1,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,3,1,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,2,2,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,4,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,1,0,2,4,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,0,0,0,0,2,2,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,2,1,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,6,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,4,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,3,0,0,0,1,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,1,0,0,0,0,1,2,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,3,1,0,1,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,2,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,3,0,0,0,0,0,1,2,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,2,0,2,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,2,0,0,1,0,2,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,1,0,0,1,0,2,2,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,1,0,2,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,2,0,1,0,0,1,2,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,1,0,1,0,2,1,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,1,0,1,0,0,2,1,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,1,0,0,2,2,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,0,1,1,0,0,1,1,2,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,0,0,1,1,0,0,0,0,4,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,4,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,4,0,0,0,0,5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,2,1,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,3,2,0,1,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,0,0,0,1,1,1,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,2,0,0,1,1,0,1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,1,0,2,0,0,1,0,1,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,1,2,1,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,1,0,0,0,1,1,2,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,1,0,0,1,1,1,0,1,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,3,0,1,0,0,1,0,2,0,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,0,1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,0,0,2,2,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,2,0,1,2,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,1,1,0,2,0,1,1,1,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,2,0,2,0,0,1,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,0,2,0,2,0,0,0,3,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,1,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,2,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,1,2,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,1,0,0,0,0,3,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,1,0,0,0,0,2,1,0,1,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,2,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,2,2,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,0,0,0,1,0,2,1,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,1,2,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,1,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,2,0,0,2,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,0,2,0,0,0,1,2,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,1,0,2,1,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,1,0,0,1,1,1,0,0,0,0,0,0,2,1,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,2,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,3,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,1,0,1,0,0,0,0,2,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,2,0,1,0,0,0,0,1,1,0,1,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,1,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,1,0,1,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,2,1,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,0,1,0,0,1,2,0,1,0,0,0,0,1,0,0,1,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,0,0,0,2,1,2,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,1,1,1,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,1,1,0,0,0,0,2,0,0,0,0,0,1,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,1,0,1,0,0,1,1,0,2,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,2,0,1,0,0,2,1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,1,0,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,2,0,0,0,1,0,0,2,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,1,0,2,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,1,1,0,0,0,0,0,1,0,0,2,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,0,0,0,1,1,0,2,0,0,0,0,0,1,0,0,1,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,2,1,1,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,2,0,2,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,2,1,0,0,0,0,0,1,0,0,1,1,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,1,0,0,0,1,1,2,0,0,0,0,0,1,0,0,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,1,1,2,0,0,0,0,0,1,0,0,0,1,1,1,0,0,0,0],[0,0,0,0,0,0,0,1,1,0,1,2,0,0,0,1,0,3,0,0,0,0,0,1,0,0,0,0,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,2,0,0,2,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,2,0,1,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,1,1,0,0,1,0,0,0,1,0,0,1,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,2,1,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,0,0,0,2,0,0,2,0,1,0,0,0,0,0,0,1,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,3,0,1,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,2,2,0,0,1,0,0,0,1,0,0,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,2,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,2,2,0,0,1,0,0,0,0,0,0,0,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,1,1,2,1,0,0,0,0,0,0,0,0,2,1,1,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,1,2,0,0,0,1,1,2,0,1,0,0,0,0,0,0,0,1,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,2,0,2,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,4,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,2,6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,2,0,4,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,2,0,3,2,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,4,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,1,4,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,3,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,4,0,1,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,1,1,2,0,2,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,1,1,1,2,1,1,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,2,0,3,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,0,4,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,2,1,0,1,2,2,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,2,1,0,0,0,5,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,6,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,2,4,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,0,2,2,2,0,0,0,0,0,0,1,1,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,4,0,0,0,0,0,0,0,1,2,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,2,0,0,0,0,1,1,1,1,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,4,0,0,0,0,1,0,2,0,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,1,2,0,2,0,0,0,1,0,3,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,1,1,1,0,0,1,0,1,2,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,1,0,2,0,2,0,0,1,0,0,2,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,4,0,0,0,1,0,1,2,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,2,2,0,0,1,0,0,2,1,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,2,0,0,0,4,0,0,1,0,0,0,3,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,2,0,0,0,0,0,0,2,2,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,4,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,1,1,1,0,0,0,0,1,2,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,2,0,2,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,2,2,0,0,0,0,1,2,0,0,0,0,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,4,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,2,0,0,0,0,0,0,1,0,2,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,2,2,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,1,2,0,0,0,0,0,0,0,2,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,2,1,1,0,0,0,0,0,0,2,0,0,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,3,0,2,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,4,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,2,2,0,0,0,0,0,0,2,0,0,1,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,2,0,4,0,0,0,0,0,0,2,0,0,0,1,0,2,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,3,2,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,1,2,0,0,1,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,2,2,0,0,1,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,1,0,0,0,1,3,1,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,0,0,1,0,0,0,1,2,1,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,1,2,1,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,2,0,0,0,1,1,2,0,1,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,2,0,0,0,0,1,2,0,1,0,0,1,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,2,0,0,0,1,1,0,1,1,0,0,1,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,2,0,0,0,2,0,0,0,0,0,0,0,1,2,0,0,2,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,0,0,0,0,2,0,0,1,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,0,0,0,3,0,0,1,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,0,1,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,0,2,1,0,1,0,0,1,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,2,0,0,0,0,0,2,1,0,1,0,1,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,2,0,2,0,0,0,0,1,1,0,2,0,0,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,2,2,0,0,0,0,0,2,0,1,1,0,0,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,2,0,0,0,0,1,0,1,2,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,2,0,1,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,2,2,0,0,0,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,1,1,0,1,0,0,0,1,1,0,0,0,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0,1,0,0,1,2,0,0,0,1,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,2,0,0,0,0,2,1,0,0,0,3,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,1,0,0,0,0,1,1,0,0,1,2,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,3,0,0,0,0,1,1,0,0,0,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,1,1,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,2,1,0,1,0,0,1,2,0,0,0,1,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,2,1,1,0,0,0,1,0,1,0,0,3,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,1,2,0,1,0,0,1,0,1,0,0,1,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,2,1,0,1,0,0,0,0,2,0,0,0,0,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,2,0,0,0,1,0,0,0,3,0,0,0,0,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,2,0,0,0,0,0,2,0,0,1,0,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,4,0,0,0,0,0,2,0,0,0,1,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,2,1,1,0,0,0,0,2,0,0,0,2,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,1,1,2,0,1,0,0,0,2,0,0,0,0,3,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,1,2,1,0,0,0,0,1,1,0,0,1,1,1,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,1,0,3,0,1,0,0,0,1,1,0,0,0,2,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,2,0,0,0,3,0,0,0,0,0,2,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,2,2,0,0,0,0,1,1,0,0,1,0,2,1,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,2,2,0,2,0,0,0,1,1,0,0,0,1,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,4,2,0,0,0,0,0,2,0,0,0,0,2,2,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,4,0,2,0,0,0,0,2,0,0,0,0,0,4,0,0,0],[0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,1,1,0,0,1,2,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,2,1,0,0,1,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,2,2,0,0,2,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,2,0,0,0,4,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,1,1,0,1,1,2,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,1,0,0,0,0,2,0,0,0,2,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,0,0,0,2,0,1,1,0,0,0,0,2,0,0,0,0,2,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,2,0,0,0,0,0,2,0,0,0,0,0,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,1,0,2,0,1,1,0,0,0,0,0,0,0,2,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,1,0,1,0,2,0,1,1,0,0,0,0,0,0,0,2,0,0,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,2,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,0,2,0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,4,0,0,0,2,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,2,0,0,0,0,4,0,0,0,0,2,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,1,0,0,0,0,4,0,0,0,0,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,1,1,0,0,0,0,4,0,0,0,0,0,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,0,2,0,0,2,0,2,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,1,1,0,1,0,0,0,2,0,0,0,0,2,0,0,2,0,0,2,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,4,0,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,2,0,0,0,0,2,0,0,2,0,0,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,2,0,0,0,0,2,0,0,2,0,0,0,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,2,0,1,2,0,0,2,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,1,1,0,0,0,0,0,0,0,2,2,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,2,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,3,1,1,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,1,0,0,0,2,0,0,4,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,2,2,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,2,0,1,0,0,0,2,0,0,0,4,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2,0,0,1,0,0,0,2,0,0,0,4,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,1,1,0,1,0,0,0,2,0,0,0,2,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,2,0,1,0,0,0,2,0,0,0,0,4,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,1,1,0,0,0,0,0,0,2,2,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,2,0,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0,4,2,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,2,4,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,2,1,0,0,0,0,0,0,0,4,0,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,2,1,0,0,0,0,0,0,0,2,2,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1,1,2,0,0,0,0,0,0,0,2,2,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,1,2,0,0,0,0,0,0,0,0,4,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,4,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,5,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,2,4,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,6,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,8,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,2,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,1,1,0,0,0,0,2,2,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,2,1,1,0,0,0,0,0,2,2,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,4,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,1,0,2,0,0,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,0,0,0,0,0,2,0,0,0,0,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0,0,1,1,0,0,0,1,1,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,2,0,0,0,2,2,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,1,0,0,0,0,1,0,0,0,1,3,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,0,1,0,0,0,0,0,0,0,1,0,2,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,0,0,0,0,1,0,0,0,0,3,0,1,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,2,0,0,0,0,0,0,0,1,0,1,2,0,1,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,2,0,0,0,0,0,0,2,0,0,0,0,0,2,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,1,2,0,3,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,2,2,0,0,0,0,0,0,0,0,0,1,2,2,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,4,0,0,0,0,0,0,0,0,0,2,0,3,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,1,4,0,0,0,0,0,0,0,0,0,0,2,1,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,3,3,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,1,1,3,2,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0,1,0,2,3,1,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,1,0,0,3,3,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,6,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,1,0,0,2,0,2,4,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,0,0,2,0,0,4,2,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,2,0,0,0,6,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,2,2,2,0,0,0,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,1,2,2,0,0,0,0,2,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,6,2,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,2,2,0,0,1,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,3,2,0,1,0,1,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,3,1,1,0,2,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,1,1,1,2,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,1,4,3,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,1,2,2,0,0,0,1,0,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,2,3,0,1,0,0,1,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,3,1,1,0,0,2,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,1,1,1,2,0,0,2,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0,0,0,2,2,0,0,0,0,2,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,2,0,0,0,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,2,2,0,0,0,0,4,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,2,2,0,0,2,0,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,2,0,2,0,2,2,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,1,1,1,0,1,2,1,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,1,1,1,0,1,3,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,2,1,0,0,1,1,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,3,2,0,0,0,1,2,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,1,2,0,0,0,1,1,1,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,1,0,0,0,0,2,3,0,0,0,0,2,0,1,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,2,2,0,0,1,2,1,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,1,2,0,1,0,1,3,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,2,1,1,0,0,2,1,1,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,0,0,0,0,1,1,1,1,0,0,3,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,4,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,2,0,0,4,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,2,0,0,0,4,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,1,1,0,2,2,0,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,1,0,0,0,0,1,1,1,0,0,2,2,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,2,1,0,1,2,0,1,1,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,2,0,0,0,0,0,2,1,0,0,1,2,0,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0,0,1,2,0,0,2,0,2,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,3,0,0,0,0,0,1,2,0,0,0,2,0,3,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,4,4,0,0,0,0,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,2,2,0,0,0,2,0,1,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0,2,4,0,0,0,0,2,1,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,2,0,2,0,0,4,0,1,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,1,0,0,2,0,2,0,0,0,4,1,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,4,0,0,0,0,0,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,1,0,0,0,6,0,0,0,0,0,0,2,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,4,0,0,0,4,0,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,4,0,0,0,0,4,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,2,2,0,0,2,0,2,0,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,2,0,1,0,0,0,2,2,0,0,0,2,0,2,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,4,0,0,0,0,4,0,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,1,0,0,0,0,4,0,0,0,0,0,4,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,2,2,0,0,1,2,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,2,2,0,0,1,4,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,2,1,0,0,1,1,3,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,0,2,0,0,0,1,0,4,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,1,0,2,2,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,1,0,1,0,5,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0,1,0,1,0,3,1,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,1,0,2,4,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,0,0,0,1,0,2,2,0,4,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,4,0,0,0,0,0,0,0,0,1,0,0,4,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,2,3,0,0,0,2,0,1,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,2,0,0,0,4,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,2,2,0,0,0,2,2,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,1,1,0,1,0,2,2,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,0,1,1,0,1,0,1,3,0,1,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,2,0,0,4,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,2,0,0,4,0,2,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,6,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,2,5,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0,0,0,0,0,0,0,5,2,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,0,0,2,4,0,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,1,4,1,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,0,0,1,0,0,1,3,2,2,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,1,4,1,2,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,0,0,0,1,2,3,0,2,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,2,2,3,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,1,0,0,0,1,0,0,0,2,2,3,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,4,2,4,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,2,4,2,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,0,2,2,3,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,1,0,0,0,0,0,0,0,1,3,1,3,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,2,2,4,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,0,0,0,0,0,2,0,6,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,0,0,0,4,0,0,4,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,6,0,0,0,0,0,3,0,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,2,0,0,0,4,0,5,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,2,0,0,0,2,2,2,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,2,0,0,0,0,4,1,0,2,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,4,0,4,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,4,0,4,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,2,2,5,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0,0,0,2,2,1,2,3,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,4,2,0,5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,0,0,0,0,4,0,2,2,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,6,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,2,0,0,0,0,0,0,0,0,0,2,4,3,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,6,0,5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,9,0,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,12,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,6,0,6,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,3,0,6,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,12,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,6,6,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,12,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,6,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,6,3,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,6,1,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,6,4,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,10,0,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,6,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,3,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,4,0,0,1,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,3,0,0,3,0,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,6,0,0,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,3,2,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,6,0,2,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,4,2,1,0,0,0,1,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,1,1,1,0,2,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,2,1,1,0,0,2,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,0,3,0,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,2,3,0,3,0,0,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,6,0,2,0,0,3,0,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,2,3,0,0,3,0,0,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,4,0,0,0,0,0,0,3,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,3,0,0,0,1,2,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,5,0,0,0,0,2,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,4,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,2,0,4,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,0,2,3,0,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,1,1,0,2,3,0,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,0,4,0,1,1,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,2,1,0,0,4,0,2,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,9,0,0,0,0,0,0,3,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,1,4,0,1,0,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,2,0,0,1,4,0,1,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,0,3,0,3,0,0,1,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,4,0,0,0,3,0,3,0,1,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,6,0,0,0,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,8,0,0,0,0,0,6,0,0,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,6,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,6,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,3,1,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,4,1,0,0,0,0,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,6,0,2,0,0,1,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,4,2,2,0,0,0,0,1,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,2,3,0,0,0,2,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,3,3,0,0,0,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,6,0,0,0,3,0,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,6,0,0,0,0,3,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,6,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,1,2,3,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,2,0,0,3,2,1,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,2,2,0,4,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,1,0,5,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,0,1,4,0,0,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,2,4,2,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,1,1,0,1,3,1,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,1,0,0,4,0,2,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,2,2,2,1,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,2,0,5,0,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,4,0,2,4,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,7,0,2,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,4,2,2,1,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,3,4,2,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,2,2,1,5,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,0,2,4,0,2,1,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,4,3,2,1,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,2,0,0,4,0,5,0,1,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,2,3,0,2,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,2,2,0,3,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,0,4,0,2,0,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,6,4,0,0,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,7,1,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,4,2,2,2,0,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,5,0,2,1,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,6,0,3,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,2,3,2,1,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,4,2,2,2,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,4,0,4,1,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,4,0,4,4,0,0,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,2,5,2,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,2,3,1,4,2,1,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,4,3,2,2,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,4,0,5,0,4,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,9,3,0,2,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,6,3,1,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,9,0,3,3],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,8,6,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,4,8,0,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,12,0,0,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,0,0,5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,10,0,0,0,5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,6,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,3,3,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,2,4,2,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,4,6,1,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,5,2,4,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,4,4,2,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,4,3,6,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,7,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,4,4,1],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,9,4,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,7,2],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,8,5],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,12,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,12,4],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10,10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,21]],"subset_denominator":21,"column_denominator":3024,"column_numerators":[[-105,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[89,-50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[253,-40,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[402,-15,-45,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[546,0,-30,-40,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[690,0,0,-50,-25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[834,0,0,0,-75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[417,-60,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-20,218,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[129,243,-30,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[278,253,-30,0,0,-15,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10,243,119,0,0,0,-20,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[134,258,114,-10,0,0,0,-20,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[278,268,119,-20,0,-5,0,0,-20,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10,412,-30,129,0,0,-15,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[134,412,-15,119,-5,0,0,-15,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[278,412,0,109,-10,0,0,0,-15,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10,556,0,-40,139,0,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[134,556,0,-20,119,0,0,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[278,556,0,0,99,0,0,0,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10,556,-60,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,551,-30,0,0,-30,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,258,253,0,0,0,-10,-20,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,268,248,0,0,-5,0,-10,-20,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,273,392,-10,0,0,0,-20,0,0,0,0,-10,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,278,397,-10,0,-10,0,0,-20,0,0,0,0,-10,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,-20,536,0,0,0,-20,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,-20,546,-10,0,0,0,-20,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,134,397,134,0,0,-10,-15,0,-5,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,134,402,129,0,0,0,-10,-15,0,-5,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,278,268,268,-5,0,0,-20,0,0,-10,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,278,273,263,-5,0,0,0,-20,0,0,-10,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,-10,402,273,0,0,0,0,0,-45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,-10,402,278,-5,0,0,0,0,0,-45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,134,417,119,139,0,0,0,0,-15,-15,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,134,417,124,134,0,0,0,0,0,-15,-15,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,278,417,-5,263,0,0,0,0,0,-30,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,278,417,0,258,0,0,0,0,0,0,-30,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,819,-20,0,0,0,0,0,0,0,0,-30,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,834,-20,0,-15,0,0,0,0,0,0,0,-30,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,546,268,0,0,-5,-20,0,0,0,0,-5,0,-10,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,546,268,0,0,0,-5,-20,0,0,0,0,-5,0,-10,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,417,546,-5,0,0,-15,0,0,0,0,-15,0,0,0,-15,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,417,546,-5,0,0,0,-15,0,0,0,0,-15,0,0,0,-15,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,258,556,0,0,0,0,0,-20,-10,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,258,556,0,0,0,0,0,0,-20,-10,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,273,546,139,0,0,0,0,-5,-10,0,0,0,-20,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,273,546,139,0,0,0,0,0,-5,-10,0,0,0,-20,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,417,278,407,0,0,0,0,0,-15,0,0,0,0,0,-30,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,417,278,407,0,0,0,0,0,0,-15,0,0,0,0,0,-30,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,0,1112,-10,0,0,0,0,0,0,0,-30,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,0,1112,-10,0,0,0,0,0,0,0,0,-30,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,0,824,278,0,0,0,0,0,0,0,0,0,-15,0,-30,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,0,824,278,0,0,0,0,0,0,0,0,0,0,-15,0,-30,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,0,556,690,0,0,0,0,0,0,0,0,0,0,0,-30,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,0,556,690,0,0,0,0,0,0,0,0,0,0,0,0,-30,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5,0,0,0,1390,0,0,0,0,0,0,0,0,0,0,0,0,0,-50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[139,0,0,0,1390,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-50,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,834,0,0,0,-60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,387,0,0,0,119,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0],[0,402,129,0,0,129,-10,-20,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,412,268,0,0,124,0,-20,-10,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0],[0,417,417,0,0,114,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,-5,0,0,0,0,0,0,0,0,0],[0,-15,417,0,0,268,-30,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0],[0,129,278,139,0,273,-10,-20,-5,-5,-10,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,273,139,278,0,273,0,-20,-10,0,-10,-5,0,-5,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0],[0,417,0,417,0,273,0,0,-30,0,0,-15,0,0,0,0,0,0,0,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0],[0,-15,0,417,0,417,0,0,0,-45,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0],[0,129,0,278,139,417,0,0,0,-15,-30,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0],[0,273,0,139,278,417,0,0,0,0,-30,-15,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0],[0,417,0,0,417,417,0,0,0,0,0,-45,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0],[0,556,-20,0,0,278,-10,0,-40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0],[0,-60,0,0,0,0,387,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,109,-20,0,0,0,263,129,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,263,-20,-5,0,0,134,258,0,0,-10,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,268,-20,0,0,-10,263,0,129,-10,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0],[0,412,-10,-10,0,-5,134,129,129,0,-10,-5,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,556,0,-20,0,0,134,0,258,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0],[0,-20,-20,0,0,0,233,0,0,278,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,124,-10,-10,0,0,268,-20,0,124,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,268,-5,-10,-5,0,278,-20,0,0,258,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,268,0,-20,0,0,278,0,-20,119,0,139,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0],[0,412,0,-10,-10,0,278,0,-10,0,119,129,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,556,0,0,-20,0,278,0,0,0,0,238,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0],[0,-25,695,0,0,0,0,-50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0],[0,129,546,0,0,139,0,-20,-20,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,278,407,0,0,273,0,-10,-20,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0],[0,417,-30,0,0,0,0,402,-15,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-15,258,0,0,0,129,263,0,-10,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,129,268,-10,0,0,0,397,0,0,-10,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,134,263,0,0,-5,134,124,129,-5,0,0,0,0,-5,-5,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,278,268,-5,0,-5,0,268,124,0,-5,0,0,-5,0,-5,0,-5,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0],[0,-10,268,139,0,0,-5,392,0,0,-10,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0],[0,134,273,134,0,0,0,263,129,0,-5,-5,-5,0,0,-5,-5,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,278,278,129,0,0,0,134,263,0,0,-10,0,-10,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0],[0,-10,119,0,0,0,-20,273,0,253,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,134,124,-5,0,0,-10,268,0,139,119,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,278,129,-10,0,0,0,258,0,0,278,-5,0,0,0,-25,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,-10,129,134,0,0,0,268,0,114,139,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,134,129,139,-5,0,0,268,0,0,253,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,134,134,129,0,0,0,278,-10,129,-5,139,0,0,-10,-10,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,278,134,134,-5,0,0,278,-10,0,129,134,0,0,0,-10,0,-10,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0],[0,-10,278,-10,139,0,0,278,0,-5,258,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0],[0,134,278,-5,134,0,0,278,0,0,124,129,0,0,0,-10,-10,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,278,278,0,129,0,0,278,0,0,0,253,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0],[0,-5,685,0,0,278,0,0,-20,0,0,0,-20,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0],[0,139,556,0,0,407,0,0,-20,0,0,0,0,-20,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,-5,0,0,0],[0,-5,556,0,0,-10,139,-20,268,0,0,0,0,-5,-10,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0],[0,139,556,0,0,-10,0,139,248,0,0,0,0,0,0,-10,0,0,0,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0],[0,-5,268,0,0,134,124,129,134,-5,0,0,0,0,-10,0,0,0,0,0,0,-5,-5,0,0,0,0,0,0,0,0,0,0,0],[0,139,268,0,0,139,134,-10,258,-5,0,0,0,0,0,-10,0,0,0,0,0,0,-5,0,0,-5,0,0,0,0,0,0,0,0],[0,-5,273,139,0,139,-5,263,129,0,-5,0,-5,0,-5,0,-5,0,0,0,0,0,-5,0,0,0,0,-5,0,0,0,0,0,0],[0,139,273,139,0,139,0,129,263,0,-5,0,0,-10,0,-5,0,-5,0,0,0,0,0,-5,0,0,0,0,-5,0,0,0,0,0],[0,-5,278,278,0,139,0,129,268,0,0,-5,-10,-5,0,0,-10,0,0,0,0,0,0,-5,0,0,0,0,0,-5,0,0,0,0],[0,139,278,278,0,139,0,0,397,0,0,-5,0,-10,0,0,0,-10,0,0,-5,0,0,0,-5,0,0,0,0,0,-5,0,0,0],[0,-5,268,0,0,-5,-10,0,273,248,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,268,0,0,-5,-10,0,278,139,109,-5,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,-5,273,139,0,-5,0,-10,278,124,134,0,0,0,-10,-5,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,139,273,139,0,-5,0,-10,278,0,263,-5,0,0,0,-10,0,-5,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0],[0,-5,278,278,0,-5,0,0,268,139,-10,139,0,0,-20,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0],[0,139,278,278,0,-5,0,0,268,0,139,129,0,0,0,-20,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0],[0,-5,-10,278,0,139,0,0,278,119,139,0,0,0,-20,0,0,0,0,0,0,-10,-5,0,0,0,0,0,0,0,0,0,0,0],[0,139,-10,278,0,139,0,0,278,129,-10,139,0,0,0,-20,0,0,0,0,0,0,-10,0,0,-5,0,0,0,0,0,0,0,0],[0,-5,134,139,139,139,0,0,278,-5,263,0,0,0,-10,0,-10,0,0,0,0,0,-10,0,0,0,0,-5,0,0,0,0,0,0],[0,139,134,139,139,139,0,0,278,0,124,134,0,0,0,-10,0,-10,0,0,0,0,0,-10,0,0,0,0,-5,0,0,0,0,0],[0,-5,278,0,278,139,0,0,278,0,129,129,0,0,0,0,-20,0,0,0,0,0,0,-10,0,0,0,0,0,-5,0,0,0,0],[0,139,278,0,278,139,0,0,278,0,0,258,0,0,0,0,0,-20,0,0,0,0,0,0,-10,0,0,0,0,0,-5,0,0,0],[0,-10,-40,0,0,0,556,0,0,-20,0,0,129,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,-20,0,0,-20,551,0,0,-10,0,0,0,129,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0],[0,-5,114,-5,0,0,278,268,0,-5,-5,0,134,0,-10,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,129,-5,0,-10,278,273,-10,-5,-5,0,0,134,0,0,0,-5,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,-5,278,-10,0,-5,278,-20,278,-5,0,-5,139,0,0,0,-10,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,139,278,-10,0,0,278,0,253,-5,0,-5,0,139,0,0,0,-10,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0],[0,-5,-20,0,0,0,248,-20,0,273,0,0,0,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,-20,0,0,0,268,-10,-20,268,0,0,0,0,0,139,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0],[0,-5,129,-5,0,0,129,119,0,129,134,0,0,0,129,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,129,-5,0,0,134,129,-10,139,129,-5,0,0,-5,134,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,-5,278,-10,0,0,134,0,129,129,-10,139,0,0,129,0,0,0,0,0,0,-5,-5,0,0,0,0,0,0,0,0,0,0,0],[0,139,278,-10,0,0,134,0,134,139,-10,124,0,0,0,129,0,0,0,0,0,0,-5,0,0,-5,0,0,0,0,0,0,0,0],[0,-5,-10,-10,0,0,273,-20,0,402,0,0,-10,0,0,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,-10,-10,0,0,278,0,-20,407,0,0,0,-10,0,0,0,139,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0],[0,-5,134,-5,-5,0,278,-15,0,139,263,0,-5,0,-10,0,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,134,-5,-5,0,278,0,-10,139,268,-10,0,-5,0,0,0,134,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,-5,278,0,-10,0,278,0,-5,139,-20,273,0,0,0,0,129,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,139,278,0,-10,0,278,0,0,139,0,248,0,0,0,0,0,129,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0],[0,-5,268,-15,0,0,0,556,0,0,-10,0,124,0,0,0,-10,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,278,-10,0,-10,0,556,-5,0,-10,0,0,124,0,0,0,0,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0],[0,-5,-10,278,0,0,0,531,0,0,-10,0,139,0,0,0,-10,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0],[0,139,-10,278,0,0,0,556,-20,0,-10,0,-5,139,0,0,0,-10,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0],[0,-5,139,273,0,0,0,268,273,0,-5,-5,129,0,0,0,-5,0,-5,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0],[0,139,139,273,0,0,0,278,268,0,-5,-5,0,124,0,0,0,-5,0,-5,0,0,0,0,0,0,0,0,-10,0,0,0,0,0],[0,-5,278,-10,0,0,-5,258,0,0,268,0,0,0,134,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,278,-10,0,0,0,263,-10,0,278,0,0,0,0,124,0,-10,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0],[0,-5,-10,278,0,0,0,268,0,-10,268,0,0,0,119,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0],[0,139,-10,278,0,0,0,268,0,0,268,-10,0,0,0,129,-10,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,-5,139,273,0,0,0,134,134,-5,134,139,0,0,129,-5,-10,0,0,0,0,0,-5,0,0,0,0,-5,0,0,0,0,0,0],[0,139,139,273,0,0,0,134,134,0,134,134,0,0,0,129,0,-15,0,0,0,0,0,-5,0,0,0,0,-5,0,0,0,0,0],[0,-5,-5,129,0,0,0,268,0,268,139,0,-5,0,-20,0,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,-5,129,0,0,0,278,-10,273,139,0,0,-5,-5,-10,0,134,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,-5,139,134,-5,0,0,268,0,0,407,0,-5,0,0,0,119,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,139,134,-5,0,0,278,-10,0,412,0,0,-5,0,-5,0,129,0,-5,0,0,0,-10,0,0,0,0,0,0,0,0,0,0],[0,-5,-5,134,139,0,0,278,0,0,402,0,0,0,-15,0,129,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0],[0,139,-5,134,139,0,0,278,0,0,412,-10,0,0,0,-10,-5,129,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0],[0,-5,139,139,134,0,0,278,0,0,129,273,0,0,0,-5,124,0,-5,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0],[0,139,139,139,134,0,0,278,0,0,139,263,0,0,0,0,0,119,0,-5,0,0,0,0,0,0,0,0,-10,0,0,0,0,0],[0,-5,0,556,0,0,0,0,556,0,0,-10,119,-5,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0],[0,139,0,556,0,0,0,0,556,0,0,-10,0,119,0,0,0,0,0,-10,-5,0,0,0,0,0,0,0,0,0,-10,0,0,0],[0,-5,0,556,0,0,0,0,268,0,0,278,0,0,129,0,-20,0,0,0,0,0,0,-10,0,0,0,0,0,-5,0,0,0,0],[0,139,0,556,0,0,0,0,268,0,0,278,0,0,0,129,0,-20,0,0,0,0,0,0,-10,0,0,0,0,0,-5,0,0,0],[0,-5,0,268,0,0,0,0,278,273,0,139,0,0,-20,0,129,0,0,0,0,-5,-10,0,0,0,0,0,0,0,0,0,0,0],[0,139,0,268,0,0,0,0,278,273,0,139,0,0,0,-20,0,129,0,0,0,0,-5,0,0,-10,0,0,0,0,0,0,0,0],[0,-5,0,273,139,0,0,0,278,0,273,139,0,0,-10,0,124,0,-5,0,0,0,-5,0,0,0,0,-10,0,0,0,0,0,0],[0,139,0,273,139,0,0,0,278,0,273,139,0,0,0,-10,0,124,0,-5,0,0,0,-5,0,0,0,0,-10,0,0,0,0,0],[0,-5,0,278,278,0,0,0,278,0,0,412,0,0,0,0,119,0,-10,0,0,0,0,-5,0,0,0,0,0,-10,0,0,0,0],[0,139,0,278,278,0,0,0,278,0,0,412,0,0,0,0,0,119,0,-10,0,0,0,0,-5,0,0,0,0,0,-10,0,0,0],[0,-5,0,-20,0,0,0,0,0,819,0,0,-30,0,0,0,0,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,0,-20,0,0,0,0,0,834,0,0,0,-30,0,0,0,0,0,139,0,-15,0,0,0,0,0,0,0,0,0,0,0,0],[0,-5,0,129,-5,0,0,0,0,417,417,0,-15,0,-15,0,-15,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,0,129,-5,0,0,0,0,417,417,0,0,-15,0,0,0,-15,0,139,0,0,-15,0,0,0,0,0,0,0,0,0,0,0],[0,-5,0,278,-10,0,0,0,0,417,0,417,0,0,0,0,-30,0,139,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0],[0,139,0,278,-10,0,0,0,0,417,0,417,0,0,0,0,0,-30,0,139,0,0,0,0,0,-15,0,0,0,0,0,0,0,0],[0,-5,0,278,-10,0,0,0,0,0,834,0,-15,0,0,0,-15,0,124,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,139,0,278,-10,0,0,0,0,0,834,0,0,-15,0,0,0,0,0,124,0,0,0,-15,0,0,0,0,0,0,0,0,0,0],[0,-5,0,-10,278,0,0,0,0,0,834,0,0,0,0,0,-30,0,139,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0],[0,139,0,-10,278,0,0,0,0,0,834,0,0,0,0,0,0,-30,0,139,0,0,0,0,0,0,0,-15,0,0,0,0,0,0],[0,-5,0,139,273,0,0,0,0,0,417,417,0,0,0,0,-15,0,124,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0],[0,139,0,139,273,0,0,0,0,0,417,417,0,0,0,0,0,-15,0,124,0,0,0,0,0,0,0,0,-15,0,0,0,0,0],[0,-5,0,0,556,0,0,0,0,0,0,834,0,0,0,0,0,0,109,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0],[0,139,0,0,556,0,0,0,0,0,0,834,0,0,0,0,0,0,0,109,0,0,0,0,0,0,0,0,0,0,-15,0,0,0],[0,0,546,0,0,556,0,0,0,0,0,0,-10,-40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0],[0,0,258,0,0,0,139,268,129,0,0,0,134,0,-10,-10,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,0,407,-5,0,0,0,278,268,0,0,0,129,-5,0,-10,-5,-5,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0],[0,0,556,-10,0,0,0,0,556,0,0,0,134,-20,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0],[0,0,-30,0,0,0,0,0,0,516,0,0,273,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,119,-5,0,0,0,0,0,268,268,0,278,0,-20,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,263,0,-5,0,0,0,0,0,536,0,278,0,0,0,-20,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,268,-10,0,0,0,0,0,139,278,139,278,0,-20,-20,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,0,412,-5,-5,0,0,0,0,0,278,278,278,0,0,-20,-10,-10,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0],[0,0,556,0,-10,0,0,0,0,0,0,556,278,0,0,0,0,-40,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0],[0,0,417,0,0,829,0,0,0,0,0,0,0,-30,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,-5,0],[0,0,129,0,0,129,273,268,-5,0,0,0,0,134,-10,0,0,0,0,0,0,-5,-5,-5,0,0,0,0,0,0,0,0,0,0],[0,0,273,0,0,134,139,268,129,0,0,0,0,129,-5,-5,0,0,0,0,0,0,-5,-5,0,0,0,0,-5,0,0,0,0,0],[0,0,417,0,0,134,0,278,263,0,0,0,0,129,0,-10,0,0,0,0,-5,0,0,-5,-5,0,0,0,0,0,-5,0,0,0],[0,0,-10,139,0,278,-5,556,-10,0,0,0,-10,134,0,0,-10,0,0,0,0,0,-10,0,0,0,0,0,0,-5,0,0,0,0],[0,0,134,139,0,278,0,273,278,0,0,0,-5,119,0,0,-5,-5,0,0,0,0,0,-10,0,0,0,0,0,0,0,-5,0,0],[0,0,278,139,0,278,0,0,551,0,0,0,0,124,0,0,0,-10,0,0,-10,0,0,0,-10,0,0,0,0,0,0,0,-5,0],[0,0,129,0,0,-10,0,0,0,531,0,0,0,273,0,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,273,0,0,-10,0,0,0,268,263,0,0,278,0,0,0,-5,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0],[0,0,417,0,0,-10,0,0,0,0,536,-5,0,278,0,0,0,0,0,-5,0,0,0,-20,0,0,0,0,0,0,0,0,0,0],[0,0,-10,139,0,134,0,0,0,273,278,0,0,278,-20,0,0,0,0,0,0,-10,-10,-5,0,0,0,0,0,0,0,0,0,0],[0,0,134,139,0,134,0,0,0,139,273,139,0,278,-10,-10,0,0,0,0,0,0,-10,-10,0,0,0,0,-5,0,0,0,0,0],[0,0,278,139,0,134,0,0,0,0,278,273,0,278,0,-20,0,0,0,0,0,0,0,-10,-10,0,0,0,0,0,-5,0,0,0],[0,0,-10,0,139,278,0,0,0,-5,556,0,0,278,0,0,-20,0,0,0,0,0,-20,0,0,0,0,0,0,-5,0,0,0,0],[0,0,134,0,139,278,0,0,0,0,273,278,0,278,0,0,-10,-10,0,0,0,0,0,-20,0,0,0,0,0,0,0,-5,0,0],[0,0,278,0,139,278,0,0,0,0,0,551,0,278,0,0,0,-20,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,-5,0],[0,0,-30,0,0,0,-15,834,0,0,0,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,129,0,0,-5,-10,541,278,0,0,0,0,0,-10,-5,0,0,0,0,0,0,-10,0,0,0,-5,0,0,0,0,0,0,0],[0,0,273,0,0,0,-5,268,546,0,0,0,-5,0,-5,-10,0,0,0,0,0,0,0,0,0,-5,0,-10,0,0,0,0,0,0],[0,0,-20,-10,0,0,139,546,0,0,0,0,278,0,-10,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,134,-5,0,-5,139,407,129,0,0,0,139,139,-5,0,-5,-5,0,0,0,0,-5,-5,0,0,0,-5,0,0,0,0,0,0],[0,0,278,-5,0,0,139,278,258,0,0,0,0,273,-5,0,0,-10,0,0,0,0,0,0,0,-5,0,0,-10,0,0,0,0,0],[0,0,-15,0,0,0,402,-30,0,0,-15,0,0,0,417,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,129,0,0,0,278,114,-10,-10,0,0,0,0,278,129,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0],[0,0,273,0,0,0,139,268,-20,0,-10,0,0,0,134,278,0,-5,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0],[0,0,-15,0,0,0,-15,258,0,258,0,0,0,0,273,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,129,0,0,0,-10,263,0,0,258,0,0,0,268,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0],[0,0,129,0,0,0,-5,129,129,263,0,0,0,0,129,139,0,0,0,0,0,-5,-5,0,0,0,0,0,0,0,0,0,0,0],[0,0,273,0,0,0,-5,129,134,0,263,-5,0,0,139,139,-10,0,0,0,0,0,-5,0,0,0,0,-5,0,0,0,0,0,0],[0,0,-10,-5,0,0,134,263,0,134,-15,0,-5,0,273,0,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,134,-5,0,0,139,263,0,0,134,-5,-5,0,134,124,139,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0],[0,0,134,-5,0,0,139,134,129,134,-5,0,0,-5,273,-5,0,139,0,0,0,-5,-5,-5,0,0,0,0,0,0,0,0,0,0],[0,0,278,-5,0,0,139,134,134,0,134,-10,0,-5,139,134,0,134,0,0,0,0,-5,-5,0,0,0,0,-5,0,0,0,0,0],[0,0,-10,-5,0,0,-5,268,0,-15,278,0,0,0,392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,134,-5,0,0,-5,278,-5,-5,129,139,0,0,268,134,0,0,0,0,0,0,-10,0,0,0,-5,0,0,0,0,0,0,0],[0,0,278,-5,0,0,-5,278,0,0,-10,268,0,0,139,268,-5,0,0,0,0,0,0,0,0,-5,0,-10,0,0,0,0,0,0],[0,0,-10,0,-5,0,139,268,0,0,263,0,0,0,134,0,258,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,134,0,-5,0,139,278,-5,0,129,134,0,0,139,-5,134,134,0,0,0,0,-5,-5,0,0,0,-5,0,0,0,0,0,0],[0,0,278,0,-5,0,139,278,0,0,0,258,0,0,139,0,0,263,0,0,0,0,0,0,0,-5,0,0,-10,0,0,0,0,0],[0,0,417,0,0,0,0,-15,834,0,0,0,0,-15,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0],[0,0,-10,139,0,0,0,397,273,0,0,0,278,0,0,-5,-10,0,0,0,0,0,0,0,0,0,-5,-10,0,0,0,0,0,0],[0,0,134,139,0,0,0,273,407,0,0,0,134,134,0,-5,-5,-5,0,0,0,0,0,0,0,0,0,-5,-5,-5,0,0,0,0],[0,0,278,139,0,0,0,139,546,0,0,0,0,268,0,-5,0,-10,0,0,-5,0,0,0,0,0,0,0,-5,0,-10,0,0,0],[0,0,417,0,0,0,0,417,-30,0,0,0,0,0,0,402,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0],[0,0,273,0,0,0,0,-10,268,268,0,0,0,0,-5,268,0,0,0,0,0,0,-10,0,0,-5,0,0,0,0,0,0,0,0],[0,0,417,0,0,0,0,-10,268,0,268,0,0,0,0,273,0,-10,0,0,0,0,0,-10,0,0,0,0,-5,0,0,0,0,0],[0,0,-10,139,0,0,0,273,134,134,-5,0,-5,0,124,134,139,0,0,0,0,0,-5,0,0,0,0,-5,0,0,0,0,0,0],[0,0,134,139,0,0,0,273,134,0,134,-5,-5,0,0,273,129,-5,0,0,0,0,0,-5,0,0,0,0,0,-5,0,0,0,0],[0,0,134,139,0,0,0,139,268,139,-5,0,0,-5,129,134,0,139,0,0,0,0,-5,-10,0,0,0,0,-5,0,0,0,0,0],[0,0,278,139,0,0,0,139,268,0,139,-5,0,-5,0,268,0,134,0,0,0,0,0,-5,-10,0,0,0,0,0,-5,0,0,0],[0,0,-10,139,0,0,0,-5,278,-10,278,0,0,0,258,139,0,0,0,0,0,-5,-10,0,0,0,-5,0,0,0,0,0,0,0],[0,0,134,139,0,0,0,-5,278,-5,134,139,0,0,134,268,-5,0,0,0,0,0,-5,0,0,-5,0,-10,0,0,0,0,0,0],[0,0,278,139,0,0,0,-5,278,0,-10,278,0,0,0,407,0,-10,0,0,0,0,0,-5,0,0,0,0,-15,0,0,0,0,0],[0,0,-10,0,139,0,0,139,278,0,268,0,0,0,-10,139,268,0,0,0,0,0,-5,0,0,0,-5,-10,0,0,0,0,0,0],[0,0,134,0,139,0,0,139,278,0,134,134,0,0,0,134,129,134,0,0,0,0,0,-5,0,0,0,-5,-5,-5,0,0,0,0],[0,0,278,0,139,0,0,139,278,0,0,268,0,0,0,139,0,258,0,0,0,0,0,0,-5,0,0,0,-5,0,-10,0,0,0],[0,0,-10,-20,0,0,0,556,0,0,0,0,551,0,0,0,-20,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-10,0,-5,0,556,-10,0,0,0,278,273,0,0,-10,0,0,-5,0,0,0,-10,0,0,0,0,0,-5,0,0,0,0],[0,0,-5,134,0,0,0,273,268,0,0,0,412,139,0,0,-5,-5,-5,0,0,0,0,0,0,0,0,-10,0,-5,0,0,0,0],[0,0,139,134,0,0,0,278,273,0,0,0,139,402,0,0,-5,-5,0,-5,0,0,0,0,0,0,0,0,-10,0,0,-5,0,0],[0,0,-5,-10,0,0,-5,556,0,0,-20,0,-10,0,278,0,268,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-10,0,0,0,551,0,0,0,0,-10,0,0,258,278,-10,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0],[0,0,-5,134,0,0,0,278,278,-5,0,0,-5,-5,278,-10,129,139,0,0,0,0,-10,0,0,0,0,0,0,-5,0,0,0,0],[0,0,139,134,0,0,0,278,278,0,-5,0,-5,-5,0,278,139,119,0,0,0,0,0,-10,0,0,0,0,0,0,0,-5,0,0],[0,0,-10,-5,0,0,0,-15,0,397,-5,0,134,0,268,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,134,-5,0,0,0,-10,-5,412,-5,-5,139,0,-10,278,134,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0],[0,0,-10,139,0,0,0,-10,0,-5,402,0,139,0,268,0,134,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0],[0,0,134,139,0,0,0,-10,0,0,407,-10,139,0,0,278,129,0,-5,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0],[0,0,-5,-10,0,0,0,129,0,134,134,0,139,0,263,0,263,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-10,0,0,0,134,-5,139,139,0,139,0,129,129,139,134,0,0,0,0,-5,-5,0,0,0,-5,0,0,0,0,0,0],[0,0,-5,134,0,0,0,134,0,0,134,139,139,0,129,129,273,0,0,0,0,0,0,0,0,0,-5,-10,0,0,0,0,0,0],[0,0,139,134,0,0,0,134,0,0,139,134,139,0,0,268,134,129,0,0,0,0,0,0,0,0,0,-5,-5,-5,0,0,0,0],[0,0,-5,-5,-5,0,0,273,0,0,268,0,139,0,0,0,536,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-5,-5,0,0,278,-5,0,278,0,139,0,0,-10,273,273,0,-5,0,0,0,-10,0,0,0,0,0,-5,0,0,0,0],[0,0,-5,139,-5,0,0,278,0,0,-5,278,139,0,0,-10,412,134,-5,0,0,0,0,0,0,0,0,-10,0,-5,0,0,0,0],[0,0,139,139,-5,0,0,278,0,0,0,273,139,0,0,0,139,397,0,-5,0,0,0,0,0,0,0,0,-10,0,0,-5,0,0],[0,0,-5,278,0,0,0,0,556,0,0,0,268,268,0,0,0,-10,-5,0,0,0,0,0,0,0,0,0,0,-10,0,-5,0,0],[0,0,139,278,0,0,0,0,556,0,0,0,0,546,0,0,0,-10,0,-5,-10,0,0,0,0,0,0,0,0,0,-10,0,-5,0],[0,0,-5,278,0,0,0,0,556,0,0,0,0,-10,273,0,-10,278,0,0,0,0,0,-20,0,0,0,0,0,0,0,-5,0,0],[0,0,139,278,0,0,0,0,556,0,0,0,0,-10,0,273,0,268,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,-5,0],[0,0,134,-5,0,0,0,0,-10,407,-5,0,0,134,273,0,0,139,0,0,0,-10,-10,0,0,0,0,0,0,0,0,0,0,0],[0,0,278,-5,0,0,0,0,-10,412,-5,-5,0,139,0,273,0,134,0,0,0,0,-10,0,0,-10,0,0,0,0,0,0,0,0],[0,0,134,139,0,0,0,0,-10,-5,407,0,0,139,278,0,-5,134,0,0,0,0,-10,0,0,0,0,-10,0,0,0,0,0,0],[0,0,278,139,0,0,0,0,-10,0,407,-5,0,139,0,278,0,134,0,-5,0,0,0,-10,0,0,0,0,-10,0,0,0,0,0],[0,0,-5,134,0,0,0,0,134,139,139,0,0,139,263,0,134,139,0,0,0,-5,-10,-5,0,0,0,-5,0,0,0,0,0,0],[0,0,139,134,0,0,0,0,134,139,139,0,0,139,134,129,0,273,0,0,0,0,-5,-5,0,-5,0,0,-10,0,0,0,0,0],[0,0,-5,278,0,0,0,0,134,0,139,139,0,139,134,134,129,139,0,0,0,0,-5,-5,0,0,0,-5,-5,-5,0,0,0,0],[0,0,139,278,0,0,0,0,134,0,139,139,0,139,0,268,0,268,0,0,0,0,0,-5,-5,0,0,0,-5,0,-10,0,0,0],[0,0,-5,-5,139,0,0,0,278,0,278,0,0,139,-5,0,407,139,-5,0,0,0,-10,0,0,0,0,-10,0,-5,0,0,0,0],[0,0,139,-5,139,0,0,0,278,0,278,0,0,139,0,-5,134,412,0,-5,0,0,0,-10,0,0,0,0,-10,0,0,-5,0,0],[0,0,-5,139,139,0,0,0,278,0,0,278,0,139,0,0,268,273,-5,0,0,0,0,-10,0,0,0,0,0,-10,0,-5,0,0],[0,0,139,139,139,0,0,0,278,0,0,278,0,139,0,0,0,541,0,-5,0,0,0,0,-10,0,0,0,0,0,-10,0,-5,0],[0,0,-10,0,-5,0,0,0,0,556,-20,0,-10,0,-20,0,556,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,134,0,-5,0,0,0,0,556,-10,-10,0,-5,0,0,273,278,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0],[0,0,278,0,-5,0,0,0,0,556,0,-20,0,0,0,0,0,546,0,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,0],[0,0,-10,0,139,0,0,0,0,0,536,0,0,0,0,0,546,0,0,0,0,0,0,0,0,0,-20,0,0,0,0,0,0,0],[0,0,134,0,139,0,0,0,0,0,546,-10,0,0,0,0,278,273,-5,0,0,0,0,0,0,0,0,-20,0,0,0,0,0,0],[0,0,278,0,139,0,0,0,0,0,556,-20,0,0,0,0,0,556,0,-10,0,0,0,0,0,0,0,0,-20,0,0,0,0,0],[0,0,-5,-10,0,0,0,0,0,268,-15,0,124,0,556,0,-10,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-10,0,0,0,0,0,278,-10,0,0,124,556,0,0,0,0,139,0,-10,-5,-10,0,0,0,0,0,0,0,0,0,0],[0,0,-5,134,0,0,0,0,0,139,134,-5,129,0,268,273,-5,0,139,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0],[0,0,139,134,0,0,0,0,0,139,134,-5,0,129,278,278,0,-5,0,139,0,0,-10,-5,0,0,0,0,-10,0,0,0,0,0],[0,0,-5,-10,0,0,0,0,0,-10,278,0,-5,0,521,0,278,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-10,0,0,0,0,0,-10,278,0,0,-5,556,-10,0,278,0,0,0,0,-20,0,0,0,-5,0,0,0,0,0,0,0],[0,0,-5,134,0,0,0,0,0,-5,134,139,0,0,268,278,273,0,0,0,0,0,-15,0,0,0,-10,0,0,0,0,0,0,0],[0,0,139,134,0,0,0,0,0,-5,134,139,0,0,278,268,0,273,0,0,0,0,0,0,0,-10,0,-15,0,0,0,0,0,0],[0,0,-5,-5,-5,0,0,0,0,139,273,0,-5,0,268,0,392,0,139,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,-5,-5,0,0,0,0,139,273,0,0,-5,278,0,278,129,0,139,0,0,-10,-10,0,0,0,-5,0,0,0,0,0,0],[0,0,-5,139,-5,0,0,0,0,139,139,134,0,0,278,0,124,278,139,0,0,0,-10,-5,0,0,0,-10,0,0,0,0,0,0],[0,0,139,139,-5,0,0,0,0,139,139,134,0,0,278,0,0,402,0,139,0,0,0,0,0,-10,0,0,-15,0,0,0,0,0],[0,0,-5,278,0,0,0,0,0,0,278,-10,129,0,0,556,-10,-5,134,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0],[0,0,139,278,0,0,0,0,0,0,278,-10,0,129,0,556,0,0,0,134,0,0,0,-10,-5,0,0,0,0,0,-10,0,0,0],[0,0,-5,278,0,0,0,0,0,0,-10,278,0,0,-10,556,278,0,-5,0,0,0,0,0,0,-5,0,-20,0,0,0,0,0,0],[0,0,139,278,0,0,0,0,0,0,-10,278,0,0,0,546,0,278,0,-5,0,0,0,0,0,0,0,0,-25,0,0,0,0,0],[0,0,-5,-5,139,0,0,0,0,0,273,139,0,0,0,278,402,0,139,0,0,0,0,0,0,0,-10,-15,0,0,0,0,0,0],[0,0,139,-5,139,0,0,0,0,0,273,139,0,0,0,278,278,124,0,139,0,0,0,0,0,0,0,-10,-10,-5,0,0,0,0],[0,0,-5,139,139,0,0,0,0,0,139,273,0,0,0,278,129,278,134,0,0,0,0,0,0,0,0,-10,-5,-10,0,0,0,0],[0,0,139,139,139,0,0,0,0,0,139,273,0,0,0,278,0,407,0,134,0,0,0,0,0,0,0,0,-10,0,-15,0,0,0],[0,0,-5,0,-10,0,0,0,0,0,556,0,-5,0,0,0,536,0,263,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,139,0,-10,0,0,0,0,0,556,0,0,-5,0,0,556,0,0,268,0,0,0,-20,0,0,0,0,0,-5,0,0,0,0],[0,0,-5,0,134,0,0,0,0,0,278,278,0,0,0,0,273,278,268,0,0,0,0,0,0,0,0,-20,0,-5,0,0,0,0],[0,0,139,0,134,0,0,0,0,0,278,278,0,0,0,0,278,273,0,268,0,0,0,0,0,0,0,0,-20,0,0,-5,0,0],[0,0,-5,0,278,0,0,0,0,0,0,556,0,0,0,0,0,556,263,0,0,0,0,0,0,0,0,0,0,-20,0,-5,0,0],[0,0,139,0,278,0,0,0,0,0,0,556,0,0,0,0,0,556,0,263,0,0,0,0,0,0,0,0,0,0,-20,0,-5,0],[0,0,0,-30,0,0,0,0,0,0,0,0,1251,0,0,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,129,0,0,0,0,-15,0,0,0,834,417,0,0,0,0,-10,-5,0,0,0,0,0,0,0,0,0,-15,0,0,0,0],[0,0,0,273,0,0,0,0,0,0,0,0,417,819,0,0,0,0,-5,-10,0,0,0,0,0,0,0,0,0,0,0,-15,0,0],[0,0,0,-15,0,0,0,0,0,-5,-10,0,273,0,556,0,258,0,134,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,129,0,0,0,0,0,0,0,0,273,0,273,268,134,134,139,0,0,0,0,0,0,0,0,-10,0,-5,0,0,0,0],[0,0,0,273,0,0,0,0,0,0,0,0,273,0,0,556,-5,258,139,0,0,0,0,0,0,0,0,0,0,-10,0,-5,0,0],[0,0,0,-10,-5,0,0,0,0,0,-15,0,417,0,0,0,834,0,114,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,134,-5,0,0,0,0,0,0,0,417,0,0,-15,417,417,134,-5,0,0,0,0,0,0,0,0,0,-15,0,0,0,0],[0,0,0,278,-5,0,0,0,0,0,0,0,417,0,0,0,0,819,139,-10,0,0,0,0,0,0,0,0,0,0,0,-15,0,0],[0,0,0,417,0,0,0,0,0,0,0,0,0,1251,0,0,0,0,0,-15,-15,0,0,0,0,0,0,0,0,0,0,0,-15,0],[0,0,0,129,0,0,0,0,0,0,0,0,0,273,556,0,268,0,0,139,0,-5,-10,-10,0,0,0,0,0,-5,0,0,0,0],[0,0,0,273,0,0,0,0,0,0,0,0,0,273,278,278,134,134,0,139,0,0,-5,-10,0,0,0,0,-10,0,0,-5,0,0],[0,0,0,417,0,0,0,0,0,0,0,0,0,273,0,556,0,268,0,139,0,0,0,-5,-10,0,0,0,0,0,-10,0,-5,0],[0,0,0,-10,139,0,0,0,0,0,0,0,0,417,0,0,834,0,-10,139,0,0,-15,0,0,0,0,0,0,-15,0,0,0,0],[0,0,0,134,139,0,0,0,0,0,0,0,0,417,0,0,417,417,-5,134,0,0,0,-15,0,0,0,0,0,0,0,-15,0,0],[0,0,0,278,139,0,0,0,0,0,0,0,0,417,0,0,0,834,0,129,0,0,0,0,-15,0,0,0,0,0,0,0,-15,0],[0,0,0,-15,0,0,0,0,0,0,0,0,0,0,387,0,819,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,129,0,0,0,0,0,0,0,0,0,0,268,134,556,278,0,0,0,0,-10,-5,0,0,-5,-10,0,0,0,0,0,0],[0,0,0,273,0,0,0,0,0,0,0,0,0,0,134,268,278,556,0,0,0,0,0,0,0,-5,0,-10,-10,-5,0,0,0,0],[0,0,0,-10,-5,0,0,0,0,0,0,0,0,0,273,0,804,0,273,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,134,-5,0,0,0,0,0,0,0,0,0,278,0,551,273,139,139,0,0,-5,-10,0,0,0,-10,0,-5,0,0,0,0],[0,0,0,278,-5,0,0,0,0,0,0,0,0,0,278,0,278,546,0,278,0,0,0,0,0,-5,0,0,-20,0,0,-5,0,0],[0,0,0,417,0,0,0,0,0,0,0,0,0,0,0,402,0,834,0,0,0,0,0,0,0,0,0,0,-15,0,-15,0,0,0],[0,0,0,-10,139,0,0,0,0,0,0,0,0,0,0,278,546,278,278,0,0,0,0,0,0,0,-5,-20,0,-5,0,0,0,0],[0,0,0,134,139,0,0,0,0,0,0,0,0,0,0,278,273,551,139,139,0,0,0,0,0,0,0,-5,-10,-10,0,-5,0,0],[0,0,0,278,139,0,0,0,0,0,0,0,0,0,0,278,0,824,0,278,0,0,0,0,0,0,0,0,-5,0,-20,0,-5,0],[0,0,0,-5,-10,0,0,0,0,0,0,0,0,0,0,0,819,0,675,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,139,-10,0,0,0,0,0,0,0,0,0,0,0,834,0,278,412,0,0,0,-15,0,0,0,0,0,-15,0,0,0,0],[0,0,0,-5,134,0,0,0,0,0,0,0,0,0,0,0,417,417,551,139,0,0,0,0,0,0,0,-15,0,-15,0,0,0,0],[0,0,0,139,134,0,0,0,0,0,0,0,0,0,0,0,417,417,139,551,0,0,0,0,0,0,0,0,-15,0,0,-15,0,0],[0,0,0,-5,278,0,0,0,0,0,0,0,0,0,0,0,0,834,412,278,0,0,0,0,0,0,0,0,0,-15,0,-15,0,0],[0,0,0,139,278,0,0,0,0,0,0,0,0,0,0,0,0,834,0,690,0,0,0,0,0,0,0,0,0,0,-15,0,-15,0],[0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,1638,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,129,0,0,0,0,0,0,0,0,0,0,0,0,0,1112,556,0,0,0,0,0,0,0,0,0,-30,0,0,0,0],[0,0,0,0,273,0,0,0,0,0,0,0,0,0,0,0,0,0,556,1112,0,0,0,0,0,0,0,0,0,0,0,-30,0,0],[0,0,0,0,417,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1668,0,0,0,0,0,0,0,0,0,0,0,0,-30,0],[0,0,0,0,0,1390,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-50,0,0,0,0,0,0,0,0,0,0,0,0,-5],[0,0,0,0,0,-40,834,0,0,0,0,0,0,0,0,0,0,0,0,0,129,-20,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,119,417,417,-15,0,0,0,0,0,0,0,0,0,0,0,134,-5,-15,0,-5,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,268,139,556,129,0,0,0,0,-10,0,0,0,0,0,0,134,0,-10,-10,0,0,0,0,0,0,-5,0,0,0],[0,0,0,0,0,412,0,417,417,0,0,0,0,-15,0,0,0,0,0,0,129,0,0,-15,-5,0,0,0,0,0,0,0,-5,0],[0,0,0,0,0,556,0,0,834,0,0,0,0,0,0,0,0,0,0,0,114,0,0,0,-20,0,0,0,0,0,0,0,0,-5],[0,0,0,0,0,-20,0,0,0,834,0,0,0,0,0,0,0,0,0,0,273,-40,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,124,0,0,0,417,417,0,0,0,0,0,0,0,0,0,278,-10,-30,0,-5,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,268,0,0,0,139,556,139,0,0,0,0,0,0,0,0,278,0,-20,-20,0,0,0,0,0,0,-5,0,0,0],[0,0,0,0,0,412,0,0,0,0,417,417,0,0,0,0,0,0,0,0,278,0,0,-30,-10,0,0,0,0,0,0,0,-5,0],[0,0,0,0,0,556,0,0,0,0,0,834,0,0,0,0,0,0,0,0,278,0,0,0,-40,0,0,0,0,0,0,0,0,-5],[0,0,0,0,0,834,-45,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-30,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,556,119,-20,278,0,0,0,0,0,0,0,0,0,0,0,0,-10,-20,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,417,273,-20,268,0,0,0,0,139,0,0,0,0,0,0,0,-5,-10,-10,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,278,417,0,387,0,0,0,0,0,0,0,0,0,0,0,139,-5,0,0,-10,-15,0,0,0,0,0,0,0,0],[0,0,0,0,0,-20,357,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,129,-30,417,0,-30,0,0,0,0,0,0,0,0,0,0,0,273,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-10,392,-20,-10,129,0,0,0,0,0,0,0,0,0,0,0,139,139,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,134,124,268,-5,-10,129,0,0,0,-10,0,0,0,0,0,0,139,134,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-10,412,-20,-10,268,0,0,0,-10,0,0,0,0,0,0,0,134,0,139,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,134,273,129,-5,0,268,-5,0,-5,-10,0,0,0,0,0,0,139,-5,134,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-10,417,0,-30,417,0,0,0,0,0,0,0,0,0,0,-10,124,0,0,139,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,134,417,0,-15,0,417,-15,0,0,0,0,0,0,0,0,-5,139,-15,0,134,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,278,-15,0,417,-30,0,0,0,0,0,0,0,0,0,0,0,253,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,278,129,0,278,-10,-20,139,0,0,0,0,0,0,0,0,0,134,119,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,278,273,0,139,0,-20,268,0,0,0,0,0,0,0,0,0,139,-10,129,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,278,417,0,0,0,0,387,0,0,0,0,0,0,0,0,0,139,0,0,129,-15,0,0,0,0,0,0,0,0],[0,0,0,0,0,278,-10,258,556,0,0,0,-5,0,0,0,0,0,0,0,0,0,-20,0,0,0,0,-10,0,0,0,0,0,0],[0,0,0,0,0,278,139,263,268,0,0,0,0,273,0,0,0,0,0,0,0,0,-10,-10,0,0,0,0,-10,0,0,0,0,0],[0,0,0,0,0,-10,-5,675,278,0,0,0,0,139,0,0,0,0,0,0,0,0,-10,-10,0,0,-10,0,0,0,0,0,0,0],[0,0,0,0,0,139,-5,268,690,0,0,0,-10,139,0,0,0,0,0,0,0,0,-5,-5,0,-5,0,-10,0,-5,0,0,0,0],[0,0,0,0,0,-10,139,556,258,0,0,0,139,0,0,0,0,0,0,0,139,0,-10,0,-10,0,0,-10,0,0,0,0,0,0],[0,0,0,0,0,139,139,278,541,0,0,0,0,129,0,0,0,0,0,0,139,0,-5,0,-5,-5,0,0,-10,0,-5,0,0,0],[0,0,0,0,0,-5,546,-20,-10,0,-20,-5,0,0,139,0,0,0,0,0,0,0,278,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,278,258,-10,-10,0,0,0,0,0,119,0,0,0,0,0,0,278,0,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,129,258,-10,268,0,0,0,0,-10,-5,0,0,0,0,0,0,278,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,-10,407,-10,0,268,0,0,0,-10,0,-10,0,0,0,0,0,278,0,0,0,0,-5,0,0,0,0,0,0],[0,0,0,0,0,-5,278,263,-10,134,-10,0,0,-5,139,-5,0,-5,0,0,0,0,134,139,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,139,407,-10,0,134,0,0,-5,-5,129,0,-5,0,0,0,0,139,134,0,0,0,0,-5,0,0,0,0,0],[0,0,0,0,0,-5,-5,268,129,417,0,0,0,-5,-20,0,0,0,0,0,0,-5,139,134,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,-5,268,134,0,417,-5,0,-5,0,0,-20,0,0,0,0,0,134,139,0,0,0,0,0,-5,0,0,0,0],[0,0,0,0,0,-5,139,278,119,278,0,0,0,0,139,-10,0,0,0,0,-5,-5,129,0,134,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,139,278,124,0,278,-5,0,0,0,139,0,-10,0,0,-5,0,134,-10,139,0,0,0,0,0,-5,0,0,0],[0,0,0,0,0,-5,-10,268,134,114,0,0,0,0,129,0,0,0,0,0,0,134,139,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,-5,-10,417,124,0,0,0,0,-10,139,0,0,0,0,0,129,124,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,134,268,139,134,-20,-5,0,0,0,0,129,0,0,0,0,0,273,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,139,-10,417,134,-10,0,0,0,0,-10,0,139,0,0,0,-5,273,-10,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,-5,268,139,-10,273,0,0,0,124,-5,0,0,0,0,0,0,273,0,0,0,-5,0,0,0,0,0,0,0],[0,0,0,0,0,139,-5,134,278,-5,129,139,0,0,-5,139,-5,0,0,0,0,0,263,0,0,0,0,-10,0,0,0,0,0,0],[0,0,0,0,0,-5,139,268,139,0,268,-5,0,0,-5,-5,134,-5,0,0,0,0,139,134,0,0,0,-5,0,0,0,0,0,0],[0,0,0,0,0,139,139,134,278,0,129,134,0,0,0,-5,0,134,0,0,0,0,134,129,0,0,0,0,-10,0,0,0,0,0],[0,0,0,0,0,-5,-5,278,134,0,268,139,0,0,129,0,0,0,0,0,0,0,134,129,0,0,-10,0,0,0,0,0,0,0],[0,0,0,0,0,139,-5,278,139,0,-10,412,0,0,0,139,-10,0,0,0,0,0,139,134,0,-5,0,-10,0,-5,0,0,0,0],[0,0,0,0,0,-5,139,278,134,0,278,129,0,0,0,-10,139,0,0,0,0,0,134,0,129,0,0,-10,0,0,0,0,0,0],[0,0,0,0,0,139,139,278,139,0,0,402,0,0,0,0,0,129,0,0,0,0,139,0,134,-5,0,0,-10,0,-5,0,0,0],[0,0,0,0,0,278,0,556,-20,0,0,0,0,556,0,0,0,0,0,0,-5,0,0,-20,0,0,0,0,0,0,-10,0,0,0],[0,0,0,0,0,-5,0,541,268,0,0,0,139,278,0,0,0,0,0,0,0,0,0,-10,0,0,-5,-10,-5,0,0,0,0,0],[0,0,0,0,0,139,0,268,556,0,0,0,-5,407,0,0,0,0,0,0,0,0,0,-10,0,0,0,-5,-10,0,0,-5,0,0],[0,0,0,0,0,-5,0,417,402,0,0,0,278,134,0,0,0,0,0,0,139,0,0,-5,-5,0,0,-10,0,-5,-5,0,0,0],[0,0,0,0,0,139,0,278,551,0,0,0,0,407,0,0,0,0,0,0,134,0,0,-5,-5,0,0,0,-10,0,-5,0,-5,0],[0,0,0,0,0,-5,139,556,-10,0,-20,0,0,-10,278,0,0,0,0,-5,0,0,0,268,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,695,-10,0,0,0,0,-10,0,258,0,0,0,0,0,0,0,278,-10,0,0,0,0,0,-5,0,0,0],[0,0,0,0,0,-5,0,268,278,278,0,0,0,-10,129,-10,0,0,0,0,0,0,-10,278,0,0,0,0,-5,0,0,0,0,0],[0,0,0,0,0,139,0,268,278,0,278,0,0,-10,0,139,-10,-10,0,0,0,0,0,268,0,0,0,0,0,0,0,-5,0,0],[0,0,0,0,0,-5,0,278,412,139,0,0,0,-5,278,-10,0,0,0,0,-5,0,-10,129,139,0,0,0,0,0,-5,0,0,0],[0,0,0,0,0,139,0,278,412,0,139,0,0,-5,0,278,0,-10,0,0,-5,0,0,129,129,0,0,0,0,0,0,0,-5,0],[0,0,0,0,0,-5,0,129,-5,263,0,0,0,134,268,0,0,0,0,0,0,129,-5,139,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,-10,134,273,0,0,0,139,-10,278,0,0,0,0,0,134,-15,134,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,273,-5,134,129,0,0,139,134,0,134,-5,0,0,0,0,129,139,0,0,0,-5,0,0,0,0,0,0],[0,0,0,0,0,139,0,134,134,139,134,0,0,139,-5,134,0,139,0,0,0,0,129,129,0,0,0,0,-10,0,0,0,0,0],[0,0,0,0,0,-5,0,417,-5,0,268,-5,0,139,0,0,268,0,0,-5,0,0,0,268,0,0,0,0,0,-5,0,0,0,0],[0,0,0,0,0,139,0,278,134,0,278,-5,0,139,0,-10,0,278,0,0,0,0,0,263,-5,0,0,0,0,0,-10,0,0,0],[0,0,0,0,0,-5,0,-10,139,-5,417,0,0,139,268,0,0,0,0,0,0,-5,129,134,0,0,-10,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,-10,139,-5,278,139,0,139,0,278,-10,0,0,0,0,0,129,139,0,-5,0,-10,0,-5,0,0,0,0],[0,0,0,0,0,-5,0,134,139,0,273,139,0,139,134,-5,139,0,0,0,0,0,-5,273,0,0,-5,-10,-5,0,0,0,0,0],[0,0,0,0,0,139,0,134,139,0,134,278,0,139,0,139,-5,134,0,0,0,0,0,268,0,0,0,-5,-10,0,0,-5,0,0],[0,0,0,0,0,-5,0,278,139,0,139,273,0,139,0,-10,278,0,0,0,0,0,0,134,134,0,0,-10,0,-5,-5,0,0,0],[0,0,0,0,0,139,0,278,139,0,0,412,0,139,0,0,0,268,0,0,0,0,0,139,129,0,0,0,-10,0,-5,0,-5,0],[0,0,0,0,0,-5,0,0,834,0,0,0,417,-15,0,0,0,0,0,0,278,0,0,0,-10,0,0,0,0,-15,0,0,-5,0],[0,0,0,0,0,139,0,0,834,0,0,0,0,417,0,0,0,0,0,0,263,0,0,0,-10,0,0,0,0,0,-15,0,0,-5],[0,0,0,0,0,-5,0,0,834,0,0,0,0,0,417,0,0,0,0,0,-10,0,0,-30,278,0,0,0,0,0,0,0,-5,0],[0,0,0,0,0,139,0,0,834,0,0,0,0,0,0,417,0,0,0,0,-10,0,0,0,248,0,0,0,0,0,0,0,0,-5],[0,0,0,0,0,-5,0,0,-15,417,0,0,0,0,417,0,0,0,0,0,134,119,-15,0,139,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,-15,417,0,0,0,0,0,417,0,0,0,0,139,134,-15,0,134,-15,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,129,139,278,0,0,0,278,0,139,0,0,0,139,-5,119,0,134,0,0,-10,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,129,139,278,0,0,0,0,278,0,139,0,0,139,0,129,-10,139,-5,0,0,-10,0,-5,0,0,0],[0,0,0,0,0,-5,0,0,273,0,278,139,0,0,139,0,278,0,0,0,139,0,-10,129,139,0,0,-10,0,-5,-5,0,0,0],[0,0,0,0,0,139,0,0,273,0,278,139,0,0,0,139,0,278,0,0,139,0,0,124,134,0,0,0,-10,0,-5,0,-5,0],[0,0,0,0,0,-5,0,0,417,0,0,417,0,0,0,0,417,0,0,0,139,0,0,-15,273,0,0,0,0,-15,0,0,-5,0],[0,0,0,0,0,139,0,0,417,0,0,417,0,0,0,0,0,417,0,0,139,0,0,0,258,0,0,0,0,0,-15,0,0,-5],[0,0,0,0,0,-10,0,0,0,-60,0,0,417,0,0,0,0,0,0,0,0,556,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,-30,0,0,0,417,0,0,0,0,0,0,0,521,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,-5,114,-10,0,278,0,-20,0,139,0,0,0,0,278,278,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,124,-10,0,0,278,0,0,0,139,0,0,0,268,253,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,0,273,-10,-5,139,-5,-20,0,278,0,0,0,0,278,-10,278,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,273,-10,-5,0,139,0,0,0,278,0,0,0,278,-20,273,0,-10,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,0,417,0,-15,0,0,0,0,417,0,0,0,-5,278,-30,0,278,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,417,0,-15,0,0,0,0,0,417,0,0,0,278,0,0,273,-30,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,0,268,-20,-5,278,0,0,0,-20,0,139,0,0,0,556,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,278,-20,0,0,278,0,0,0,0,0,139,0,-10,556,-20,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,0,-10,268,0,139,0,-20,-5,278,0,0,0,0,0,556,0,0,0,-10,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,-10,268,0,0,139,0,0,0,278,0,0,0,0,536,0,0,0,0,-15,0,0,0,0,0,0],[0,0,0,0,0,-5,0,0,0,139,268,-5,139,0,-10,0,129,-5,139,0,0,0,278,278,0,0,0,-10,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,139,268,-5,0,139,0,0,0,139,0,139,0,0,268,268,0,0,0,0,-15,0,0,0,0,0],[0,0,0,0,0,-5,0,0,0,-5,268,139,0,0,0,0,417,0,0,0,0,0,268,273,0,0,-20,0,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,-5,268,139,0,0,0,0,0,417,0,0,0,0,278,278,0,-10,0,-20,0,-5,0,0,0,0],[0,0,0,0,0,-5,0,0,0,139,278,129,0,0,0,0,278,0,139,0,0,0,268,0,273,0,0,-20,0,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,139,278,129,0,0,0,0,0,278,0,139,0,0,278,0,278,-10,0,0,-20,0,-5,0,0,0],[0,0,0,0,0,-5,0,0,0,0,556,-10,139,0,0,0,-20,0,278,-5,0,0,0,556,0,0,0,0,0,-10,0,0,0,0],[0,0,0,0,0,139,0,0,0,0,556,-10,0,139,0,0,0,0,0,278,0,0,0,536,0,0,0,0,0,0,-15,0,0,0],[0,0,0,0,0,-5,0,0,0,0,268,278,0,0,0,0,278,0,139,0,0,0,0,556,0,0,-10,-20,-5,0,0,0,0,0],[0,0,0,0,0,139,0,0,0,0,268,278,0,0,0,0,0,278,0,139,0,0,0,556,0,0,0,-10,-20,0,0,-5,0,0],[0,0,0,0,0,-5,0,0,0,0,278,412,0,0,0,0,139,0,278,0,0,0,0,278,278,0,0,-20,0,-10,-5,0,0,0],[0,0,0,0,0,139,0,0,0,0,278,412,0,0,0,0,0,139,0,278,0,0,0,278,278,0,0,0,-20,0,-10,0,-5,0],[0,0,0,0,0,-5,0,0,0,0,0,834,0,0,0,0,0,0,417,0,0,0,0,0,556,0,0,0,0,-30,0,0,-5,0],[0,0,0,0,0,139,0,0,0,0,0,834,0,0,0,0,0,0,0,417,0,0,0,0,556,0,0,0,0,0,-30,0,0,-5],[0,0,0,0,0,0,-5,0,1112,0,0,0,-20,278,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,-20,0,0,0,0],[0,0,0,0,0,0,139,0,1112,0,0,0,0,-20,0,0,0,0,0,0,278,0,0,0,0,-10,0,0,0,0,-20,0,0,0],[0,0,0,0,0,0,546,0,-40,-20,0,0,0,0,0,0,0,0,0,0,0,278,0,0,0,139,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,690,0,-20,0,-20,-20,0,0,0,0,0,0,0,0,0,0,278,0,0,139,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,134,278,119,124,0,0,0,0,-10,-10,0,0,0,0,0,139,134,0,0,139,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,278,278,124,134,-10,-5,0,0,0,-10,0,-10,0,0,0,0,139,139,0,134,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-5,278,268,-5,278,0,0,0,-15,-10,-5,0,0,0,0,0,278,0,0,139,0,-10,0,0,0,0,0,0],[0,0,0,0,0,0,139,278,268,0,273,0,0,0,-5,-10,0,-15,0,0,0,0,0,278,0,139,0,0,-10,0,0,0,0,0],[0,0,0,0,0,0,-5,0,546,278,0,0,0,0,-20,0,0,0,0,0,0,134,-10,129,0,139,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,139,0,546,278,0,0,0,0,0,-20,0,0,0,0,0,-5,139,0,129,129,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-5,0,551,0,278,139,0,0,-10,0,-10,0,0,0,0,0,134,134,0,139,0,-10,0,-5,0,0,0,0],[0,0,0,0,0,0,139,0,551,0,278,139,0,0,0,-10,0,-10,0,0,0,0,-5,139,134,139,0,0,-10,0,-5,0,0,0],[0,0,0,0,0,0,-5,0,556,0,0,556,0,0,0,0,-20,0,0,0,0,0,0,278,0,134,0,0,0,-20,0,0,0,0],[0,0,0,0,0,0,139,0,556,0,0,556,0,0,0,0,0,-20,0,0,0,0,0,0,278,134,0,0,0,0,-20,0,0,0],[0,0,0,0,0,0,834,0,0,0,0,-60,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-25,-50,0,695,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,129,-20,-20,546,0,0,-10,0,0,0,0,0,0,0,0,139,0,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,278,-10,-20,407,0,0,0,-20,0,0,0,0,0,0,0,273,0,0,0,0,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,-10,104,0,273,129,0,0,0,268,0,0,0,0,0,0,0,0,0,0,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,134,124,-10,278,129,-5,-5,0,134,-5,-5,0,0,0,0,0,139,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,278,134,-10,278,129,-10,0,-10,0,0,0,-10,0,0,0,0,273,0,0,0,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,-10,278,-10,278,-20,139,0,0,-20,0,0,0,0,0,0,-5,278,0,0,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,134,278,-5,278,-10,124,0,0,0,-10,-10,0,0,0,0,0,134,0,0,139,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,278,278,0,278,0,109,0,0,0,0,0,-20,0,0,0,0,0,0,0,273,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,-5,253,0,0,258,0,0,0,278,0,129,0,0,0,0,0,0,0,0,0,134,0,0,0,0,0,0,0],[0,0,0,0,0,0,139,268,-10,0,268,0,-5,0,278,-10,0,-10,0,0,0,0,0,139,0,0,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,-5,129,129,129,134,0,-5,0,268,0,-5,0,0,0,0,139,-5,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,139,134,129,134,134,0,0,-10,134,-5,0,-5,0,0,0,139,134,-5,0,0,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,-5,273,134,0,263,-5,-5,0,139,0,129,0,-5,0,0,0,139,0,0,0,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,139,278,134,0,268,-5,0,-10,139,-5,0,-5,0,-5,0,0,139,134,0,0,0,0,134,0,0,0,0,0],[0,0,0,0,0,0,-5,-20,0,0,546,0,0,0,248,0,0,0,0,0,0,0,0,0,0,0,278,0,0,0,0,0,0,0],[0,0,0,0,0,0,139,-20,0,0,556,-10,0,0,278,-10,-20,0,0,0,0,0,0,0,0,0,0,278,0,0,0,0,0,0],[0,0,0,0,0,0,-5,134,-5,0,407,139,0,0,129,-5,-10,0,0,0,0,0,134,0,0,0,134,139,0,0,0,0,0,0],[0,0,0,0,0,0,139,134,-5,0,412,134,0,0,139,-5,-5,-15,0,0,0,0,139,-5,0,0,0,134,139,0,0,0,0,0],[0,0,0,0,0,0,-5,278,0,0,273,268,0,0,139,-10,-10,0,-5,0,0,0,0,0,0,139,0,268,0,0,0,0,0,0],[0,0,0,0,0,0,139,278,0,0,278,263,0,0,139,0,0,-20,0,-5,0,0,0,0,0,139,0,0,268,0,0,0,0,0],[0,0,0,0,0,0,-5,0,-20,685,0,0,-20,-10,0,0,0,0,0,0,0,278,0,0,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,139,0,-20,556,0,0,0,-20,0,0,0,0,0,0,-10,407,0,0,0,0,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,-5,0,129,278,278,-5,-10,-5,129,0,-10,0,0,0,0,139,139,-5,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,139,0,129,278,278,-5,0,-10,0,0,0,-10,0,0,-5,139,268,0,-5,0,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,-5,0,556,-20,0,0,0,0,-20,0,0,0,0,0,0,258,278,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,139,0,556,-20,0,0,0,0,0,-20,0,0,0,0,0,278,-20,0,0,278,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,-5,0,417,134,-10,139,0,0,-10,0,-10,0,0,0,0,134,263,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,139,0,417,134,-10,139,0,0,0,-10,0,-10,0,0,0,139,134,-10,0,134,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,-5,0,278,278,0,268,0,0,0,0,-20,0,0,0,0,139,129,-10,0,139,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,139,0,278,278,0,268,0,0,0,0,0,-20,0,0,0,139,0,0,-10,268,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,-5,0,278,0,556,-10,-10,-5,0,0,129,0,-10,0,0,0,278,0,0,0,0,0,0,134,0,0,0,0],[0,0,0,0,0,0,139,0,278,0,556,-10,0,-10,0,0,0,0,0,-10,-5,0,278,129,0,0,0,0,0,0,134,0,0,0],[0,0,0,0,0,0,-5,0,278,0,268,278,0,0,-5,0,-10,0,-5,0,0,0,268,0,0,0,0,268,0,0,0,0,0,0],[0,0,0,0,0,0,139,0,278,0,268,278,0,0,0,-5,0,-10,0,-5,0,0,278,-10,0,0,0,0,268,0,0,0,0,0],[0,0,0,0,0,0,-5,0,-10,0,556,278,0,0,0,0,-20,0,0,0,0,0,278,-10,0,0,129,0,0,139,0,0,0,0],[0,0,0,0,0,0,139,0,-10,0,556,278,0,0,0,0,0,-20,0,0,0,0,278,0,-10,0,0,129,0,0,139,0,0,0],[0,0,0,0,0,0,-5,0,139,0,278,551,0,0,0,0,-10,0,-10,0,0,0,139,-5,0,139,0,129,0,134,0,0,0,0],[0,0,0,0,0,0,139,0,139,0,278,551,0,0,0,0,0,-10,0,-10,0,0,139,0,-5,139,0,0,129,0,134,0,0,0],[0,0,0,0,0,0,-5,0,0,0,0,1112,0,0,0,0,0,0,-20,0,0,0,0,0,0,278,0,0,0,258,0,0,0,0],[0,0,0,0,0,0,139,0,0,0,0,1112,0,0,0,0,0,0,0,-20,0,0,0,0,0,278,0,0,0,0,258,0,0,0],[0,0,0,0,0,0,0,695,-25,0,0,0,0,695,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,-25,0,0,0,0,0],[0,0,0,0,0,0,0,253,-5,129,0,0,0,0,268,273,0,0,0,0,0,0,-10,0,0,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,397,0,0,129,-5,0,0,0,273,268,0,0,0,0,0,0,0,0,0,139,-10,0,0,0,0,0,0],[0,0,0,0,0,0,0,407,-10,-5,-10,0,0,0,278,278,0,139,0,0,0,0,-10,-10,0,0,134,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,551,-5,0,-10,-10,0,0,0,278,139,278,0,0,0,0,0,-10,0,0,139,-10,-5,0,0,0,0,0],[0,0,0,0,0,0,0,695,0,0,0,-25,0,0,0,0,0,695,0,0,0,0,0,0,0,0,139,0,-25,0,0,0,0,0],[0,0,0,0,0,0,0,-30,834,0,0,0,417,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-30,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,546,0,0,0,273,417,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-10,-10,0,0,0,0],[0,0,0,0,0,0,0,278,407,0,0,0,139,546,0,0,0,0,0,0,139,0,0,0,0,0,0,-5,-10,0,-10,-5,0,0],[0,0,0,0,0,0,0,268,134,134,0,0,-5,0,129,263,0,0,0,0,0,0,139,0,0,-5,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,412,134,0,134,0,-5,0,0,268,134,-10,0,0,0,0,0,139,0,0,0,139,-5,-5,0,0,0,0],[0,0,0,0,0,0,0,-10,417,-10,0,0,-5,0,268,278,0,0,0,0,0,139,-20,0,0,0,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,134,417,-5,-5,0,-5,0,139,273,-5,139,0,0,0,0,134,-5,0,-5,0,134,0,-5,0,0,0,0],[0,0,0,0,0,0,0,278,417,0,-10,0,-5,0,0,278,0,268,0,0,0,0,0,129,0,0,0,139,-10,0,0,-5,0,0],[0,0,0,0,0,0,0,-20,-10,407,0,0,134,0,268,-10,0,0,0,0,0,0,139,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,-15,278,-5,0,139,0,268,139,-5,-5,0,0,0,0,-5,134,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,278,-20,139,0,0,139,0,278,268,0,0,0,0,0,0,-10,0,129,0,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,-15,134,-5,273,0,139,0,273,-5,129,0,0,0,0,0,139,0,0,0,-5,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,134,0,273,-5,139,0,0,139,268,-5,-5,0,0,0,0,139,0,0,0,134,0,-5,0,0,0,0],[0,0,0,0,0,0,0,134,129,0,134,0,139,0,273,134,0,139,0,0,0,0,0,129,0,0,-5,134,-5,0,0,0,0,0],[0,0,0,0,0,0,0,278,129,0,139,-5,139,0,0,273,139,134,0,0,0,0,0,-5,134,0,0,134,0,-5,-5,0,0,0],[0,0,0,0,0,0,0,-10,278,0,-10,139,139,0,-10,278,278,0,0,0,0,0,139,0,0,0,0,114,0,0,0,0,0,0],[0,0,0,0,0,0,0,134,278,0,-5,134,139,0,0,134,134,278,0,0,0,0,0,139,0,0,0,134,-10,-10,0,0,0,0],[0,0,0,0,0,0,0,278,278,0,0,129,139,0,0,0,0,546,0,0,0,0,0,0,139,0,0,139,-10,0,-10,-5,0,0],[0,0,0,0,0,0,0,-5,556,0,0,0,129,829,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-10,0,-10,0,0],[0,0,0,0,0,0,0,139,556,0,0,0,0,685,0,0,0,0,0,0,273,0,0,0,0,0,0,0,-10,0,-10,0,-10,0],[0,0,0,0,0,0,0,273,278,139,0,0,0,-10,-10,263,0,0,0,0,0,0,278,-5,0,0,0,0,129,0,0,0,0,0],[0,0,0,0,0,0,0,417,278,0,139,0,0,-10,0,263,0,-10,0,0,0,0,0,278,-5,0,0,0,139,0,-10,0,0,0],[0,0,0,0,0,0,0,134,-10,273,0,0,0,129,268,-5,0,0,0,0,0,134,134,-5,0,0,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,0,278,-10,278,-5,0,0,134,134,134,0,-10,0,0,0,0,134,139,0,-5,0,0,134,0,0,0,0,0],[0,0,0,0,0,0,0,134,134,-5,278,0,0,134,139,-5,129,-5,0,0,0,0,273,0,0,0,0,-5,139,-5,0,0,0,0],[0,0,0,0,0,0,0,278,134,0,273,0,0,134,0,139,134,-10,0,-5,0,0,0,273,0,0,0,0,134,0,0,-5,0,0],[0,0,0,0,0,0,0,-5,273,139,0,0,0,134,268,139,0,0,0,0,0,139,-15,129,0,0,0,0,134,0,0,0,0,0],[0,0,0,0,0,0,0,139,273,139,0,0,0,134,139,268,0,0,0,0,0,0,134,-5,134,-5,0,0,134,0,-5,0,0,0],[0,0,0,0,0,0,0,-5,417,0,139,0,0,134,134,139,-5,139,0,0,0,0,139,124,0,0,0,-5,134,0,0,-5,0,0],[0,0,0,0,0,0,0,139,417,0,139,0,0,134,0,273,0,134,0,0,0,0,0,134,129,0,0,0,134,0,-5,0,-5,0],[0,0,0,0,0,0,0,-5,-10,0,278,0,0,278,268,0,139,0,0,0,0,-5,278,-10,0,0,-5,-10,139,0,0,0,0,0],[0,0,0,0,0,0,0,139,-10,0,278,0,0,278,278,-10,0,139,0,0,0,0,-5,278,0,0,-5,0,119,0,0,0,0,0],[0,0,0,0,0,0,0,-5,134,0,139,139,0,278,-5,139,273,0,0,0,0,0,134,139,0,0,0,-10,134,-10,0,0,0,0],[0,0,0,0,0,0,0,139,134,0,139,139,0,278,0,134,139,134,0,0,0,0,0,134,139,0,0,-5,134,0,-10,-5,0,0],[0,0,0,0,0,0,0,-5,278,0,0,278,0,278,0,0,129,278,0,0,0,0,0,273,0,0,0,0,134,-10,0,-10,0,0],[0,0,0,0,0,0,0,139,278,0,0,278,0,278,0,0,0,407,0,0,0,0,0,0,273,0,0,0,134,0,-10,0,-10,0],[0,0,0,0,0,0,0,-15,0,0,417,0,0,0,-30,417,0,0,0,0,0,0,-15,0,0,0,417,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,0,0,278,139,0,0,-10,407,-10,0,0,0,0,0,0,0,0,-5,139,268,0,0,0,0,0,0],[0,0,0,0,0,0,0,273,0,0,139,278,0,0,0,407,-10,-10,0,0,0,0,0,0,0,0,0,278,129,-5,0,0,0,0],[0,0,0,0,0,0,0,417,0,0,0,417,0,0,0,417,0,-30,0,0,0,0,0,0,0,0,0,0,417,0,-15,0,0,0],[0,0,0,0,0,0,0,-35,0,-35,0,0,0,0,973,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,-10,-20,0,0,0,0,536,139,0,0,0,0,0,-5,278,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,278,-10,-15,0,0,0,0,268,268,0,0,0,0,0,0,268,0,0,139,-5,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-20,0,129,-20,0,-5,0,546,0,278,0,0,0,0,0,0,0,0,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,-5,134,-10,-5,0,0,273,139,263,0,0,0,0,0,134,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,134,-5,134,-10,0,0,-5,407,-5,0,139,0,0,0,-5,129,139,0,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,278,-5,134,-5,-5,0,0,278,129,-5,134,0,0,0,0,-5,139,0,134,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,-10,0,278,-10,-5,-10,0,407,-15,278,0,0,0,0,0,0,0,0,0,0,278,0,0,0,0,0,0],[0,0,0,0,0,0,0,134,0,278,-5,-10,0,-5,278,-5,134,134,0,0,0,0,129,-5,0,0,0,139,139,0,0,0,0,0],[0,0,0,0,0,0,0,278,0,278,0,-15,0,0,278,0,0,258,0,0,0,0,0,0,0,129,0,0,273,0,0,0,0,0],[0,0,0,0,0,0,0,278,-10,139,-10,0,0,0,-10,278,278,-10,0,0,0,0,278,-10,0,0,0,-5,139,0,0,0,0,0],[0,0,0,0,0,0,0,-15,0,0,258,0,0,0,129,0,546,0,0,0,0,0,0,0,0,0,273,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,129,0,0,268,-10,0,0,0,139,546,0,-10,0,0,0,0,0,0,0,0,273,0,0,0,0,0,0],[0,0,0,0,0,0,0,134,-5,0,268,0,0,0,134,-5,273,134,0,0,0,0,-5,139,0,0,139,129,0,0,0,0,0,0],[0,0,0,0,0,0,0,278,-5,0,273,-5,0,0,0,134,273,134,0,-5,0,0,0,134,0,0,0,139,134,-5,0,0,0,0],[0,0,0,0,0,0,0,-10,0,0,268,139,0,0,0,-10,546,0,0,0,0,0,0,0,0,0,129,273,0,0,0,0,0,0],[0,0,0,0,0,0,0,134,0,0,273,134,0,0,0,-5,417,129,-5,0,0,0,0,0,0,0,0,268,139,-5,0,0,0,0],[0,0,0,0,0,0,0,278,0,0,278,129,0,0,0,0,278,268,0,-10,0,0,0,0,0,0,0,0,407,0,0,-5,0,0],[0,0,0,0,0,0,0,-5,-10,412,-5,0,129,-5,278,-10,-5,-5,0,0,0,0,278,0,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,139,-10,278,0,0,0,129,278,-10,0,0,0,0,-5,134,273,-5,-5,0,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,0,-5,134,139,139,0,134,-5,273,129,-5,-5,0,0,0,0,139,139,0,0,0,-5,-5,139,0,0,0,0],[0,0,0,0,0,0,0,139,134,139,139,0,0,134,139,134,0,-10,0,0,-5,0,273,134,0,0,0,0,-5,0,134,0,0,0],[0,0,0,0,0,0,0,-5,278,-10,0,0,0,0,119,278,0,0,0,0,0,-10,546,0,0,0,-5,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,278,-10,0,0,0,0,-10,407,0,0,0,0,0,0,268,0,0,278,0,-15,0,0,0,0,0,0],[0,0,0,0,0,0,0,-5,278,139,-5,0,0,0,129,134,-5,139,0,0,0,-5,273,134,0,-5,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,278,139,-5,0,0,0,-5,268,0,134,0,0,0,0,134,134,0,139,0,0,124,0,0,0,0,0],[0,0,0,0,0,0,0,-5,-5,-5,134,0,-5,0,392,134,139,0,0,0,0,0,134,0,0,0,139,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,-5,-5,134,0,0,-5,273,134,0,139,0,0,0,0,268,-10,0,0,134,0,139,0,0,0,0,0],[0,0,0,0,0,0,0,-5,139,-5,-5,139,0,0,134,278,129,0,0,0,0,0,263,0,0,0,-5,273,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,139,-5,-5,139,0,0,139,273,-5,134,0,0,0,0,139,-5,0,134,0,129,139,-5,0,0,0,0],[0,0,0,0,0,0,0,-5,-5,139,139,-5,-5,0,273,134,263,-5,0,0,0,0,139,-5,0,0,0,139,0,139,0,0,0,0],[0,0,0,0,0,0,0,139,-5,139,139,-5,0,-5,139,134,139,134,0,0,0,0,273,-5,-10,0,0,134,0,0,139,0,0,0],[0,0,0,0,0,0,0,-5,139,139,0,134,0,0,139,139,129,134,0,0,0,0,273,-10,0,0,0,-5,134,139,0,0,0,0],[0,0,0,0,0,0,0,139,139,139,0,134,0,0,139,139,0,263,0,0,0,0,139,0,-5,134,0,0,129,0,134,0,0,0],[0,0,0,0,0,0,0,-5,278,0,278,0,134,-5,0,278,134,-15,-5,0,0,0,0,278,0,0,0,0,0,134,0,-5,0,0],[0,0,0,0,0,0,0,139,278,0,278,0,0,134,0,278,0,-10,0,-5,-5,0,0,412,-5,0,0,0,0,0,134,0,-5,0],[0,0,0,0,0,0,0,-5,278,0,278,0,0,0,139,-10,-10,278,0,0,0,0,-10,278,0,0,0,278,-10,-5,0,0,0,0],[0,0,0,0,0,0,0,139,278,0,278,0,0,0,0,129,0,268,0,0,0,0,0,268,0,0,0,0,278,0,-15,0,0,0],[0,0,0,0,0,0,0,-5,-5,0,273,0,0,0,129,139,134,139,0,0,0,0,-15,134,0,0,273,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,-5,0,273,0,0,0,134,134,0,273,0,0,0,0,0,134,0,-5,139,129,134,0,0,0,0,0],[0,0,0,0,0,0,0,-5,139,0,134,139,0,0,-5,278,134,139,-5,0,0,0,-5,139,0,-5,0,407,0,-5,0,0,0,0],[0,0,0,0,0,0,0,139,139,0,134,139,0,0,0,273,-5,278,0,-5,0,0,0,134,0,0,0,139,263,0,0,-5,0,0],[0,0,0,0,0,0,0,-5,-5,0,278,139,0,0,0,134,268,139,0,0,0,0,0,134,0,0,134,129,-5,139,0,0,0,0],[0,0,0,0,0,0,0,139,-5,0,278,139,0,0,0,134,139,268,0,0,0,0,0,139,-5,0,0,273,-5,-5,134,0,0,0],[0,0,0,0,0,0,0,-5,139,0,139,278,0,0,0,139,134,273,-5,0,0,0,0,134,0,0,0,134,134,134,0,-5,0,0],[0,0,0,0,0,0,0,139,139,0,139,278,0,0,0,139,0,407,0,-5,0,0,0,139,-5,0,0,0,273,0,129,0,-5,0],[0,0,0,0,0,0,0,-5,0,-5,-30,0,-10,0,556,0,268,0,139,0,0,0,0,0,0,0,278,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,0,0,-20,0,0,-10,556,0,0,0,0,139,0,-5,-10,268,0,0,278,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-5,0,0,129,-5,-5,0,273,134,263,0,139,0,0,0,0,0,0,0,139,273,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,0,0,129,-5,0,-5,278,139,139,-5,0,139,0,0,-5,129,0,0,139,134,134,0,0,0,0,0],[0,0,0,0,0,0,0,-5,0,0,278,-10,0,0,278,0,-10,278,139,0,0,0,-5,-10,0,0,139,268,139,0,0,0,0,0],[0,0,0,0,0,0,0,139,0,0,278,-10,0,0,278,0,0,268,0,139,0,0,0,0,0,-5,139,0,397,0,0,0,0,0],[0,0,0,0,0,0,0,-5,0,0,278,-10,-5,0,0,278,407,-5,129,0,0,0,0,0,0,0,0,278,0,134,0,0,0,0],[0,0,0,0,0,0,0,139,0,0,278,-10,0,-5,0,278,278,0,0,134,0,0,0,129,-5,0,0,278,0,-5,134,0,0,0],[0,0,0,0,0,0,0,-5,0,0,-10,278,0,0,0,278,268,0,139,0,0,0,0,0,0,0,-5,536,0,0,0,0,0,0],[0,0,0,0,0,0,0,139,0,0,-10,278,0,0,0,278,278,-10,0,139,0,0,0,0,0,0,0,273,268,-10,0,0,0,0],[0,0,0,0,0,0,0,-5,0,0,139,273,0,0,0,139,134,278,134,0,0,0,0,0,0,0,0,268,134,129,0,0,0,0],[0,0,0,0,0,0,0,139,0,0,139,273,0,0,0,139,139,273,0,134,0,0,0,0,0,0,0,139,268,0,129,-5,0,0],[0,0,0,0,0,0,0,-5,0,0,0,556,0,0,0,0,0,556,129,0,0,0,0,0,0,0,0,0,278,263,0,-10,0,0],[0,0,0,0,0,0,0,139,0,0,0,556,0,0,0,0,0,556,0,129,0,0,0,0,0,0,0,0,278,0,263,0,-10,0],[0,0,0,0,0,0,0,0,258,0,0,0,556,556,0,0,0,0,0,0,139,0,0,0,0,0,0,0,0,-20,-10,0,0,0],[0,0,0,0,0,0,0,0,273,0,0,0,278,824,0,0,0,0,0,0,278,0,0,0,0,0,0,0,0,-5,-10,-10,-5,0],[0,0,0,0,0,0,0,0,-15,139,-10,0,278,-5,556,0,-10,0,0,-5,0,0,0,268,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,129,0,0,0,278,-5,417,268,0,0,0,0,0,0,0,134,134,0,0,-10,0,139,-5,0,0,0],[0,0,0,0,0,0,0,0,273,0,0,0,278,-5,0,556,139,-10,0,0,0,0,0,0,268,0,0,0,0,129,0,0,-5,0],[0,0,0,0,0,0,0,0,-10,-15,139,0,-10,134,556,0,-10,0,0,0,0,278,-10,0,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,134,-5,0,0,-10,139,268,417,0,0,0,0,0,139,134,-5,0,-5,0,-10,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,278,-5,0,0,-10,139,0,556,-10,139,0,0,0,0,278,0,0,-10,0,0,0,124,0,0,0,0],[0,0,0,0,0,0,0,0,-10,-5,129,0,134,139,278,0,273,-5,-5,0,0,0,278,0,0,0,0,-10,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,134,0,-5,0,134,139,134,273,139,139,0,0,0,0,139,139,0,0,0,-10,-10,134,0,0,0,0],[0,0,0,0,0,0,0,0,278,0,-5,0,134,139,0,278,-5,412,0,0,0,0,0,278,0,0,0,0,-10,134,0,-10,0,0],[0,0,0,0,0,0,0,0,-10,0,129,-5,278,139,0,0,556,0,-10,-5,0,0,0,278,0,0,0,0,0,129,0,0,0,0],[0,0,0,0,0,0,0,0,134,0,0,-5,278,139,0,129,278,278,0,0,0,0,0,139,139,0,0,0,0,124,-10,0,0,0],[0,0,0,0,0,0,0,0,278,0,0,-5,278,139,0,0,0,685,0,0,0,0,0,0,278,0,0,0,0,139,-10,-10,-5,0],[0,0,0,0,0,0,0,0,417,0,0,0,0,834,0,0,0,0,0,0,546,0,0,0,0,0,0,0,0,0,-15,0,-10,-5],[0,0,0,0,0,0,0,0,129,0,0,0,0,278,556,0,0,0,0,0,-5,139,-10,258,0,0,0,0,0,0,134,0,0,0],[0,0,0,0,0,0,0,0,273,0,0,0,0,278,278,278,0,0,0,0,-5,0,139,124,134,0,0,0,-10,0,139,0,-5,0],[0,0,0,0,0,0,0,0,417,0,0,0,0,278,0,556,0,0,0,0,-5,0,0,139,258,0,0,0,0,0,129,0,0,-5],[0,0,0,0,0,0,0,0,-10,139,0,0,0,-10,556,0,0,0,0,0,134,268,129,-10,0,0,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,0,0,134,139,0,0,0,-10,278,278,0,0,0,0,139,139,124,139,-5,-5,0,0,-10,0,139,0,0,0],[0,0,0,0,0,0,0,0,278,139,0,0,0,-10,0,556,0,0,0,0,139,0,278,-10,139,-10,0,0,0,0,124,0,0,0],[0,0,0,0,0,0,0,0,-10,0,139,0,0,134,278,0,278,0,0,0,139,-5,412,-5,-5,0,0,-10,0,-5,139,0,0,0],[0,0,0,0,0,0,0,0,134,0,139,0,0,134,139,139,139,139,0,0,139,0,134,273,0,0,0,-5,-10,0,134,-5,0,0],[0,0,0,0,0,0,0,0,278,0,139,0,0,134,0,278,0,278,0,0,139,0,0,273,134,0,0,0,-10,0,134,0,-10,0],[0,0,0,0,0,0,0,0,-10,0,0,139,0,278,0,0,556,0,0,0,139,0,129,278,0,0,0,0,0,-20,134,0,0,0],[0,0,0,0,0,0,0,0,134,0,0,139,0,278,0,0,278,278,0,0,139,0,0,268,139,0,0,0,0,-5,134,-10,-5,0],[0,0,0,0,0,0,0,0,278,0,0,139,0,278,0,0,0,556,0,0,139,0,0,0,407,0,0,0,0,0,129,0,-10,-5],[0,0,0,0,0,0,0,0,-10,-5,0,0,0,-5,665,0,0,0,0,0,0,-10,278,278,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,134,-5,0,0,0,0,268,278,0,0,0,0,0,-5,263,273,0,139,-10,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,278,-5,0,0,0,0,-10,556,0,0,0,0,0,0,-10,278,0,417,0,-20,0,-5,0,0,0,0],[0,0,0,0,0,0,0,0,-10,0,-5,0,0,0,541,0,268,-5,0,0,0,0,-10,278,0,0,0,278,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,134,0,-5,0,0,0,273,139,139,139,0,0,0,0,129,268,0,0,-5,134,134,0,0,0,0,0],[0,0,0,0,0,0,0,0,278,0,-5,0,0,0,134,278,0,278,0,0,0,0,0,268,0,139,0,-10,268,0,0,-5,0,0],[0,0,0,0,0,0,0,0,-10,0,0,-5,0,0,417,0,536,0,0,-5,0,0,0,268,0,0,0,0,0,278,0,0,0,0],[0,0,0,0,0,0,0,0,134,0,0,-5,0,0,278,0,278,278,0,0,0,0,139,263,-5,0,0,-10,0,139,134,0,0,0],[0,0,0,0,0,0,0,0,278,0,0,-5,0,0,278,0,0,556,0,0,0,0,0,278,-10,139,0,0,-20,0,278,0,-5,0],[0,0,0,0,0,0,0,0,-10,139,0,0,0,0,556,-10,0,0,0,0,-5,-10,258,0,278,0,139,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,134,139,0,0,0,0,278,268,0,0,0,0,0,-5,134,0,273,129,0,129,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,278,139,0,0,0,0,0,546,0,0,0,0,0,0,-10,0,278,278,0,0,119,0,-5,0,0,0],[0,0,0,0,0,0,0,0,-10,0,139,0,0,0,278,134,278,0,0,0,0,0,-20,0,273,0,139,268,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,134,0,139,0,0,0,139,273,139,139,0,0,0,0,-5,-5,278,-5,0,273,134,-5,-5,0,0,0],[0,0,0,0,0,0,0,0,278,0,139,0,0,0,0,412,0,278,0,0,0,0,0,-10,278,0,0,0,407,0,-10,0,-5,0],[0,0,0,0,0,0,0,0,-10,0,0,139,0,0,0,278,556,0,0,0,0,0,0,-10,278,0,139,-20,0,278,-5,0,0,0],[0,0,0,0,0,0,0,0,134,0,0,139,0,0,0,278,278,278,0,0,0,0,0,-5,273,0,0,139,-10,129,139,0,-5,0],[0,0,0,0,0,0,0,0,278,0,0,139,0,0,0,278,0,556,0,0,0,0,0,0,268,0,0,0,139,0,258,0,0,-5],[0,0,0,0,0,0,0,0,139,-10,0,0,0,278,-20,0,0,0,0,0,0,397,268,139,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-10,268,0,0,278,0,-20,-20,0,0,0,0,0,139,278,0,0,139,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,134,0,0,0,278,-10,-10,0,0,0,0,0,273,263,-10,0,139,0,0,139,0,0,0,0,0],[0,0,0,0,0,0,0,0,-10,-10,-10,0,139,0,258,0,268,0,0,0,0,139,278,0,0,0,0,139,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,-5,-5,0,0,139,129,0,-5,139,0,0,0,134,397,139,0,0,0,134,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-5,139,-5,0,139,-5,263,-10,139,-5,0,0,0,139,134,134,0,0,0,139,139,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,139,-5,0,0,139,134,-5,0,134,0,0,0,139,268,129,0,-5,0,0,273,0,0,0,0,0],[0,0,0,0,0,0,0,0,-5,-5,0,-5,0,-5,268,0,397,0,0,0,0,139,273,139,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,139,-5,0,-5,0,0,278,0,-10,278,0,0,0,139,129,273,0,134,0,-10,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,-5,139,0,-5,0,0,278,0,278,-10,0,0,-5,139,263,-10,139,0,0,139,0,0,139,0,0,0],[0,0,0,0,0,0,0,0,139,139,0,-5,0,0,278,0,0,268,0,0,0,139,139,0,134,124,0,0,129,0,139,0,0,0],[0,0,0,0,0,0,0,0,-5,412,0,-5,278,0,0,-20,-10,-10,0,0,0,0,278,0,0,278,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,139,278,0,0,0,278,0,-20,0,0,0,0,0,134,278,-10,-10,273,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,0,0,-5,-5,139,0,139,0,124,124,134,0,0,0,0,0,278,0,0,139,-5,273,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,-5,139,0,0,139,-5,134,-5,139,0,0,0,0,407,-5,0,139,0,129,139,-5,0,0,0,0],[0,0,0,0,0,0,0,0,-5,139,139,0,139,0,134,129,134,-15,0,0,0,0,139,139,0,139,0,-5,134,139,0,0,0,0],[0,0,0,0,0,0,0,0,139,139,139,0,0,139,0,129,0,134,0,0,0,0,273,134,-5,139,0,0,129,0,134,0,0,0],[0,0,0,0,0,0,0,0,-5,-5,0,139,0,0,0,278,268,0,0,0,0,0,273,134,0,139,-10,129,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,139,-5,0,139,0,0,0,278,-10,278,0,0,0,0,139,139,0,273,0,-10,139,124,0,0,0,0],[0,0,0,0,0,0,0,0,-5,139,0,139,0,0,0,278,278,-10,0,0,0,0,273,0,134,139,0,-10,-10,139,139,0,0,0],[0,0,0,0,0,0,0,0,139,139,0,139,0,0,0,278,0,268,0,0,0,0,139,0,139,273,0,0,-10,0,263,0,0,0],[0,0,0,0,0,0,0,0,-5,-5,-15,-5,139,0,278,0,258,0,134,0,0,0,278,0,0,0,0,278,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,-10,0,0,139,278,0,-10,0,0,139,0,-5,273,268,0,-5,0,278,0,-5,0,0,0,0],[0,0,0,0,0,0,0,0,-5,0,134,0,139,0,134,134,129,-10,139,0,0,0,139,139,0,0,0,273,139,-5,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,134,0,0,139,139,139,-5,-5,0,139,0,0,134,268,0,0,0,139,268,0,0,-5,0,0],[0,0,0,0,0,0,0,0,-5,0,-10,0,0,0,-20,-5,685,0,0,0,0,0,278,0,0,0,134,278,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,-10,0,0,0,-10,0,278,278,0,0,0,0,268,139,0,0,0,397,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-5,0,134,0,0,0,-5,-5,417,139,0,0,0,0,134,129,0,0,129,273,139,0,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,134,0,0,0,-5,-5,139,417,0,0,0,0,139,139,0,-5,0,268,273,-10,0,0,0,0],[0,0,0,0,0,0,0,0,-5,0,-5,-5,0,0,134,0,541,-5,134,0,0,0,139,139,0,0,0,273,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,-5,-5,0,0,139,0,273,139,0,139,0,0,134,273,0,0,0,134,129,134,0,0,0,0],[0,0,0,0,0,0,0,0,-5,0,139,-5,0,0,139,0,278,134,139,0,0,0,134,-5,134,0,0,407,0,-5,139,0,0,0],[0,0,0,0,0,0,0,0,139,0,139,-5,0,0,139,0,139,273,0,139,0,0,139,0,139,-5,0,139,263,0,134,-5,0,0],[0,0,0,0,0,0,0,0,-5,0,278,0,139,0,0,278,129,-15,139,-5,0,0,0,278,0,0,0,0,278,134,0,-5,0,0],[0,0,0,0,0,0,0,0,139,0,278,0,0,139,0,278,0,-10,0,139,0,0,0,407,-5,0,0,0,278,0,129,0,-5,0],[0,0,0,0,0,0,0,0,-5,0,278,0,0,0,0,-10,278,278,0,0,0,0,0,278,0,0,134,-10,263,139,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,278,0,0,0,0,-10,0,556,0,0,0,0,0,278,0,0,0,134,268,0,129,-5,0,0],[0,0,0,0,0,0,0,0,-5,0,-5,139,0,0,0,139,273,139,139,0,0,0,0,278,0,0,-5,263,134,134,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,-5,139,0,0,0,139,134,278,0,139,0,0,0,278,0,0,0,-5,407,134,0,-10,0,0],[0,0,0,0,0,0,0,0,-5,0,139,139,0,0,0,139,139,273,139,0,0,0,0,139,139,0,0,129,134,134,134,-5,0,0],[0,0,0,0,0,0,0,0,139,0,139,139,0,0,0,139,0,412,0,139,0,0,0,139,139,0,0,0,268,0,268,0,-10,0],[0,0,0,0,0,0,0,0,-5,0,0,-10,0,0,0,0,685,0,268,-5,0,0,0,278,0,0,0,0,0,412,0,0,0,0],[0,0,0,0,0,0,0,0,139,0,0,-10,0,0,0,0,556,0,0,278,0,0,0,407,0,0,0,0,0,268,129,0,0,0],[0,0,0,0,0,0,0,0,-5,0,0,134,0,0,0,0,278,278,278,0,0,0,0,139,139,0,0,129,0,263,134,0,0,0],[0,0,0,0,0,0,0,0,139,0,0,134,0,0,0,0,278,278,0,278,0,0,0,139,139,0,0,0,129,139,273,-10,-5,0],[0,0,0,0,0,0,0,0,-5,0,0,278,0,0,0,0,0,556,278,0,0,0,0,0,278,0,0,0,0,263,278,-10,-5,0],[0,0,0,0,0,0,0,0,139,0,0,278,0,0,0,0,0,556,0,278,0,0,0,0,278,0,0,0,0,0,541,0,-10,-5],[0,0,0,0,0,0,0,0,0,546,0,0,-10,-40,0,0,0,0,0,0,0,556,0,0,0,0,0,0,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,556,-10,0,134,-20,0,0,0,-20,0,0,0,0,556,0,0,0,0,0,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,556,0,-10,278,0,0,0,0,-40,0,0,0,0,0,0,0,556,0,0,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,417,0,0,0,-30,0,0,0,0,0,0,-20,829,0,0,0,0,0,0,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,134,139,0,-5,119,273,0,-5,-5,0,0,0,278,278,-10,0,0,0,0,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,278,139,0,0,124,0,0,0,-10,0,0,-10,278,551,0,-10,0,0,0,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,-10,0,139,0,278,0,0,-20,0,0,0,0,273,536,0,0,0,0,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,134,0,139,0,278,0,0,-10,-10,0,0,0,278,273,-20,0,278,0,0,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,278,0,139,0,278,0,0,0,-20,0,0,0,278,0,0,-20,551,0,0,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,139,134,0,139,124,278,-5,-5,-5,0,-5,0,0,278,278,0,0,0,0,-10,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,139,-10,0,-15,0,556,-20,278,-10,0,0,0,0,0,0,0,0,0,278,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,-5,134,0,-5,-5,273,-10,129,139,0,0,0,0,268,0,0,0,278,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,139,134,0,-5,-5,278,0,134,119,0,0,0,0,278,-10,0,0,0,278,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,139,-5,-5,139,-5,278,-10,273,-5,0,-5,0,0,278,-10,0,0,0,0,278,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,-5,139,-5,139,0,278,-15,134,134,-5,0,0,0,0,0,0,278,0,268,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,139,139,-5,139,0,278,0,139,114,0,-5,0,0,0,0,0,278,0,0,268,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,-5,278,0,-5,268,0,0,273,-10,-5,0,0,0,556,0,0,0,0,0,0,-10,0,139,0,0],[0,0,0,0,0,0,0,0,0,139,278,0,0,273,0,0,0,-10,0,-5,-10,0,556,273,0,0,0,0,0,0,-10,0,139,0],[0,0,0,0,0,0,0,0,0,-5,278,0,0,-10,0,0,-10,278,0,0,0,0,556,-20,0,0,273,0,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,139,278,0,0,-10,0,0,0,268,0,0,0,0,556,0,-20,0,0,273,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,-5,-5,139,0,139,0,0,129,139,-5,0,0,0,541,0,0,0,0,268,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,139,-5,139,0,139,0,0,134,134,0,-5,0,0,556,-15,0,0,0,0,268,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,-5,139,139,0,139,0,0,-5,273,-5,0,0,0,278,-10,0,278,0,273,0,-10,0,139,0,0],[0,0,0,0,0,0,0,0,0,139,139,139,0,139,0,0,0,268,0,-5,0,0,278,0,-10,278,0,0,273,0,-10,0,139,0],[0,0,0,0,0,0,0,0,0,-5,0,-10,0,-5,0,0,536,0,129,0,0,0,556,0,0,0,0,0,0,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,139,0,-10,0,0,0,0,556,0,0,-10,-5,0,556,-20,0,0,0,0,0,139,278,0,0,0],[0,0,0,0,0,0,0,0,0,-5,0,134,0,0,0,0,278,278,-10,0,0,0,278,-5,0,278,0,-20,0,417,0,0,0,0],[0,0,0,0,0,0,0,0,0,139,0,134,0,0,0,0,278,278,0,-10,0,0,278,0,-5,278,0,0,-20,0,278,139,0,0],[0,0,0,0,0,0,0,0,0,-5,0,278,0,0,0,0,0,556,-10,0,0,0,0,0,0,556,0,0,0,253,0,139,0,0],[0,0,0,0,0,0,0,0,0,139,0,278,0,0,0,0,0,556,0,-10,0,0,0,0,0,556,0,0,0,0,253,0,139,0],[0,0,0,0,0,0,0,0,0,0,273,0,139,268,0,0,278,-5,-5,-10,0,0,0,556,0,0,0,0,0,0,0,129,0,0],[0,0,0,0,0,0,0,0,0,0,-30,0,-5,0,0,0,536,0,278,0,0,0,0,0,0,0,556,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,129,0,-5,0,0,-10,407,134,139,0,0,0,0,0,0,0,278,268,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,273,0,-5,0,0,0,278,258,134,0,0,0,0,0,0,0,0,556,0,-10,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,-20,-10,139,0,0,0,556,0,258,0,0,0,0,0,0,0,0,556,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,134,-5,139,0,0,-10,417,134,134,-5,0,0,0,0,0,0,0,278,278,129,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,278,-5,139,0,0,0,278,268,139,-15,0,0,0,0,0,0,0,0,556,0,0,129,0,0],[0,0,0,0,0,0,0,0,0,0,417,0,0,417,0,0,0,0,0,-15,-10,0,0,834,-5,0,0,0,0,0,0,0,129,0],[0,0,0,0,0,0,0,0,0,0,129,0,0,-5,0,0,268,0,0,139,0,0,-15,268,0,0,556,0,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,273,0,0,-5,0,0,134,134,0,139,0,0,0,268,0,0,278,273,-10,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,417,0,0,-5,0,0,0,268,0,139,0,0,0,278,-10,0,0,556,0,-5,-10,0,139,0],[0,0,0,0,0,0,0,0,0,0,-10,139,0,139,0,0,278,0,-10,139,0,0,-10,278,0,-5,0,556,0,129,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,134,139,0,139,0,0,139,139,-5,134,0,0,0,268,0,0,0,278,273,0,0,129,0,0],[0,0,0,0,0,0,0,0,0,0,278,139,0,139,0,0,0,278,0,129,0,0,0,278,-10,0,0,0,556,0,-5,0,129,0],[0,0,0,0,0,0,0,0,0,0,-10,-5,0,0,0,-5,248,0,417,0,0,0,0,0,0,0,278,556,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,134,-5,0,0,0,0,273,-5,139,139,0,0,0,-15,0,0,278,268,278,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,278,-5,0,0,0,0,278,-10,0,278,0,0,0,0,0,0,278,0,531,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,-10,139,0,0,0,0,-10,278,278,0,0,0,0,0,0,0,0,809,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,134,139,0,0,0,0,-5,273,139,139,0,0,0,0,0,0,0,556,268,-15,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,278,139,0,0,0,0,0,268,0,278,0,0,0,0,0,0,0,278,556,0,-20,-5,139,0],[0,0,0,0,0,0,0,0,0,0,-5,-10,0,0,0,0,268,-5,541,0,0,0,0,0,0,0,0,556,0,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,139,-10,0,0,0,0,278,0,278,134,0,0,0,-10,-5,0,0,556,0,129,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,-5,134,0,0,0,0,139,139,273,139,0,0,0,0,0,0,0,268,273,407,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,139,134,0,0,0,0,139,139,139,273,0,0,0,0,0,0,0,278,268,0,273,129,0,0],[0,0,0,0,0,0,0,0,0,0,-5,278,0,0,0,0,0,278,134,278,0,0,0,0,0,0,0,0,556,268,0,124,0,0],[0,0,0,0,0,0,0,0,0,0,139,278,0,0,0,0,0,278,0,412,0,0,0,0,0,0,0,0,556,0,268,0,124,0],[0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,953,-5,0,0,0,0,0,0,0,0,0,834,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,129,0,0,0,0,0,0,556,278,0,0,0,0,0,0,0,0,0,675,273,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,273,0,0,0,0,0,0,278,556,0,0,0,0,0,0,0,0,0,278,556,119,-5,0],[0,0,0,0,0,0,0,0,0,0,0,417,0,0,0,0,0,0,0,834,0,0,0,0,0,0,0,0,0,0,834,0,119,-5],[0,0,0,0,0,0,0,0,0,0,0,0,-15,1668,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-30,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,1102,0,0,0,0,0,0,556,0,0,0,0,0,0,0,0,0,0,-10,-20,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,268,268,278,0,0,0,0,0,139,278,129,0,0,0,-5,-10,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,268,278,268,0,0,0,0,0,0,139,278,139,0,0,-5,-10,0,-10,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,412,-5,278,134,139,0,0,0,0,278,278,0,0,0,0,-10,-10,0,134,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,412,0,273,139,134,0,0,0,0,0,278,278,0,0,0,0,-5,-10,134,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,556,0,0,-10,556,0,0,0,0,0,556,0,0,0,0,0,0,0,114,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,556,0,0,0,546,0,0,0,0,0,0,556,0,0,0,0,0,0,134,-20,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,-10,556,-20,0,0,0,0,0,139,-10,278,-10,0,0,278,0,0,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-10,0,536,258,0,0,0,0,0,0,0,0,0,-5,0,556,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,-5,268,263,0,0,0,0,0,0,278,-10,0,0,-5,278,273,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-10,0,417,263,268,-10,0,0,0,0,0,0,0,0,0,278,-5,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,-5,278,268,139,-10,0,0,0,0,139,134,-5,0,0,134,139,139,134,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,-30,556,0,0,0,0,0,0,258,0,0,0,278,278,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,-20,546,0,0,0,0,0,0,0,0,0,278,0,536,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,129,412,-10,139,0,0,0,0,134,-5,0,-5,139,412,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,134,407,-5,134,0,0,0,0,0,0,0,139,0,273,268,134,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,278,278,-10,268,0,0,0,0,139,-10,0,0,0,417,-10,139,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,278,278,0,258,0,0,0,0,0,0,0,139,0,139,268,0,129,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,556,556,-20,-10,0,0,0,0,0,0,0,0,0,0,556,0,-5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,-5,0,556,278,-10,0,-5,0,0,0,278,-10,0,0,0,0,273,278,0,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,-5,556,-10,278,-5,0,0,0,0,0,0,-10,0,556,0,268,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,551,-10,278,0,-5,0,0,0,0,0,0,0,0,546,278,0,-10,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,268,268,278,0,0,0,0,0,0,0,0,139,268,-10,417,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,268,278,268,0,0,0,0,0,0,0,0,0,139,278,268,129,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,278,134,551,-5,0,0,0,0,0,0,0,0,278,-10,412,0,134,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,278,139,546,0,-5,0,0,0,0,0,0,0,0,278,139,268,134,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,1112,-10,0,0,0,0,0,0,0,0,0,0,556,0,258,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,0,0,1112,0,-10,0,0,0,0,0,0,0,0,0,0,556,278,-20,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,834,0,0,0,0,0,0,1107,0,0,0,0,0,0,0,0,0,0,0,-20,-10],[0,0,0,0,0,0,0,0,0,0,0,0,0,-15,417,0,0,0,0,0,129,412,417,-15,-5,0,0,0,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,129,278,139,0,0,0,0,134,139,412,273,-5,0,0,0,-10,0,-5,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,273,139,278,0,0,0,0,134,0,278,412,139,0,0,0,-10,0,-10,0,134,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,417,0,0,0,0,134,0,0,417,412,0,0,0,0,0,-15,0,134,-5],[0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,417,0,0,0,278,-5,834,0,-10,0,0,0,0,-15,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,129,0,0,278,139,0,0,278,0,273,556,0,0,0,0,0,-5,-10,-10,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,273,0,0,139,278,0,0,278,0,0,551,278,0,0,0,0,0,0,-10,124,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,0,0,417,0,0,278,0,0,0,829,0,0,0,0,0,0,0,124,-10],[0,0,0,0,0,0,0,0,0,0,0,0,0,278,-20,0,0,0,0,0,0,546,-20,556,0,-5,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,278,129,-5,0,0,0,0,0,278,258,268,0,0,0,0,273,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,278,278,-10,0,0,0,0,0,139,273,263,-5,-5,0,0,278,0,134,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,-20,139,0,0,0,0,0,-15,824,278,0,0,-10,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-10,536,-10,0,0,0,0,0,-5,268,278,0,0,139,0,139,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,129,134,0,0,0,0,0,-5,407,273,0,139,-5,129,139,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,417,-10,0,0,0,0,-5,-5,402,129,139,0,278,0,0,0,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,129,0,0,0,0,0,-5,139,134,134,273,0,268,0,-5,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,-10,0,-10,139,0,0,0,134,546,417,0,-5,0,-10,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-10,268,0,268,-10,0,0,0,139,278,268,0,0,0,139,0,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,134,0,-5,134,0,0,0,139,273,407,0,139,0,-5,129,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,0,139,-10,0,0,-5,139,412,129,129,0,0,278,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,0,0,129,0,0,0,139,139,139,129,273,0,0,268,0,-5,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,278,-10,278,0,0,0,0,0,0,556,-20,0,0,0,-10,556,0,0,-5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,278,139,273,0,0,0,0,0,0,278,268,-10,0,0,0,268,0,278,0,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,690,-10,-5,-10,0,0,0,0,-10,278,0,-5,0,278,278,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,129,0,0,0,0,0,0,268,273,0,0,-5,0,541,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,129,278,0,0,0,0,0,0,258,268,0,0,273,0,278,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,-10,417,0,0,0,0,0,0,-10,278,0,278,0,263,278,-10,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,273,0,0,0,0,0,0,129,134,134,-5,139,273,134,0,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,412,0,0,0,0,0,0,-5,134,139,139,0,134,407,0,134,-5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,129,-10,407,-5,0,0,0,0,273,139,0,0,139,134,139,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,-5,-5,134,139,0,0,0,0,407,278,0,0,0,129,273,134,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,-5,407,-10,0,-5,0,0,139,273,0,0,0,139,134,139,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,-5,139,134,0,0,0,0,278,407,0,0,0,-5,273,0,129,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,-5,139,134,139,0,0,0,0,278,263,0,0,134,273,134,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,-5,139,-5,278,0,0,0,0,139,273,0,139,0,134,412,-10,0,134,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,139,139,139,134,0,0,0,0,278,134,129,0,0,273,134,139,-5,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,139,0,273,0,0,0,0,139,139,134,139,0,0,407,0,129,0,134,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,278,0,556,0,0,0,0,0,0,0,556,-20,0,0,0,0,0,546,0,0,-5],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,139,556,0,0,0,0,0,0,0,-10,278,-10,0,556,0,-5,268,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,695,0,0,0,0,0,0,0,-10,278,0,0,0,546,0,273,0,-10,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,-10,417,0,0,0,0,0,129,134,134,0,278,268,0,139,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,-10,278,139,0,0,0,0,134,139,139,-5,0,278,278,124,134,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,134,278,139,0,0,0,0,0,273,139,0,139,268,-10,139,134,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,134,139,278,0,0,0,0,0,273,139,0,0,139,273,-5,273,134,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,278,139,278,0,0,0,0,0,139,273,0,0,278,-10,273,134,0,134,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,278,0,417,0,0,0,0,0,139,273,0,0,0,278,0,402,0,134,-5],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,-20,0,0,139,0,-5,556,556,0,-10,0,0,0,268,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,-5,0,407,-15,134,0,0,0,278,278,0,0,0,278,0,134,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,129,-5,0,139,0,0,273,556,0,0,0,0,268,134,0,134,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,278,-10,139,0,0,0,273,0,268,0,0,556,0,129,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,278,-10,0,139,0,0,278,0,278,-5,0,0,556,139,-10,-10,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,551,-10,134,-10,0,0,0,556,0,0,0,0,0,278,0,273,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,278,-10,0,139,0,0,0,829,0,0,0,0,0,-5,268,278,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,-10,278,139,0,0,0,0,556,0,0,-5,556,-10,-10,0,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,-10,278,0,139,0,0,0,556,0,0,0,-5,556,0,0,258,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,139,273,139,0,0,0,0,278,278,0,0,273,0,273,-10,134,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,139,273,0,139,0,0,0,278,278,0,0,0,273,0,278,134,124,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,556,139,0,0,0,0,0,556,0,0,0,0,551,0,-10,268,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,0,556,0,139,0,0,0,0,556,0,0,0,0,0,551,0,268,-10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,834,0,0,-30,0,0,0,0,0,0,0,-15,0,0,834,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,-5,139,-10,0,0,-5,0,268,268,0,0,139,278,-5,0,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,139,-10,139,0,0,0,0,253,278,0,0,134,556,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,139,-5,134,0,0,0,0,273,129,0,-5,139,129,417,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,139,0,129,0,0,0,0,278,0,-5,-10,139,0,541,0,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-20,546,0,0,0,0,0,0,0,0,139,-10,834,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,-10,556,-15,-5,0,0,0,0,0,0,139,0,268,278,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,134,134,139,0,0,0,0,-5,134,0,139,-5,680,139,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,134,139,134,0,0,0,0,-5,139,-5,139,0,412,129,134,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,-5,278,0,0,0,0,0,0,0,134,0,268,556,263,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,0,273,0,0,0,0,0,0,0,134,0,278,268,0,546,-5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,0,556,-20,0,-10,0,0,0,0,0,139,0,0,546,0,0,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,278,-10,0,-5,-5,0,278,407,-5,0,0,278,0,139,134,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,-10,278,-5,0,0,0,268,278,0,-5,0,546,0,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,-10,278,0,-5,0,0,278,268,0,0,0,278,263,0,0,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,139,273,-5,0,0,0,139,134,0,139,0,268,273,273,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,139,273,0,-5,0,0,139,139,-5,139,0,139,407,0,129,139,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,556,-5,0,0,0,0,0,0,278,0,0,556,258,0,273,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,556,0,-5,0,0,0,0,0,278,0,0,556,0,258,0,273,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,417,0,0,0,0,0,0,-15,0,0,-15,834,417,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,278,139,0,0,0,0,0,0,0,0,-5,268,685,273,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,139,278,0,0,0,0,0,0,0,0,0,-10,690,278,273,-10,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,417,0,0,0,0,0,0,0,0,0,0,402,0,834,0,-15,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,-20,0,0,139,0,0,-10,268,0,-5,278,556,0,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,258,-10,278,0,0,0,0,0,0,0,139,551,139,278,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,129,-5,0,139,0,0,0,129,0,0,139,412,268,278,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,-10,139,0,0,0,0,-10,-5,0,139,546,139,278,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,-10,0,139,0,0,0,0,0,0,139,278,397,0,273,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,412,-15,273,-5,0,0,0,0,0,0,0,278,278,412,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,-10,0,139,0,0,0,134,-5,0,0,278,278,412,129,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,-10,278,139,0,0,0,0,0,0,0,0,536,273,556,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,-10,278,0,139,0,0,0,0,0,0,0,278,546,268,0,273,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,139,273,139,0,0,0,0,0,0,0,0,273,273,407,273,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,273,0,139,0,0,0,0,0,0,0,139,412,139,407,134,134,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,556,139,0,0,0,0,0,0,0,0,0,278,268,556,268,-5,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,556,0,139,0,0,0,0,0,0,0,0,278,0,824,0,268,-5],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,556,-10,278,-20,0,0,0,0,0,0,0,0,556,0,0,551,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,0,-15,-5,0,0,834,-10,0,0,0,0,417,0,0,273,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,139,-10,139,0,0,-5,278,0,-10,0,556,0,690,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,139,-5,134,0,0,0,273,0,0,0,278,268,278,0,412,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,139,0,129,0,0,0,278,-5,0,0,0,556,139,-10,278,273,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-20,546,0,0,0,0,0,0,0,0,556,0,556,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,-10,278,-5,0,0,0,-5,-10,0,0,556,0,551,278,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,134,134,139,0,0,0,0,0,0,0,273,268,690,0,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,134,139,134,0,0,0,0,0,0,0,278,273,139,268,412,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,-5,278,0,0,0,0,0,0,0,0,556,273,0,680,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,0,273,0,0,0,0,0,0,0,0,556,0,273,278,402,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,685,-10,0,0,0,0,0,0,0,0,0,834,0,417,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,278,139,0,0,0,0,0,0,0,0,0,824,268,278,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,139,278,0,0,0,0,0,0,0,0,0,278,556,407,268,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,417,0,0,0,0,0,0,0,0,0,0,834,0,685,-10],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,834,-30,0,0,0,0,0,0,0,0,0,0,0,1251,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,-15,0,0,0,0,-15,0,0,0,0,1251,0,0,417,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-20,278,0,0,0,0,0,-15,0,0,0,1668,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,273,0,0,0,0,0,0,0,0,-15,834,0,834,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,268,0,0,0,0,0,0,0,0,0,417,-15,834,417,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,556,0,0,0,0,0,0,0,0,0,0,0,1653,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,551,0,0,0,0,0,0,0,0,0,0,0,834,819,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,834,0,0,0,0,0,0,0,0,0,0,0,0,1668,-15],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2085,0,0,0,0,0,0,0,0,0,0,0,0,-30],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-50,1390,0,0,0,0,0,0,0,0,0,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,114,556,834,0,-20,0,0,0,0,0,0,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,263,139,834,417,-10,0,0,0,0,0,-15,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,407,0,417,834,139,0,0,0,0,0,-15,0,-10,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,551,0,0,834,556,0,0,0,0,0,0,0,-20,134],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,695,0,0,0,1390,0,0,0,0,0,0,0,0,114],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,774,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,531,387,0,139,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,407,536,-20,0,139,0,0,0,0,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,412,417,-30,-10,417,0,0,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,556,0,0,-40,834,0,0,0,0,0,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,690,-30,417,278,-15,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,129,804,0,278,0,0,129,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,536,268,139,-5,0,0,129,0,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,-5,680,129,139,139,0,268,0,-5,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,551,263,134,139,0,0,268,0,-5,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-5,834,-30,278,0,417,0,0,0,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,-5,417,-15,273,417,0,417,0,-15,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,139,834,0,248,0,0,417,0,0,0,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,417,0,258,417,0,0,417,0,-15,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,556,536,0,-10,0,0,0,0,407,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,546,407,0,0,0,134,268,0,278,-5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,417,685,-5,0,0,0,268,0,273,0,134,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,258,536,0,0,556,0,0,0,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,-20,556,0,278,0,556,0,-20,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,273,402,134,0,278,417,-10,0,139,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,134,407,139,139,0,278,417,-5,134,-10,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,417,278,258,0,0,556,0,139,129,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,278,278,268,139,0,0,556,0,268,0,-10,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,1251,-10,0,0,0,0,0,402,0,278,-5],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,546,278,0,139,556,-10,139,-10,0,278,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,546,278,0,0,139,556,0,139,-10,268,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,417,551,0,0,417,0,417,-15,0,134,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,417,551,0,0,0,417,0,417,0,124,134],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1112,0,0,0,0,834,0,0,-20,278],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,0,1112,0,0,0,0,0,834,0,0,258],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,834,0,0,834,-45,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,536,834,0,139,-20,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,546,278,417,129,0,-20,0,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,556,0,556,119,0,0,-20,0,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,268,834,0,278,-10,-20,139,139,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,268,556,278,278,0,-10,-20,0,139,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,417,278,412,0,-20,0,268,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,278,417,412,0,0,-20,0,268,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,556,834,0,0,0,387,0,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,0,556,834,0,0,0,0,387,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,387,0,417,0,0,819,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,258,546,0,0,129,273,417,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,407,134,278,-5,0,407,273,134,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,556,0,278,-10,0,278,258,0,556,-5,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,546,0,0,134,-10,685,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,268,278,0,0,134,546,0,-10,139,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,556,0,139,-5,258,556,273,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,417,139,139,0,129,407,134,278,134,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,278,278,139,0,0,541,0,268,0,273,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,402,-5,-5,278,268,278,139,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,278,-10,-5,278,0,675,0,278,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,268,139,-10,0,556,0,268,551,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-10,278,139,0,953,0,278,139,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,-5,273,139,0,556,268,268,139,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,139,139,134,0,268,417,541,278,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,139,139,134,0,278,268,139,690,-10,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,0,268,139,0,278,556,0,258,139,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,278,278,0,0,556,402,278,129,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,278,278,0,0,556,0,680,0,129,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,546,0,0,139,268,407,0,273,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,551,139,0,0,278,268,-5,412,278,134,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,556,278,0,0,0,556,0,258,0,556,-5],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,258,0,0,-10,824,556,0,0,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,0,0,-5,268,968,129,0,278,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,268,-10,0,139,551,268,278,278,0,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,-5,0,139,278,680,0,268,139,278,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,0,0,-15,834,0,417,402,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,139,0,0,680,268,417,278,139,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134,139,0,0,273,551,273,273,273,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,139,0,0,139,546,0,556,134,407,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,-20,0,0,556,0,556,546,0,0,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,134,0,0,417,268,690,273,0,278,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,134,0,0,278,417,139,541,278,134,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,278,0,0,0,556,412,278,268,412,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,278,0,0,0,556,0,690,0,546,134],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,0,0,0,0,1251,402,0,278,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,0,0,0,0,417,834,417,124,278],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,0,0,0,0,1251,0,417,402],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,0,0,0,1092,834,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,0,0,0,556,1112,-20,278,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,0,0,0,1668,0,-20,278],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1390,-25,0,695,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,0,1390,0,-25,0,695,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,834,-30,0,834,417,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-35,973,973,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,546,546,417,417,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,278,407,278,546,273,417,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,556,129,556,824,139,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,556,0,685,278,546,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,129,685,551,556,278,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,273,278,556,407,829,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,0,834,0,963,273],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,556,536,556,556,139],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,556,1241,556,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,139,551,556,963,278],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,834,0,1112,685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,819,1668,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,417,1658,556],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1390,1385],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2919]],"basis_note":"34 five-graph density identities; their sum is p-pstar."},"checks":{"host_count":true,"complete_and_empty_hosts":true,"subset_count_21":true,"paired_counts_sum_to_host_edges":true,"R0_plus_R1_equals_Ddel":true,"all_reference_variational_columns_zero":true,"independent_python_crosscheck":[{"row":0,"mask":0,"patterns_checked":22},{"row":522,"mask":42479,"patterns_checked":22},{"row":1043,"mask":2097151,"patterns_checked":22}]}}


==> anc/computations/certificates/pattern_columns.npz.b64 <==
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


==> anc/computations/certificates/pattern_columns_validation.json <==
{
  "status": "passed",
  "host_rows": 1044,
  "patterns": 22,
  "free_columns": 37,
  "nonnegative_variational_columns": 4,
  "reference_p": "5/144",
  "reference_theta": "5/663552",
  "independent_python_checks": [
    {
      "row": 0,
      "mask": 0,
      "patterns_checked": 22
    },
    {
      "row": 522,
      "mask": 42479,
      "patterns_checked": 22
    },
    {
      "row": 1043,
      "mask": 2097151,
      "patterns_checked": 22
    }
  ],
  "missing": "Positive flag-square certificate coefficients and span witnesses remain separate inputs."
}


==> anc/computations/certificates/pattern_counts.tsv <==
1044 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 21 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3 4 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 8 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 6 0 0 0 0 6 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 3 9 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15 8 0 0 0 0 12 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 6 8 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
31 10 0 0 0 0 20 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 10 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
63 12 0 0 0 0 30 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
67 6 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 12 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
68 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 14 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
69 6 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 9 6 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
71 8 0 0 0 0 10 6 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 7 6 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
76 6 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 9 5 0 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
77 8 0 0 0 0 8 6 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 6 6 2 0 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
79 10 0 0 0 0 16 24 8 0 4 0 0 0 0 0 0 0 0 0 0 0 0 2 4 5 4 0 1 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
92 8 0 0 0 0 6 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 6 3 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
93 10 0 0 0 0 14 24 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 3 5 1 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
95 12 0 0 0 0 24 60 12 0 6 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 7 2 0 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
124 10 0 0 0 0 12 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 8 1 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
125 12 0 0 0 0 22 60 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 4 5 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
127 14 0 0 0 0 34 120 16 0 8 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 9 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
198 8 0 0 0 0 8 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 12 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
199 10 0 0 0 0 16 12 12 0 8 4 0 0 0 0 0 0 0 0 0 0 4 1 5 6 0 0 6 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
202 8 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 6 7 0 0 0 2 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
203 10 0 0 0 0 14 12 10 0 4 0 0 0 0 0 0 0 0 0 0 0 0 1 4 8 0 0 1 0 2 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
206 10 0 0 0 0 12 6 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 8 2 0 0 0 4 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
207 12 0 0 0 0 22 30 20 0 12 4 0 0 0 0 0 0 0 0 0 0 4 1 2 7 2 0 2 0 0 4 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
216 8 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 8 0 0 0 4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
217 10 0 0 0 0 12 12 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 6 2 0 0 0 4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
218 10 0 0 0 0 10 6 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 7 2 0 0 2 3 0 1 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
219 12 0 0 0 0 20 30 16 0 6 0 0 0 0 0 0 0 0 0 0 0 0 1 2 6 3 0 0 0 2 3 0 1 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
222 12 0 0 0 0 18 24 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 4 1 0 0 4 0 0 2 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
223 14 0 0 0 0 30 66 28 0 16 4 0 0 0 0 0 0 0 0 0 0 4 1 2 3 5 1 0 0 0 4 0 0 2 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
248 10 0 0 0 0 8 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 6 3 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
249 12 0 0 0 0 18 30 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 6 2 1 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
250 12 0 0 0 0 16 24 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 5 1 0 0 0 0 3 3 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
251 14 0 0 0 0 28 66 22 0 8 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 4 2 0 0 0 0 0 3 3 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
254 14 0 0 0 0 26 60 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 1 5 0 0 0 0 0 6 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
255 16 0 0 0 0 40 126 36 0 20 4 0 0 0 0 0 0 0 0 0 0 4 1 2 3 0 6 0 0 0 0 0 0 6 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
462 12 0 0 0 0 18 12 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 9 4 0 0 0 0 0 0 0 0 6 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
463 14 0 0 0 0 30 48 36 0 24 12 0 0 0 0 0 0 0 0 0 0 12 1 0 6 4 0 3 0 0 0 0 0 0 0 6 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
470 12 0 0 0 0 16 12 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 4 0 0 1 4 0 0 0 0 1 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
471 14 0 0 0 0 28 48 30 0 16 4 0 0 0 0 0 0 0 0 0 0 4 1 0 6 4 0 0 0 1 4 0 0 0 0 1 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
478 14 0 0 0 0 24 30 30 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 6 1 0 0 3 0 0 0 0 3 0 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
479 16 0 0 0 0 38 84 48 0 30 12 0 0 0 0 0 0 0 0 0 0 12 1 0 3 6 1 0 0 0 3 0 0 0 0 3 0 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
498 12 0 0 0 0 14 12 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 4 0 0 0 0 0 4 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
499 14 0 0 0 0 26 48 24 0 8 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 4 0 0 0 0 0 0 4 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
502 14 0 0 0 0 22 30 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 6 1 0 0 0 0 1 2 0 0 0 4 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
503 16 0 0 0 0 36 84 40 0 20 4 0 0 0 0 0 0 0 0 0 0 4 1 0 3 6 1 0 0 0 0 0 1 2 0 0 0 4 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
510 16 0 0 0 0 32 66 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 2 5 0 0 0 0 0 3 0 0 0 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
511 18 0 0 0 0 48 144 60 0 36 12 0 0 0 0 0 0 0 0 0 0 12 1 0 3 2 5 0 0 0 0 0 0 3 0 0 0 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
990 16 0 0 0 0 32 48 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 8 2 0 0 0 0 0 0 0 6 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
991 18 0 0 0 0 48 120 72 0 48 24 0 0 0 0 0 0 0 0 0 0 24 1 0 0 8 2 0 0 0 0 0 0 0 0 6 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1006 16 0 0 0 0 30 48 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 8 2 0 0 0 0 0 0 0 0 0 3 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1007 18 0 0 0 0 46 120 62 0 36 12 0 0 0 0 0 0 0 0 0 0 12 1 0 0 8 2 0 0 0 0 0 0 0 0 0 0 3 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 6 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1022 18 0 0 0 0 40 84 56 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 6 0 0 0 0 0 0 0 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1023 20 0 0 0 0 58 180 88 0 56 24 0 0 0 0 0 0 0 0 0 0 24 1 0 0 4 6 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2046 20 0 0 0 0 50 120 80 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2047 22 0 0 0 0 70 240 120 0 80 40 0 0 0 0 0 0 0 0 0 0 40 1 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2247 12 0 0 0 0 24 24 24 0 24 0 0 0 24 0 0 0 0 0 0 0 24 0 6 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2248 8 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 0 0 0 5 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2249 10 0 0 0 0 12 6 8 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 6 3 0 0 3 2 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 3 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2251 12 0 0 0 0 20 18 20 0 10 4 0 0 0 0 0 0 0 0 0 0 4 0 4 4 0 0 4 0 4 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 3 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2255 14 0 0 0 0 30 42 36 0 30 0 0 0 24 0 0 0 0 0 0 0 24 0 3 3 0 0 6 0 0 6 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 3 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2264 10 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 0 0 4 6 0 0 3 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2265 12 0 0 0 0 16 12 12 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 1 0 3 2 4 1 1 2 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2267 14 0 0 0 0 26 36 28 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 3 1 2 0 3 0 4 2 0 2 1 0 1 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 2 1 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2271 16 0 0 0 0 38 78 48 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 3 0 3 0 3 0 0 6 0 0 3 0 0 0 0 0 0 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 3 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2296 12 0 0 0 0 12 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 3 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2297 14 0 0 0 0 22 30 16 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 2 1 3 0 0 0 3 6 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2299 16 0 0 0 0 34 72 36 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 3 0 1 2 3 0 0 0 0 6 3 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 2 0 1 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2303 18 0 0 0 0 48 138 60 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 3 0 0 3 3 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 3 0 0 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2319 12 0 0 0 0 20 24 16 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 2 2 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2320 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2321 8 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 4 0 0 0 5 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2323 10 0 0 0 0 10 6 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 4 1 0 0 2 6 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2326 10 0 0 0 0 10 6 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 2 5 0 3 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2327 12 0 0 0 0 18 24 14 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 2 0 1 2 3 3 0 2 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2335 14 0 0 0 0 28 60 24 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 4 0 0 2 0 6 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 4 0 0 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2352 8 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 0 11 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2353 10 0 0 0 0 8 6 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 2 0 0 4 4 0 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2355 12 0 0 0 0 16 24 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 1 2 1 0 2 4 0 0 6 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2358 12 0 0 0 0 16 24 8 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 4 0 0 2 0 4 5 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2359 14 0 0 0 0 26 60 20 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 2 0 2 0 2 0 5 3 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 2 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2367 16 0 0 0 0 38 120 32 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 4 0 2 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 4 0 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2380 10 10 0 0 0 10 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 5 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2381 12 0 0 0 0 18 12 20 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 0 0 1 0 4 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2383 14 0 0 0 0 28 36 34 0 20 8 0 0 0 0 0 0 0 0 0 0 8 0 2 5 0 0 3 0 2 4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 2 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2387 12 0 0 0 0 18 18 18 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 0 0 0 0 6 3 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2388 10 0 0 0 0 8 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 0 0 0 3 5 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2389 12 0 0 0 0 16 12 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 4 2 0 0 0 7 0 0 2 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2390 12 0 0 0 0 16 12 14 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 2 5 0 0 1 2 4 3 1 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2391 14 0 0 0 0 26 36 30 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 2 4 1 0 1 0 4 4 0 1 0 0 1 0 1 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2396 12 10 2 0 0 14 6 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 1 0 0 1 8 0 0 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2 1 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2397 14 0 0 0 0 24 30 28 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 2 0 0 0 5 3 0 1 1 1 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 2 1 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2399 16 0 0 0 0 36 72 46 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 2 2 3 0 0 0 2 5 0 0 2 0 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 2 2 1 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2416 10 0 0 0 0 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 5 0 0 0 4 3 0 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2417 12 0 0 0 0 14 12 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 1 0 0 2 4 0 1 5 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2419 14 0 0 0 0 24 36 26 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 2 0 0 0 6 0 0 2 1 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2420 12 0 0 0 0 12 6 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 2 0 0 0 4 0 6 1 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2421 14 0 0 0 0 22 30 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 1 1 0 0 4 0 0 7 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2422 14 0 0 0 0 22 30 20 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 3 0 0 0 2 2 3 1 1 0 0 2 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 2 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2423 16 0 0 0 0 34 72 40 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 2 2 2 1 0 0 2 2 0 3 2 0 0 0 2 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 1 1 0 0 0 2 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2428 14 10 4 4 0 20 24 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 1 0 0 2 0 1 6 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2 0 1 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2429 16 0 0 0 0 32 66 36 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 1 2 0 0 2 0 0 4 3 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 2 0 1 0 0 2 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2431 18 0 0 0 0 46 132 58 0 32 8 0 0 0 0 0 0 0 0 0 0 8 0 2 2 0 3 0 0 2 0 0 0 7 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 2 2 0 1 0 0 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2510 14 0 0 0 0 26 24 36 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 1 7 0 0 2 0 0 4 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 5 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2511 16 0 0 0 0 38 60 56 0 44 8 0 0 24 0 0 0 0 0 0 0 32 0 1 4 0 0 5 0 0 4 0 0 0 0 4 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 4 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2518 14 0 0 0 0 24 24 28 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 1 4 0 0 2 1 4 4 0 0 0 0 1 2 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2519 16 0 0 0 0 36 60 50 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 1 4 0 0 2 0 1 8 0 0 0 0 0 0 2 0 0 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2520 12 0 0 0 0 14 6 10 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 2 4 3 2 1 0 0 0 0 2 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2521 14 0 0 0 0 24 30 24 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 1 2 2 6 1 0 0 0 0 0 2 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 2 0 0 1 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2522 14 0 0 0 0 22 18 26 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 0 1 1 5 3 0 1 0 1 0 1 0 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 2 1 0 1 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2523 16 0 0 0 0 34 54 46 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 1 3 1 0 1 0 3 5 0 1 0 0 2 0 1 0 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 2 1 0 1 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2526 16 0 0 0 0 32 42 46 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 2 0 1 0 3 4 0 0 1 2 1 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 2 2 0 1 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2527 18 0 0 0 0 46 96 72 0 52 8 0 0 24 0 0 0 0 0 0 0 32 0 1 2 2 0 1 0 0 7 0 0 1 0 2 0 0 0 2 0 0 1 0 0 0 1 0 0 0 0 0 1 0 0 0 0 1 2 2 0 1 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2544 12 0 0 0 0 12 6 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 1 2 0 3 8 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2545 14 0 0 0 0 22 30 20 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 1 2 0 2 1 7 1 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2546 14 0 0 0 0 20 18 18 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 0 1 0 2 2 4 2 0 0 0 2 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2547 16 0 0 0 0 32 54 40 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 3 1 0 1 0 2 2 0 5 1 0 0 0 2 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2550 16 0 0 0 0 30 42 36 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 2 0 1 0 0 4 1 2 1 0 0 4 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 2 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2551 18 0 0 0 0 44 96 64 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 1 2 2 0 1 0 0 4 0 1 3 0 0 0 4 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2552 14 0 0 0 0 18 12 12 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 1 0 0 2 5 1 0 0 0 4 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2553 16 0 0 0 0 30 48 32 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 1 0 0 2 3 2 1 0 0 0 4 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 1 0 2 0 1 0 0 2 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2554 16 0 0 0 0 28 36 32 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 1 1 0 0 2 1 5 0 0 0 2 0 2 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 1 1 1 1 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2555 18 0 0 0 0 42 90 58 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 1 2 1 1 1 0 0 2 0 4 2 0 0 0 2 0 2 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0 0 1 1 1 1 1 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2558 18 0 0 0 0 40 78 56 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 0 2 1 0 0 2 0 3 3 0 0 0 0 4 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 2 0 2 1 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2559 20 0 0 0 0 56 156 88 0 60 8 0 0 24 0 0 0 0 0 0 0 32 0 1 2 0 2 1 0 0 2 0 0 6 0 0 0 0 0 4 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 1 2 0 2 1 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2840 10 0 0 0 0 8 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 8 0 0 0 4 0 0 4 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2841 12 0 0 0 0 16 12 12 0 8 4 0 0 0 0 0 0 0 0 0 0 4 0 1 4 0 0 4 5 0 0 2 0 0 0 3 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2842 12 0 0 0 0 14 6 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 6 1 0 0 2 4 0 1 1 0 2 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2843 14 0 0 0 0 24 30 26 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 1 3 1 0 2 2 3 2 1 1 0 0 2 0 0 0 1 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2846 14 0 0 0 0 22 24 24 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 1 2 4 2 1 0 1 1 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2847 16 0 0 0 0 34 66 40 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 2 0 0 2 0 7 1 0 1 0 1 0 0 0 2 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 1 2 0 0 0 2 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2856 10 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 8 4 0 3 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2857 12 0 0 0 0 14 12 10 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 4 2 4 4 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2858 12 0 0 0 0 12 6 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 0 0 3 5 0 3 2 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2859 14 0 0 0 0 22 30 22 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 0 0 2 3 2 1 3 1 0 0 1 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2862 14 0 0 0 0 20 24 16 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 2 0 3 3 2 1 0 0 3 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 1 1 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2863 16 0 0 0 0 32 66 34 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 2 0 2 1 2 4 0 0 0 3 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 2 0 0 0 1 0 1 1 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2872 12 0 0 0 0 12 6 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 3 4 0 6 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2873 14 0 0 0 0 22 30 20 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 2 0 0 2 0 4 5 0 0 0 2 0 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2874 14 0 0 0 0 20 24 22 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 1 0 2 3 0 1 5 0 1 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 0 1 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2875 16 0 0 0 0 32 66 36 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 1 1 0 2 0 2 1 4 2 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 0 0 1 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2878 16 0 0 0 0 30 60 32 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 2 0 2 0 1 1 4 3 0 0 0 0 3 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 0 1 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2879 18 0 0 0 0 44 126 52 0 28 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 0 2 0 2 0 0 1 0 8 0 0 0 0 0 3 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 1 2 0 0 0 2 0 0 1 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2906 14 0 0 0 0 22 18 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 3 0 0 0 4 0 0 2 0 4 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 4 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2907 16 0 0 0 0 34 54 48 0 26 12 0 0 0 0 0 0 0 0 0 0 12 0 1 2 2 0 2 0 4 1 0 2 0 0 4 0 0 0 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2908 14 20 8 0 0 20 12 26 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 9 0 0 2 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2909 16 0 0 0 0 32 48 44 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 2 0 0 0 4 4 0 2 0 1 1 0 0 0 2 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 2 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2910 16 0 0 0 0 30 36 44 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 0 0 4 3 0 1 1 3 0 0 0 1 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 1 2 0 0 0 2 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2911 18 0 0 0 0 44 90 68 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 1 1 3 0 0 0 2 4 0 1 1 0 4 0 0 0 1 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 1 1 2 0 0 0 2 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2922 14 0 0 0 0 20 18 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 1 6 0 0 4 0 0 0 2 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2923 16 0 0 0 0 32 54 42 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 1 2 2 0 0 0 5 2 0 2 0 0 0 0 4 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 2 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2924 14 10 4 0 0 18 12 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 4 0 2 4 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2925 16 0 0 0 0 30 48 38 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 4 0 0 4 2 0 0 0 3 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 2 0 0 0 2 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2926 16 0 0 0 0 28 36 34 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 0 0 2 2 1 2 1 0 0 3 1 2 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 2 0 0 0 1 1 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2927 18 0 0 0 0 42 90 60 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 1 1 3 0 0 0 2 2 0 2 2 0 0 0 3 0 3 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 1 2 0 0 0 1 1 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2936 14 0 0 0 0 18 12 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 0 0 4 0 4 1 0 1 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 2 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2937 16 0 0 0 0 30 48 36 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 1 3 0 0 0 2 2 3 1 0 0 1 1 2 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 2 0 2 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2938 16 0 0 0 0 28 36 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 1 0 0 4 0 0 5 0 1 0 0 0 5 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 0 0 3 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2939 18 0 0 0 0 42 90 62 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 1 1 2 1 0 0 2 2 0 4 0 0 1 0 1 0 3 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 2 0 0 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2940 16 20 12 8 0 26 30 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 1 0 0 2 0 0 6 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 1 0 0 2 0 0 3 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2941 18 0 0 0 0 40 84 56 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 1 1 2 1 0 0 2 0 0 4 2 0 0 0 2 1 3 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 1 1 0 0 2 0 0 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2942 18 0 0 0 0 38 72 54 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 2 0 0 2 0 0 3 3 0 0 0 1 4 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 1 1 1 0 0 2 0 0 1 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2943 20 0 0 0 0 54 150 84 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 1 1 1 2 0 0 2 0 0 1 5 0 0 0 0 0 5 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 1 1 1 1 0 0 2 0 0 1 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3038 18 0 0 0 0 40 60 68 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 0 4 0 0 0 0 4 0 0 2 5 1 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 4 0 0 0 0 4 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3039 20 0 0 0 0 56 132 100 0 72 20 0 0 24 0 0 0 0 0 0 0 44 0 1 0 4 0 0 0 0 4 0 0 2 0 5 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 2 0 0 0 0 1 0 4 0 0 0 0 4 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3054 18 0 0 0 0 38 60 56 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 1 0 4 0 0 0 0 4 0 0 2 0 0 3 0 4 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 4 0 0 0 0 2 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3055 20 0 0 0 0 54 132 90 0 60 8 0 0 24 0 0 0 0 0 0 0 32 0 1 0 4 0 0 0 0 4 0 0 2 0 0 0 3 0 4 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 1 0 4 0 0 0 0 2 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3064 16 0 0 0 0 26 30 28 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 2 3 0 1 0 0 4 0 3 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 2 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3065 18 0 0 0 0 40 84 52 0 26 4 0 0 0 0 0 0 0 0 0 0 4 0 1 0 4 0 0 0 0 2 3 0 1 0 0 0 4 0 3 0 0 0 0 1 0 0 2 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 2 2 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3066 18 0 0 0 0 36 54 52 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 1 0 0 0 2 0 3 1 0 0 2 0 4 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 0 0 0 0 0 2 1 0 0 0 2 0 2 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3067 20 0 0 0 0 52 126 84 0 46 16 0 0 0 0 0 0 0 0 0 0 16 0 1 0 3 1 0 0 0 2 0 3 1 0 0 0 2 0 4 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 0 0 1 0 2 1 0 0 0 2 0 2 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3070 20 0 0 0 0 48 96 80 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 1 0 2 2 0 0 0 2 0 0 4 0 0 0 0 5 0 2 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 2 2 0 0 0 2 0 0 3 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3071 22 0 0 0 0 66 192 120 0 82 20 0 0 24 0 0 0 0 0 0 0 44 0 1 0 2 2 0 0 0 2 0 0 4 0 0 0 0 0 5 0 2 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 1 0 2 2 0 0 0 2 0 0 3 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3896 14 0 0 0 0 18 12 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 0 9 0 0 6 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3897 16 0 0 0 0 30 48 36 0 24 12 0 0 0 0 0 0 0 0 0 0 12 0 1 0 4 0 0 0 0 0 6 0 0 0 6 0 0 0 0 0 1 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3898 16 0 0 0 0 26 30 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 1 0 0 0 0 3 3 0 3 0 3 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 3 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3899 18 0 0 0 0 40 84 56 0 30 12 0 0 0 0 0 0 0 0 0 0 12 0 1 0 3 1 0 0 0 0 3 3 0 0 3 0 0 0 3 0 1 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 3 3 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3902 18 0 0 0 0 36 66 48 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 0 0 3 0 3 0 0 0 0 6 0 1 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 3 0 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3903 20 0 0 0 0 52 144 76 0 44 12 0 0 0 0 0 0 0 0 0 0 12 0 1 0 2 2 0 0 0 0 3 0 3 0 0 0 0 0 6 0 1 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3962 18 0 0 0 0 36 54 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 0 0 0 6 0 3 0 0 0 3 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 6 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3963 20 0 0 0 0 52 126 88 0 50 24 0 0 0 0 0 0 0 0 0 0 24 0 1 0 2 2 0 0 0 0 0 6 0 0 3 0 0 0 0 0 4 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3964 18 30 24 24 0 34 48 50 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 0 0 0 6 0 0 0 0 0 6 0 1 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 6 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3965 20 0 0 0 0 50 120 80 0 36 12 0 12 0 0 0 0 0 0 0 0 12 0 1 0 2 2 0 0 0 0 0 6 0 0 0 0 0 0 6 0 1 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0 6 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3966 20 0 0 0 0 46 90 76 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 3 0 0 0 0 0 3 3 0 0 0 0 3 0 4 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 3 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
3967 22 0 0 0 0 64 186 114 0 68 28 0 0 0 0 0 0 0 0 0 0 28 0 1 0 1 3 0 0 0 0 0 3 3 0 0 0 0 0 3 0 4 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 1 0 1 2 0 0 0 0 0 3 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
4094 22 0 0 0 0 58 132 108 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 4 0 0 0 0 0 0 6 0 0 0 0 0 0 7 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 6 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
4095 24 0 0 0 0 78 252 156 0 108 36 0 0 24 0 0 0 0 0 0 0 60 0 1 0 0 4 0 0 0 0 0 0 6 0 0 0 0 0 0 0 7 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 1 0 0 4 0 0 0 0 0 0 6 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6543 16 0 0 0 0 36 48 56 0 32 16 0 0 0 0 0 0 0 0 0 0 16 0 0 6 0 0 4 0 0 0 0 0 0 2 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6549 14 0 0 0 0 22 18 28 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 1 4 3 0 0 0 2 0 2 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 0 0 1 2 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6551 16 0 0 0 0 32 42 48 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 5 1 0 0 0 2 4 0 0 0 3 1 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 0 0 0 2 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6559 18 0 0 0 0 44 84 72 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 4 2 0 0 0 0 4 0 0 0 2 4 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 0 4 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6576 12 0 0 0 0 10 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 12 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6577 14 0 0 0 0 18 12 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 1 0 0 0 0 0 4 4 0 2 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6579 16 0 0 0 0 28 36 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 1 0 0 0 0 0 8 0 2 0 0 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6581 16 0 0 0 0 28 36 36 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 1 2 1 2 0 4 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 1 2 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6583 18 0 0 0 0 40 78 60 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 4 1 1 0 0 0 0 0 2 2 2 0 0 4 2 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6591 20 0 0 0 0 54 144 88 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 4 0 2 0 0 0 0 0 0 4 2 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6607 18 0 0 0 0 48 84 84 0 72 12 0 0 48 0 0 0 0 0 0 0 60 0 0 3 0 0 7 0 0 0 0 0 0 0 6 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 3 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6612 14 0 0 0 0 22 18 24 0 10 4 0 0 0 0 0 0 0 0 0 0 4 0 0 3 0 0 3 3 4 1 0 0 0 0 2 2 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 2 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6613 16 0 0 0 0 32 42 44 0 22 8 0 0 0 0 0 0 0 0 0 0 8 0 0 3 0 0 2 1 4 3 0 0 0 0 3 1 1 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 1 1 2 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6615 18 0 0 0 0 44 78 72 0 50 8 0 0 24 0 0 0 0 0 0 0 32 0 0 3 0 0 2 0 2 5 0 0 0 0 3 0 2 0 0 0 0 1 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 3 0 0 1 0 2 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6620 16 0 0 0 0 30 30 44 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 2 1 4 2 0 0 0 2 2 0 0 2 0 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 2 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6621 18 0 0 0 0 42 66 70 0 36 16 0 0 0 0 0 0 0 0 0 0 16 0 0 2 1 0 2 0 3 2 0 0 0 1 5 0 0 1 1 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 2 0 2 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6623 20 0 0 0 0 56 120 104 0 82 12 0 0 48 0 0 0 0 0 0 0 60 0 0 2 1 0 2 0 0 5 0 0 0 0 4 0 0 0 2 0 0 2 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 2 1 0 2 0 0 4 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6640 14 0 0 0 0 18 12 12 0 8 4 0 0 0 0 0 0 0 0 0 0 4 0 0 3 0 0 2 0 0 0 9 0 0 0 3 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6641 16 0 0 0 0 28 36 32 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 3 0 0 2 0 0 0 4 5 0 0 2 0 0 0 1 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 2 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6643 18 0 0 0 0 40 72 60 0 28 12 0 0 0 0 0 0 0 0 0 0 12 0 0 3 0 0 2 0 0 0 0 8 1 0 2 0 0 0 0 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6644 16 0 0 0 0 26 24 28 0 10 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 2 0 0 0 3 2 0 0 2 4 0 0 0 0 0 0 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 2 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6645 18 0 0 0 0 38 60 54 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 0 2 1 0 2 0 0 0 1 3 1 0 2 2 2 0 0 0 0 0 0 2 2 0 0 0 0 1 0 0 0 0 0 0 0 1 1 0 1 0 0 0 1 2 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6647 20 0 0 0 0 52 114 88 0 56 8 0 0 24 0 0 0 0 0 0 0 32 0 0 2 1 0 2 0 0 0 0 2 3 0 2 0 4 0 0 0 0 0 0 0 2 2 0 0 0 0 0 1 0 0 0 0 0 2 1 0 1 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6652 18 0 0 0 0 36 48 52 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 0 1 2 0 0 0 1 4 0 0 2 0 0 4 0 0 0 0 0 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 2 0 0 0 0 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6653 20 0 0 0 0 50 102 84 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 2 0 1 2 0 0 0 0 3 2 0 2 0 0 2 2 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 0 0 1 0 1 2 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6655 22 0 0 0 0 66 180 124 0 92 12 0 0 48 0 0 0 0 0 0 0 60 0 0 2 0 1 2 0 0 0 0 0 5 0 2 0 0 0 4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 0 2 0 1 2 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6808 12 0 0 0 0 12 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 3 6 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6809 14 10 4 0 0 20 12 22 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 2 7 2 0 0 0 0 0 2 1 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6811 16 0 0 0 0 30 36 40 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 1 4 6 0 0 0 1 0 1 2 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 0 0 2 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6812 14 0 0 0 0 20 12 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 1 6 0 0 0 0 2 0 2 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6813 16 0 0 0 0 30 36 42 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 1 1 5 3 0 0 0 1 1 1 0 1 1 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 3 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6815 18 0 0 0 0 42 78 64 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 2 1 0 0 1 2 6 0 0 0 0 3 1 0 0 2 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0 0 0 2 0 0 0 1 2 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6820 12 0 0 0 0 12 6 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 6 6 0 0 3 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6821 14 0 0 0 0 20 18 22 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 2 6 2 2 0 0 0 0 2 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 1 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6823 16 0 0 0 0 30 42 40 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 3 0 0 0 1 4 4 0 2 0 0 0 2 2 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 2 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6824 12 0 0 0 0 10 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 3 6 0 6 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6825 14 10 4 0 0 18 12 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 2 5 0 0 6 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6826 14 0 0 0 0 18 12 16 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 1 3 3 5 0 0 0 0 3 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 2 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6827 16 0 0 0 0 28 36 36 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 1 3 2 0 5 1 0 0 1 1 2 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 1 1 0 2 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6828 14 0 0 0 0 18 12 22 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 2 5 0 2 3 0 1 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 1 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6829 16 0 0 0 0 28 36 38 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 5 0 0 2 1 1 0 2 4 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 2 0 0 1 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6830 16 0 0 0 0 28 36 34 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 0 1 2 3 2 1 0 0 1 3 1 0 1 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 1 1 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6831 18 0 0 0 0 40 78 58 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 2 1 0 0 1 2 2 0 2 2 0 1 1 2 0 2 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 1 1 1 0 1 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6840 14 0 0 0 0 16 6 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 4 0 3 2 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6841 16 10 6 4 0 26 30 30 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 2 1 1 3 1 0 0 4 2 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 1 1 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6843 18 0 0 0 0 38 72 52 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 2 0 0 2 4 0 0 1 4 1 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 0 0 2 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6844 16 0 0 0 0 26 30 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 1 4 0 0 5 0 0 0 2 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 2 0 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6845 18 0 0 0 0 38 72 54 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 0 1 0 1 2 1 0 3 2 0 0 1 1 2 2 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 2 0 0 1 1 0 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6847 20 0 0 0 0 52 138 80 0 44 12 0 0 0 0 0 0 0 0 0 0 12 0 0 2 0 1 0 1 2 0 0 0 6 0 0 1 0 0 5 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0 0 0 2 0 0 0 1 2 0 0 0 2 0 0 1 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6875 18 0 0 0 0 42 72 66 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 3 0 0 0 0 3 6 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 3 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6876 16 10 6 0 0 28 24 42 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 7 3 0 0 0 2 0 0 1 2 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 1 0 0 0 3 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6877 18 0 0 0 0 40 60 66 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 2 1 0 0 0 3 5 0 0 0 2 2 0 1 1 1 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 1 1 0 0 0 2 3 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6879 20 0 0 0 0 54 114 98 0 68 16 0 0 24 0 0 0 0 0 0 0 40 0 0 2 1 0 0 0 1 6 0 0 0 0 4 0 1 0 2 0 0 1 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 2 1 0 0 0 1 4 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6887 18 0 0 0 0 42 78 66 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 0 3 0 0 0 0 3 6 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 3 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6890 16 0 0 0 0 28 36 32 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 2 4 4 0 0 0 0 1 4 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 2 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6891 18 0 0 0 0 40 72 60 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 3 0 0 0 0 2 4 0 4 0 0 0 0 3 0 2 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 3 0 0 0 0 0 2 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6892 16 0 0 0 0 26 24 34 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 3 2 2 1 0 1 0 4 2 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 2 1 1 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6893 18 0 0 0 0 38 60 60 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 0 0 3 2 0 2 1 1 0 0 3 3 1 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 2 1 0 1 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6894 18 0 0 0 0 38 60 56 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 2 1 0 0 0 1 4 1 1 0 0 1 3 2 0 1 0 0 0 0 1 2 0 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 1 2 1 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6895 20 0 0 0 0 52 114 90 0 58 8 0 0 24 0 0 0 0 0 0 0 32 0 0 2 1 0 0 0 1 4 0 1 1 0 1 0 4 0 2 0 0 0 0 0 1 2 0 0 0 0 0 1 0 0 0 0 0 2 1 0 0 0 1 2 0 1 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6904 16 10 6 0 0 24 18 26 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 1 2 2 2 0 0 0 6 1 0 0 0 0 0 1 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 2 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6905 18 0 0 0 0 36 54 50 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 1 2 1 2 1 0 0 2 4 1 0 0 0 0 0 1 0 0 1 0 2 0 0 0 0 0 0 0 0 1 1 0 0 0 0 2 0 1 1 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6907 20 0 0 0 0 50 108 82 0 42 12 0 0 0 0 0 0 0 0 0 0 12 0 0 2 1 0 0 0 1 2 0 2 2 0 0 0 5 0 2 0 0 0 0 0 1 0 0 0 0 3 0 0 0 0 0 0 0 2 1 0 0 0 0 2 0 0 2 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6908 18 10 8 4 0 34 42 50 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 1 2 0 4 0 0 0 2 1 4 0 0 0 0 0 1 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 1 0 0 1 2 0 2 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6909 20 0 0 0 0 48 96 80 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 2 0 1 0 0 1 2 0 2 2 0 0 0 2 3 2 0 0 0 0 0 1 0 0 0 1 1 1 0 0 0 0 0 0 1 0 1 0 0 1 2 0 1 1 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
6911 22 0 0 0 0 64 174 118 0 78 16 0 0 24 0 0 0 0 0 0 0 40 0 0 2 0 1 0 0 1 2 0 0 4 0 0 0 1 0 6 0 0 0 0 0 0 1 0 0 0 1 0 2 0 0 0 0 0 2 0 1 0 0 1 2 0 0 2 0 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7068 16 0 0 0 0 28 24 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 4 0 0 0 0 5 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7069 18 0 0 0 0 40 60 68 0 28 12 0 0 0 0 0 0 0 0 0 0 12 0 0 1 2 0 1 0 4 2 0 0 0 2 3 0 0 2 0 0 1 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7070 18 0 0 0 0 38 48 66 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 3 4 0 0 0 4 1 0 0 1 1 1 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 1 0 0 0 2 2 0 0 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7071 20 0 0 0 0 52 102 96 0 54 24 0 0 0 0 0 0 0 0 0 0 24 0 0 1 2 0 0 0 2 3 0 0 0 1 6 0 0 1 1 0 1 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 0 1 1 0 0 0 2 2 0 0 0 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7084 16 0 0 0 0 26 24 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 1 4 0 0 4 0 2 0 2 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7085 18 0 0 0 0 38 60 62 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 5 0 0 0 0 2 0 0 6 2 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7086 18 0 0 0 0 36 48 56 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 2 2 1 0 0 1 1 2 2 3 1 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 2 2 0 0 0 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7087 20 0 0 0 0 50 102 88 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 1 2 0 0 0 2 2 0 1 0 1 1 0 2 1 5 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 2 2 0 0 0 0 0 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7088 14 0 0 0 0 16 6 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 3 0 7 1 0 2 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7089 16 0 0 0 0 26 30 32 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 2 1 4 1 1 1 0 2 2 2 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 0 1 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7090 16 20 12 0 0 24 18 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 2 0 1 6 0 1 0 4 0 2 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7091 18 0 0 0 0 36 54 56 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 2 0 0 5 2 1 0 0 2 3 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 3 0 1 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7092 16 0 0 0 0 24 18 34 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 3 0 2 2 0 1 0 5 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 1 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7093 18 0 0 0 0 36 54 54 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 2 1 1 1 0 1 0 3 3 1 2 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 1 1 0 1 0 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7094 18 10 8 4 0 34 42 52 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 2 0 0 2 1 1 0 3 3 3 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 1 1 1 0 1 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7095 20 0 0 0 0 48 96 82 0 32 8 0 0 0 0 0 0 0 0 0 0 8 0 0 1 2 0 0 0 2 0 0 1 2 1 0 0 4 2 3 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 1 1 0 0 0 1 0 0 1 1 1 0 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7100 18 0 0 0 0 34 42 58 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 3 0 0 4 0 1 0 0 0 8 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7101 20 0 0 0 0 48 96 84 0 34 12 0 0 0 0 0 0 0 0 0 0 12 0 0 1 1 1 0 0 2 1 0 2 0 1 0 0 2 3 3 0 1 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 2 0 0 2 0 1 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7102 20 0 0 0 0 46 84 80 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 1 1 0 0 2 0 0 1 2 1 0 0 2 4 2 1 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 1 0 0 0 2 0 0 0 2 1 0 0 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7103 22 0 0 0 0 62 162 116 0 64 24 0 0 0 0 0 0 0 0 0 0 24 0 0 1 1 1 0 0 2 0 0 0 3 1 0 0 0 1 7 0 1 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 0 1 1 0 0 0 2 0 0 0 2 1 0 0 0 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7134 20 0 0 0 0 50 84 96 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 1 2 0 0 0 0 4 0 0 0 4 4 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 2 0 0 0 0 4 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7135 22 0 0 0 0 66 156 136 0 104 24 0 0 48 0 0 0 0 0 0 0 72 0 0 1 2 0 0 0 0 4 0 0 0 0 6 0 0 0 2 0 1 2 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 1 2 0 0 0 0 4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7150 20 0 0 0 0 48 84 84 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 1 2 0 0 0 0 4 0 0 0 0 2 3 0 2 2 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 4 0 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7151 22 0 0 0 0 64 156 126 0 92 12 0 0 48 0 0 0 0 0 0 0 60 0 0 1 2 0 0 0 0 4 0 0 0 0 2 0 3 0 4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 0 1 2 0 0 0 0 4 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7152 16 0 0 0 0 26 30 28 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 0 0 0 2 5 1 0 0 2 3 0 0 1 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7153 18 0 0 0 0 38 72 50 0 24 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 0 0 0 2 4 1 1 0 1 0 3 0 2 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 3 0 0 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7154 18 0 0 0 0 36 54 52 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 1 0 0 0 0 2 1 5 0 0 1 2 0 1 2 0 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 3 0 0 1 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7155 20 0 0 0 0 50 108 84 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 2 1 0 0 0 0 2 0 5 1 0 1 0 2 0 2 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 3 0 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7156 18 0 0 0 0 34 42 48 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 0 2 1 1 0 0 1 5 0 2 1 0 0 0 1 2 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 1 0 0 1 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7157 20 0 0 0 0 48 96 78 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 1 2 0 0 0 0 2 1 1 0 0 1 2 3 0 3 0 0 0 0 1 1 0 1 0 0 2 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 1 0 0 1 1 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7158 20 0 0 0 0 46 78 78 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 1 2 0 0 0 0 2 0 1 1 0 1 2 2 3 1 0 0 0 0 1 1 0 0 0 1 1 1 0 0 0 0 0 0 0 2 0 0 0 0 1 0 1 1 0 1 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7159 22 0 0 0 0 62 150 118 0 76 16 0 0 24 0 0 0 0 0 0 0 40 0 0 1 2 0 0 0 0 2 0 1 1 0 1 0 4 0 4 0 0 0 0 0 1 1 0 0 0 1 0 2 0 0 0 0 0 1 2 0 0 0 0 1 0 1 1 0 1 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7164 20 0 0 0 0 44 66 76 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 1 1 0 0 0 2 0 2 0 0 1 1 0 5 1 1 0 0 0 2 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 1 0 0 0 2 0 2 0 0 1 0 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7165 22 0 0 0 0 60 138 114 0 60 24 0 0 0 0 0 0 0 0 0 0 24 0 0 1 1 1 0 0 0 2 0 2 0 0 1 0 1 2 4 0 1 0 0 0 2 0 0 0 0 2 0 0 1 0 0 0 0 1 0 1 0 0 0 2 0 2 0 0 1 0 0 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7166 22 0 0 0 0 58 120 112 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 1 1 1 0 0 0 2 0 0 2 0 1 0 0 4 3 1 0 0 0 0 2 0 0 0 0 0 2 0 1 0 0 0 0 0 1 1 0 0 0 2 0 0 2 0 1 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7167 24 0 0 0 0 76 216 160 0 116 24 0 0 48 0 0 0 0 0 0 0 72 0 0 1 1 1 0 0 0 2 0 0 2 0 1 0 0 0 7 0 1 0 0 0 0 2 0 0 0 0 0 2 0 1 0 0 0 1 1 1 0 0 0 2 0 0 2 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7740 16 0 0 0 0 24 24 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 4 4 0 2 0 4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7741 18 0 0 0 0 36 66 48 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 0 1 0 0 0 0 4 2 2 0 1 0 0 3 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 4 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7743 20 0 0 0 0 50 132 72 0 40 8 0 0 0 0 0 0 0 0 0 0 8 0 0 2 0 1 0 0 0 0 4 0 4 0 0 0 0 0 6 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 4 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7804 18 40 32 16 0 32 36 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 8 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 4 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7805 20 0 0 0 0 46 90 76 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 2 0 1 0 0 0 0 0 6 2 0 0 0 0 2 3 1 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 4 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7807 22 0 0 0 0 62 168 112 0 64 24 0 0 0 0 0 0 0 0 0 0 24 0 0 2 0 1 0 0 0 0 0 4 4 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 4 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7860 16 0 0 0 0 24 18 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 4 3 0 4 0 4 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 4 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7861 18 0 0 0 0 36 54 52 0 26 12 0 0 0 0 0 0 0 0 0 0 12 0 0 1 2 0 0 0 0 0 2 2 0 0 4 4 0 0 0 0 1 0 2 1 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 2 0 0 0 1 4 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7862 18 0 0 0 0 34 42 54 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 1 2 1 3 0 4 3 1 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 0 1 0 2 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7863 20 0 0 0 0 48 96 80 0 42 16 0 0 0 0 0 0 0 0 0 0 16 0 0 1 2 0 0 0 0 0 1 2 1 0 3 2 2 0 1 0 1 0 0 2 1 0 0 0 0 2 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 1 2 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7864 16 0 0 0 0 22 12 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 2 2 0 1 0 11 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7865 18 10 8 8 0 34 48 46 0 16 4 4 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 0 0 2 2 0 0 1 4 2 0 2 0 0 0 0 4 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7866 18 20 16 8 0 32 36 44 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 1 2 1 0 0 4 2 3 0 0 0 0 0 3 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7867 20 0 0 0 0 46 90 72 0 28 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 0 0 1 2 1 0 0 2 4 0 3 0 0 0 0 0 0 0 2 0 3 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 1 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7868 18 0 0 0 0 32 36 52 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 1 3 0 1 0 4 0 8 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 2 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7869 20 0 0 0 0 46 90 76 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 0 1 1 1 0 0 0 0 1 3 0 0 1 2 0 2 3 0 1 0 0 2 2 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 2 0 0 0 2 0 2 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7870 20 0 0 0 0 44 78 72 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 1 1 0 0 0 0 1 1 2 0 0 2 0 4 2 1 0 0 0 2 1 0 0 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 1 1 0 0 2 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7871 22 0 0 0 0 60 156 106 0 60 20 0 0 0 0 0 0 0 0 0 0 20 0 0 1 1 1 0 0 0 0 1 1 2 0 0 2 0 0 6 0 1 0 0 0 0 0 2 0 0 3 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 1 0 0 2 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7926 20 0 0 0 0 46 78 84 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 0 0 0 0 0 0 2 2 3 0 0 4 2 1 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 0 0 0 0 0 0 2 0 1 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7927 22 0 0 0 0 62 150 120 0 78 20 0 0 24 0 0 0 0 0 0 0 44 0 0 1 2 0 0 0 0 0 0 2 2 0 3 0 4 0 0 0 2 0 0 0 2 1 0 0 0 0 0 2 0 0 0 0 0 1 2 0 0 0 0 0 0 2 0 0 1 0 4 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7930 20 0 0 0 0 44 72 72 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 2 2 0 0 2 4 2 0 1 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7931 22 0 0 0 0 60 144 110 0 60 20 0 0 0 0 0 0 0 0 0 0 20 0 0 1 2 0 0 0 0 0 0 2 2 0 0 0 6 0 2 0 1 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 2 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7932 20 20 20 16 0 42 60 72 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 3 1 0 0 0 2 6 0 1 0 0 0 0 0 0 0 2 3 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 1 0 0 0 2 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7933 22 0 0 0 0 58 132 108 0 48 16 0 8 0 0 0 0 0 0 0 0 16 0 0 1 1 1 0 0 0 0 0 3 1 0 0 0 2 2 4 0 1 0 0 0 0 0 0 0 2 2 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 2 1 0 0 0 2 2 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7934 22 0 0 0 0 56 114 106 0 32 8 0 0 0 0 0 0 0 0 0 0 8 0 0 1 1 1 0 0 0 0 0 1 3 0 0 0 2 3 2 2 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 2 0 0 0 2 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7935 24 0 0 0 0 74 210 152 0 100 28 0 0 24 0 0 0 0 0 0 0 52 0 0 1 1 1 0 0 0 0 0 1 3 0 0 0 2 0 5 0 2 0 0 0 0 0 0 0 0 2 0 3 0 0 0 0 0 1 1 1 0 0 0 0 0 1 2 0 0 0 2 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
8124 20 0 0 0 0 42 60 80 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 4 0 1 0 0 0 8 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
8125 22 0 0 0 0 58 132 112 0 52 24 0 0 0 0 0 0 0 0 0 0 24 0 0 1 0 2 0 0 0 0 0 4 0 0 1 0 0 4 0 0 4 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 4 0 0 0 0 0 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
8126 22 0 0 0 0 54 102 104 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 1 0 2 0 0 0 0 0 2 2 0 0 0 0 3 2 4 0 0 0 0 0 0 0 0 4 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 2 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
8127 24 0 0 0 0 72 198 148 0 84 36 0 0 0 0 0 0 0 0 0 0 36 0 0 1 0 2 0 0 0 0 0 2 2 0 0 0 0 2 3 0 4 0 0 0 0 0 0 0 0 4 0 0 1 0 0 0 0 1 0 1 0 0 0 0 0 2 2 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
8190 24 0 0 0 0 68 156 144 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 1 0 2 0 0 0 0 0 0 4 0 0 0 0 0 4 5 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 4 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
8191 26 0 0 0 0 88 276 200 0 144 40 0 0 48 0 0 0 0 0 0 0 88 0 0 1 0 2 0 0 0 0 0 0 4 0 0 0 0 0 4 0 5 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 0 1 0 2 0 0 0 0 0 0 4 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15260 18 0 0 0 0 36 36 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 9 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15261 20 0 0 0 0 48 72 96 0 30 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 3 0 0 0 0 3 0 0 0 6 3 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 6 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15263 22 0 0 0 0 62 126 132 0 72 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 3 0 0 0 0 0 0 0 0 3 9 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 2 0 0 0 0 0 0 0 0 3 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15276 18 0 0 0 0 32 30 56 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 1 2 0 3 0 4 0 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15277 20 0 0 0 0 44 66 80 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 3 0 0 0 0 0 0 0 0 3 0 3 4 2 2 1 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 2 2 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15279 22 0 0 0 0 58 120 116 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 3 0 0 0 0 0 0 0 0 3 0 0 4 1 6 1 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 2 0 0 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15292 20 0 0 0 0 42 54 84 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 3 0 3 0 0 0 6 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15293 22 0 0 0 0 56 108 114 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 2 1 0 0 0 0 0 0 0 3 0 0 3 3 3 2 1 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 3 0 0 0 3 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15295 24 0 0 0 0 72 186 156 0 84 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 2 1 0 0 0 0 0 0 0 3 0 0 0 0 9 1 2 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 2 0 0 0 0 0 0 0 0 3 0 0 0 0 6 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15327 24 0 0 0 0 78 198 180 0 144 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 3 0 0 0 0 0 0 0 0 0 9 0 0 0 0 0 3 3 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 3 0 0 0 0 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15340 20 0 0 0 0 44 66 76 0 28 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 3 0 0 0 0 0 0 0 0 0 3 4 0 4 0 0 1 0 1 2 2 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 2 4 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15341 22 0 0 0 0 58 120 112 0 58 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 3 0 0 0 0 0 0 0 0 0 3 2 2 2 2 0 1 0 0 1 2 0 0 0 0 2 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 2 2 2 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15343 24 0 0 0 0 74 192 160 0 114 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 3 0 0 0 0 0 0 0 0 0 3 0 4 0 4 0 1 0 0 0 1 2 0 0 0 0 0 2 0 1 0 0 0 0 3 0 0 0 0 0 0 0 0 0 2 0 4 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15356 22 0 0 0 0 54 90 108 0 30 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 2 1 0 0 0 0 0 0 0 0 3 0 0 6 0 2 1 0 0 3 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 3 0 0 6 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15357 24 0 0 0 0 70 162 152 0 78 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 2 1 0 0 0 0 0 0 0 0 3 0 0 3 3 1 2 0 0 0 3 0 0 0 0 0 0 0 3 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 3 0 0 3 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15359 26 0 0 0 0 88 258 208 0 158 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 2 1 0 0 0 0 0 0 0 0 3 0 0 0 6 0 3 0 0 0 0 3 0 0 0 0 0 0 0 3 0 0 0 0 2 1 0 0 0 0 0 0 0 0 3 0 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15796 18 0 0 0 0 30 24 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 9 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15797 20 10 10 8 0 42 60 70 0 18 4 4 0 0 0 0 0 0 0 0 0 4 0 0 0 3 0 0 0 0 0 0 0 0 0 0 4 2 4 2 0 0 0 0 2 1 0 0 1 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 1 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15799 22 0 0 0 0 56 114 104 0 44 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 3 0 0 0 0 0 0 0 0 0 0 2 4 2 4 0 0 0 0 0 0 0 1 0 2 2 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 2 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15804 20 0 0 0 0 40 48 76 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 3 0 12 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15805 22 0 0 0 0 54 102 104 0 34 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 2 1 0 0 0 0 0 0 0 0 0 2 0 5 3 1 1 0 0 1 2 0 0 0 2 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 0 4 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15807 24 0 0 0 0 70 180 144 0 80 32 0 0 0 0 0 0 0 0 0 0 32 0 0 0 2 1 0 0 0 0 0 0 0 0 0 2 0 2 6 0 2 0 0 0 0 0 1 0 0 4 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 2 0 2 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15863 24 0 0 0 0 72 186 150 0 96 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 6 0 6 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 3 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15868 22 10 12 12 0 52 84 102 0 20 4 4 0 0 0 0 0 0 0 0 0 4 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 2 6 2 2 0 0 0 0 0 0 0 1 4 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 4 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15869 24 0 0 0 0 68 156 144 0 64 24 0 4 0 0 0 0 0 0 0 0 24 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 2 3 5 1 1 0 0 0 0 0 0 0 1 2 2 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 2 2 4 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
15871 26 0 0 0 0 86 252 198 0 140 36 0 0 48 0 0 0 0 0 0 0 84 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 2 0 8 0 2 0 0 0 0 0 0 0 0 1 0 4 0 1 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 2 0 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16316 22 0 0 0 0 50 72 108 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 9 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16317 24 0 0 0 0 66 144 144 0 54 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 6 0 2 4 0 0 0 3 0 0 0 0 0 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 6 0 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16318 24 0 0 0 0 64 126 140 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 3 3 5 1 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 3 3 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16319 26 0 0 0 0 82 222 190 0 104 48 0 0 0 0 0 0 0 0 0 0 48 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 3 3 1 5 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 3 3 1 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16382 26 0 0 0 0 80 198 188 0 84 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 6 4 2 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 6 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0
16383 28 0 0 0 0 100 318 252 0 188 52 0 0 72 0 0 0 0 0 0 0 124 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 6 0 6 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 6 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0
32700 24 0 0 0 0 60 96 144 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
32701 26 0 0 0 0 76 168 184 0 56 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 8 4 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 8 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0
32703 28 0 0 0 0 94 264 240 0 128 64 0 0 0 0 0 0 0 0 0 0 64 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 4 8 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 4 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0
32767 30 0 0 0 0 114 384 312 0 240 72 0 0 96 0 0 0 0 0 0 0 168 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39375 20 0 0 0 0 60 120 120 0 120 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39376 14 0 0 0 0 24 24 24 0 24 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 8 6 0 0 0 0 0 0 0 0 0 0 0 0 0 3 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39377 16 0 0 0 0 32 42 42 0 30 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 5 3 3 3 0 0 0 0 0 0 0 0 0 0 0 2 1 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 3 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39379 18 0 0 0 0 42 66 68 0 46 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 4 1 4 3 0 0 0 0 2 0 0 0 0 0 0 2 0 2 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 1 4 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39383 20 0 0 0 0 54 102 102 0 78 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 4 0 3 3 0 0 0 0 3 0 0 0 0 0 0 3 0 0 3 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 3 3 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39391 22 0 0 0 0 68 156 144 0 132 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 4 0 0 6 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 4 0 0 0 0 0 0 0 0 1 0 0 0 0 0 4 0 0 6 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39408 16 0 0 0 0 26 24 24 0 24 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 4 0 0 0 6 0 0 0 0 0 0 0 0 0 0 3 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39409 18 0 0 0 0 36 48 48 0 30 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 4 0 0 0 3 3 0 0 0 0 0 0 0 0 0 2 2 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 3 3 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39411 20 0 0 0 0 48 84 80 0 48 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 4 0 0 0 1 4 1 0 0 0 0 0 0 0 0 2 0 4 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 0 0 1 4 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39415 22 0 0 0 0 62 138 120 0 84 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 4 0 0 0 0 3 3 0 0 0 0 0 0 0 0 2 0 0 6 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 3 0 0 0 0 3 3 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39423 24 0 0 0 0 78 216 168 0 144 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 4 0 0 0 0 0 6 0 0 0 0 0 0 0 0 2 0 0 0 8 0 0 0 0 0 0 0 0 1 0 0 0 0 0 4 0 0 0 0 0 6 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39441 12 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39443 14 0 0 0 0 20 12 16 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 5 4 2 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39447 16 0 0 0 0 30 36 36 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 3 3 4 4 0 0 0 0 1 0 0 0 0 0 0 0 1 2 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39455 18 0 0 0 0 42 78 60 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 2 3 0 9 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 3 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39456 10 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0
39457 12 0 0 0 0 10 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 3 0 6 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0
39458 12 0 0 0 0 12 6 8 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 8 4 2 3 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0
39459 14 0 0 0 0 18 12 16 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 4 1 2 3 0 0 0 2 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0
39462 14 0 0 0 0 20 18 20 0 10 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 2 4 4 2 4 0 0 0 2 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
39463 16 0 0 0 0 28 36 34 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 2 3 3 1 0 4 1 0 1 2 0 0 0 0 0 0 1 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 2 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
39470 16 0 0 0 0 30 42 36 0 30 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 2 3 0 6 3 0 0 0 0 0 0 0 0 0 0 2 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0
39471 18 0 0 0 0 40 78 56 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 2 3 0 3 0 3 3 0 0 0 0 0 0 0 0 1 1 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 0 0 0 3 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0
39473 14 0 0 0 0 16 6 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 3 6 0 0 0 0 0 0 0 0 0 0 0 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0
39475 16 0 0 0 0 26 30 24 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 2 2 4 1 0 0 0 0 0 0 0 0 0 2 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 2 0 0 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0
39479 18 0 0 0 0 38 72 48 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 2 3 0 1 0 4 4 0 0 0 0 0 0 0 0 0 1 2 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 1 0 0 2 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
39487 20 0 0 0 0 52 138 76 0 50 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 2 3 0 0 0 0 9 0 0 0 0 0 0 0 0 0 1 0 0 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 0 0 0 3 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0
39509 16 0 0 0 0 28 24 36 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 6 4 0 0 0 1 0 0 0 0 0 0 0 0 0 4 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 2 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39511 18 0 0 0 0 40 60 62 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 2 1 5 4 0 0 0 0 3 0 0 0 0 0 0 0 0 2 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 2 1 2 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39516 16 20 12 0 0 28 24 38 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 2 1 9 2 0 0 0 0 1 0 0 0 0 0 0 0 0 2 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39517 18 0 0 0 0 38 48 60 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 4 6 0 0 0 2 1 0 0 0 0 0 0 0 0 1 1 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 1 0 2 5 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39518 18 0 0 0 0 40 60 64 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 2 1 4 6 0 0 0 1 0 0 0 0 0 0 0 1 0 2 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 4 2 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39519 20 0 0 0 0 52 102 92 0 62 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 1 1 2 7 0 0 0 0 3 0 0 0 0 0 0 1 0 1 0 1 1 0 0 2 0 1 0 0 0 0 0 0 0 0 1 1 2 4 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39522 14 0 0 0 0 20 24 20 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 6 4 2 0 4 1 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39523 16 0 0 0 0 28 36 34 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 6 2 2 0 0 0 0 0 5 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39524 14 0 0 0 0 18 12 18 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 6 2 4 0 0 0 0 2 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39525 16 0 0 0 0 26 24 34 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 5 2 0 4 0 0 0 2 0 2 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39526 16 0 0 0 0 28 36 36 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 2 5 2 2 2 0 0 1 1 1 0 1 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 1 0 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39527 18 0 0 0 0 38 60 58 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 1 5 2 0 2 0 0 1 1 3 0 1 0 0 0 0 1 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 3 0 0 1 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39532 16 0 0 0 0 26 24 32 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 4 3 3 0 0 0 1 4 0 0 0 0 0 0 1 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 3 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39533 18 0 0 0 0 36 48 56 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 4 2 0 3 1 0 1 0 0 4 0 0 0 0 0 2 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 2 1 0 3 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39534 18 0 0 0 0 38 60 56 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 1 2 5 2 0 0 0 0 1 2 0 0 0 0 1 1 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 2 0 0 0 0 1 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0
39535 20 0 0 0 0 50 102 86 0 54 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 1 2 4 0 2 1 0 0 0 1 0 2 0 0 1 0 2 2 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 1 2 1 0 2 0 0 0 0 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0
39536 14 0 0 0 0 16 6 12 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 2 6 0 0 0 0 3 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 1 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0
39537 16 0 0 0 0 24 18 22 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 3 4 0 0 0 0 2 1 0 0 0 0 0 3 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 1 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0
39538 16 0 0 0 0 26 30 32 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 1 2 4 1 0 0 0 0 3 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 1 0 0 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39539 18 0 0 0 0 36 54 48 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 2 3 2 2 0 0 0 0 2 0 1 0 0 0 1 3 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 3 1 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39540 16 10 6 0 0 24 18 28 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 1 2 3 0 0 0 4 1 0 0 0 0 0 0 3 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 2 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39541 18 0 0 0 0 34 42 46 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 2 1 3 1 0 0 1 1 1 0 0 0 0 0 5 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 0 1 2 0 1 1 0 0 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
39542 18 0 0 0 0 36 54 54 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 4 1 0 4 1 0 0 1 1 2 1 0 0 0 0 1 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 2 0 0 0 0 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39543 20 0 0 0 0 48 96 78 0 38 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 1 1 2 2 0 3 2 0 0 0 1 0 2 0 0 0 0 2 3 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 1 1 2 0 1 1 0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39548 18 20 16 8 0 34 42 48 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 2 2 0 4 1 0 0 3 0 0 0 0 0 0 0 2 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 2 1 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39549 20 0 0 0 0 46 84 74 0 24 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 1 2 1 0 2 4 0 0 0 1 2 0 0 0 0 0 1 2 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 1 0 2 1 0 0 3 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39550 20 0 0 0 0 48 96 80 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 1 2 2 0 2 3 0 0 0 2 1 0 0 0 0 0 2 0 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 2 1 0 0 0 0 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0
39551 22 0 0 0 0 62 162 112 0 72 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 1 1 2 1 0 0 6 0 0 0 0 0 3 0 0 0 0 1 0 2 1 0 0 2 0 1 0 0 0 0 0 0 0 0 1 1 2 1 0 0 3 0 0 0 0 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0
39639 20 0 0 0 0 52 96 96 0 64 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 2 0 4 4 0 0 0 0 4 0 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39642 18 10 8 0 0 38 48 62 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 0 7 4 0 0 0 1 2 0 0 0 0 0 0 0 0 0 2 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39643 20 0 0 0 0 50 84 92 0 48 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 1 0 4 4 0 0 0 1 5 0 0 0 0 0 0 0 0 0 2 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 1 0 2 4 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
39646 20 0 0 0 0 50 84 94 0 52 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 0 3 6 0 0 0 2 2 0 0 0 0 0 0 1 0 0 1 1 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 3 3 0 0 0 2 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39647 22 0 0 0 0 64 138 132 0 98 20 0 0 48 0 0 0 0 0 0 0 68 0 0 0 0 0 1 0 2 5 0 0 0 0 5 0 0 0 0 0 0 2 0 0 1 1 0 0 0 2 0 1 0 1 0 0 0 0 0 0 1 0 2 4 0 0 0 0 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
39654 18 0 0 0 0 38 60 60 0 28 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 1 1 4 2 0 4 0 0 2 2 0 0 0 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39655 20 0 0 0 0 50 96 90 0 56 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 0 5 2 0 0 0 0 2 0 6 0 0 0 0 0 0 0 2 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 5 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39658 18 0 0 0 0 36 48 54 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 0 4 2 2 0 0 0 2 3 2 0 0 0 0 0 0 2 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 1 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39659 20 0 0 0 0 48 84 86 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 1 0 4 2 0 2 0 0 2 0 1 2 2 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 2 2 0 2 0 0 0 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39662 20 0 0 0 0 48 84 84 0 52 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 0 2 4 1 0 0 0 1 2 2 0 0 0 0 1 0 2 3 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 3 1 0 0 0 0 2 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
39663 22 0 0 0 0 62 138 124 0 88 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 1 0 2 4 0 1 0 0 1 0 2 0 2 0 0 1 0 0 3 3 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 2 3 0 1 0 0 0 0 2 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
39664 16 0 0 0 0 24 18 26 0 10 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 3 1 5 0 0 0 2 4 0 0 0 0 0 0 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 1 2 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
39665 18 0 0 0 0 34 42 44 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 2 2 3 0 0 0 1 2 2 0 0 0 0 0 2 3 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 2 0 0 0 1 0 2 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0
39666 18 0 0 0 0 34 42 50 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 3 1 2 3 0 0 1 2 0 2 1 0 0 0 0 3 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 1 0 0 1 1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39667 20 0 0 0 0 46 78 76 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 1 0 2 2 1 2 0 0 1 1 2 0 1 0 0 0 0 3 3 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 1 0 1 1 1 1 0 0 1 0 1 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39670 20 0 0 0 0 46 78 82 0 30 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 1 0 3 1 0 4 1 0 1 0 0 4 0 0 1 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 3 0 0 2 0 0 1 0 0 2 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39671 22 0 0 0 0 60 132 116 0 72 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 1 0 2 2 0 2 1 0 1 0 2 0 2 0 0 0 0 0 5 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 1 0 2 1 0 2 0 0 1 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39672 18 20 16 0 0 32 30 44 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 2 1 1 3 0 0 1 4 0 0 0 0 0 0 1 3 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 0 0 1 2 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39673 20 0 0 0 0 44 66 72 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 2 1 1 2 1 0 1 0 2 2 0 0 0 0 0 3 1 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 2 1 0 1 0 2 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0
39674 20 10 10 4 0 44 66 74 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 0 2 1 0 3 1 0 1 2 1 1 0 0 0 0 0 1 3 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 2 1 0 1 1 0 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39675 22 0 0 0 0 58 120 110 0 54 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 1 0 2 1 0 2 2 0 1 0 1 1 2 0 0 0 0 0 4 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 1 0 1 1 0 1 2 0 1 0 1 0 1 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0
39678 22 0 0 0 0 58 120 112 0 58 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 0 2 1 0 1 3 0 1 0 2 2 0 0 0 0 0 0 2 2 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 2 1 0 1 2 0 1 0 0 2 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
39679 24 0 0 0 0 74 198 156 0 110 20 0 0 48 0 0 0 0 0 0 0 68 0 0 0 0 0 1 0 2 1 0 0 4 0 1 0 0 0 4 0 0 0 0 0 1 3 0 0 0 2 0 1 0 1 0 0 0 0 0 0 1 0 2 1 0 0 3 0 1 0 0 0 2 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
39902 22 0 0 0 0 62 120 132 0 84 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 1 0 0 6 0 0 0 3 3 0 0 0 0 0 0 2 0 0 0 2 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 6 0 0 0 3 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39903 24 0 0 0 0 78 192 180 0 156 12 0 0 120 0 0 0 0 0 0 0 132 0 0 0 0 0 1 0 0 6 0 0 0 0 3 0 0 0 0 0 0 5 0 0 0 2 0 0 0 0 0 3 0 0 1 0 0 0 0 0 1 0 0 6 0 0 0 0 3 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
39918 22 0 0 0 0 60 120 120 0 84 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 1 0 0 6 0 0 0 0 0 3 0 0 0 0 0 2 0 0 6 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0
39919 24 0 0 0 0 76 192 170 0 144 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 1 0 0 6 0 0 0 0 0 0 3 0 0 0 0 2 0 0 0 8 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 6 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0
39920 18 0 0 0 0 34 42 44 0 30 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 0 0 3 3 0 0 0 0 3 0 0 0 0 0 2 5 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 3 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0
39921 20 0 0 0 0 46 84 70 0 44 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 0 0 3 3 0 0 0 0 0 3 0 0 0 0 1 2 3 0 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 3 0 0 0 0 0 3 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0 0
39922 20 0 0 0 0 44 66 72 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 0 0 3 1 2 0 0 0 2 0 1 0 0 0 1 1 5 0 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 0 0 0 2 0 1 0 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0
39923 22 0 0 0 0 58 120 108 0 66 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 1 0 0 3 1 2 0 0 0 0 2 0 1 0 0 1 0 3 2 1 1 0 0 2 0 1 0 0 0 0 0 0 0 0 1 0 0 1 1 2 0 0 0 0 2 0 1 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0
39926 22 0 0 0 0 56 102 108 0 54 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 0 0 3 0 2 1 0 0 1 0 2 0 0 0 1 0 2 3 1 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 2 0 2 1 0 0 1 0 2 0 0 0 1 0 0 1 1 0 0 0 0 0 0 0 0 0
39927 24 0 0 0 0 72 174 154 0 106 20 0 0 48 0 0 0 0 0 0 0 68 0 0 0 0 0 1 0 0 3 0 2 1 0 0 0 1 0 2 0 0 1 0 0 4 2 0 0 0 2 0 1 0 1 0 0 0 0 0 0 1 0 0 2 0 2 1 0 0 0 1 0 2 0 0 1 0 0 1 1 0 0 0 0 0 0 0 0 0
39934 24 0 0 0 0 70 156 152 0 90 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 1 0 0 3 0 0 3 0 0 0 0 3 0 0 0 1 0 0 3 3 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 0 3 0 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0
39935 26 0 0 0 0 88 252 208 0 170 12 0 0 120 0 0 0 0 0 0 0 132 0 0 0 0 0 1 0 0 3 0 0 3 0 0 0 0 0 3 0 0 1 0 0 0 6 0 0 0 0 0 3 0 0 1 0 0 0 0 0 1 0 0 3 0 0 3 0 0 0 0 0 3 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0
40496 14 0 0 0 0 14 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 12 0 0 3 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0
40497 16 0 0 0 0 22 12 12 0 8 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 6 0 0 0 3 0 0 0 0 0 0 0 11 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0
40498 16 0 0 0 0 22 12 24 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 6 2 0 2 0 4 0 1 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 1 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0
40499 18 0 0 0 0 32 36 36 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 4 2 0 0 2 0 0 0 1 0 0 0 4 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 2 0 0 0 1 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0
40502 18 0 0 0 0 32 36 44 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 3 2 1 1 1 4 0 2 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 2 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0
40503 20 0 0 0 0 44 78 64 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 0 0 0 3 2 1 0 1 0 0 0 2 0 0 0 2 4 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 0 0 1 0 0 0 2 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0
40510 20 0 0 0 0 44 78 68 0 36 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 0 0 0 3 0 3 0 0 0 0 3 0 0 0 1 2 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 3 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0
40511 22 0 0 0 0 58 144 96 0 62 4 0 0 24 0 0 0 0 0 0 0 28 0 0 0 0 0 1 0 0 0 3 0 3 0 0 0 0 0 3 0 0 0 2 0 0 3 6 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 3 0 0 0 0 0 0 0 3 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 0
40562 18 0 0 0 0 32 36 48 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 4 1 2 0 0 0 4 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 0 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0
40563 20 0 0 0 0 44 72 68 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 1 0 0 0 2 4 0 0 2 0 0 0 0 0 1 0 2 4 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 0 0 2 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 0 0 0 0 0
40564 18 20 16 0 0 30 24 42 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 4 0 1 0 4 1 2 0 0 0 0 0 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 2 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0
40565 20 0 0 0 0 42 60 64 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 2 4 0 0 1 0 0 0 2 0 0 0 0 8 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 1 0 0 0 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0
40566 20 0 0 0 0 42 60 72 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 1 4 1 1 0 2 0 3 1 1 0 0 0 2 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 1 0 0 0 1 0 1 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0
40567 22 0 0 0 0 56 114 102 0 52 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 1 0 0 0 1 4 1 0 1 0 0 0 1 0 1 0 0 4 4 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 2 0 0 1 0 0 0 1 0 1 0 0 2 2 0 0 0 0 0 0 0 0 0 0
40572 20 40 40 16 0 40 48 64 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 1 4 1 0 0 0 0 3 0 0 0 0 0 4 3 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 3 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0
40573 22 0 0 0 0 54 102 96 0 36 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 0 0 0 1 4 1 0 0 0 0 0 3 0 0 0 0 2 2 0 2 0 4 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 1 0 0 0 0 0 3 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0
40574 22 0 0 0 0 54 102 100 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 1 0 0 0 1 2 3 0 0 0 0 2 0 1 0 0 0 4 0 3 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 2 0 1 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0
40575 24 0 0 0 0 70 180 140 0 88 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 1 0 0 0 1 2 3 0 0 0 0 0 2 0 1 0 0 2 0 2 2 0 0 4 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 2 1 0 0 0 0 0 2 0 1 0 0 2 0 2 0 0 0 0 0 0 0 0 0
40694 22 0 0 0 0 54 96 108 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 1 0 0 0 0 4 2 1 0 0 0 4 0 2 1 0 0 0 4 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 0 0 0 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0
40695 24 0 0 0 0 70 168 148 0 92 28 0 0 24 0 0 0 0 0 0 0 52 0 0 0 0 0 1 0 0 0 0 4 2 0 1 0 0 0 0 0 2 0 0 0 8 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 1 0 0 0 0 0 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0
40698 22 20 24 16 0 52 84 98 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 1 0 0 0 0 4 2 0 0 0 0 2 0 1 0 0 0 0 4 0 0 2 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 2 0 1 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0
40699 24 0 0 0 0 68 156 140 0 72 28 0 8 0 0 0 0 0 0 0 0 28 0 0 0 0 0 1 0 0 0 0 4 2 0 0 0 0 0 2 0 1 0 0 0 4 0 0 0 2 4 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 2 2 0 0 0 0 0 2 0 1 0 0 0 4 0 0 0 0 0 0 0 0 0 0
40702 24 0 0 0 0 66 138 140 0 60 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 1 0 0 0 0 2 4 0 0 0 0 1 0 2 0 0 0 0 2 2 0 0 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 0 0 0 0 1 0 2 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0
40703 26 0 0 0 0 84 234 192 0 132 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 1 0 0 0 0 2 4 0 0 0 0 0 1 0 2 0 0 0 2 2 0 0 0 4 0 2 0 1 0 0 0 0 0 0 1 0 0 0 0 2 3 0 0 0 0 0 1 0 2 0 0 0 2 2 0 0 0 0 0 0 0 0 0
40958 26 0 0 0 0 80 192 188 0 96 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 1 0 0 0 0 0 6 0 0 0 0 0 0 3 0 0 0 0 0 4 0 0 0 0 6 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 3 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0
40959 28 0 0 0 0 100 312 252 0 200 28 0 0 120 0 0 0 0 0 0 0 148 0 0 0 0 0 1 0 0 0 0 0 6 0 0 0 0 0 0 0 3 0 0 0 0 4 0 0 0 0 0 6 0 0 1 0 0 0 0 0 1 0 0 0 0 0 6 0 0 0 0 0 0 0 3 0 0 0 0 4 0 0 0 0 0 0 0 0 0
41950 20 0 0 0 0 48 72 88 0 32 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 1 0 8 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
41951 22 0 0 0 0 64 144 128 0 96 16 0 0 48 0 0 0 0 0 0 0 64 0 0 0 0 0 0 1 0 8 0 0 0 0 4 0 0 0 0 0 0 2 0 0 0 0 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 0 8 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
41952 14 0 0 0 0 20 24 16 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 8 4 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0
41953 16 0 0 0 0 30 60 32 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 0 4 4 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0
41954 16 0 0 0 0 26 30 28 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 5 4 0 0 0 0 2 2 0 0 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0 0
41955 18 0 0 0 0 38 72 52 0 24 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 2 2 4 2 2 1 0 0 0 2 0 2 0 0 0 0 1 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0
41958 18 0 0 0 0 34 42 48 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 1 2 0 0 0 3 2 1 0 0 0 0 0 2 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0
41959 20 0 0 0 0 48 96 80 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 1 2 4 0 3 0 0 0 1 2 0 3 0 0 0 0 0 2 0 1 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0
41964 18 0 0 0 0 34 42 44 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 6 2 0 0 0 0 4 0 0 0 0 0 0 2 2 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 0 0 0
41965 20 0 0 0 0 48 96 76 0 48 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 1 0 6 2 0 0 0 0 0 4 0 0 0 0 0 1 1 0 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 0 0 0 0 0
41966 20 0 0 0 0 44 66 72 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 5 0 2 1 0 0 2 0 2 0 0 0 0 0 2 2 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 1 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0 0 0 0 0
41967 22 0 0 0 0 60 138 112 0 70 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 0 1 0 5 0 2 1 0 0 0 2 0 2 0 0 0 0 1 1 2 1 0 0 2 0 1 0 0 0 0 0 0 0 0 0 1 0 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0
41982 22 0 0 0 0 56 108 104 0 36 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 1 0 4 0 0 4 0 0 0 0 4 0 0 0 0 0 0 2 0 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0
41983 24 0 0 0 0 74 204 152 0 108 16 0 0 48 0 0 0 0 0 0 0 64 0 0 0 0 0 0 1 0 4 0 0 4 0 0 0 0 0 4 0 0 0 0 0 0 2 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 0 4 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0
42047 18 0 0 0 0 42 120 48 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0
42096 12 10 0 0 0 10 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 10 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
42097 14 0 0 0 0 18 12 20 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 4 4 6 0 0 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0
42099 16 0 0 0 0 28 36 34 0 20 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 2 2 4 5 0 0 0 4 0 0 0 0 0 0 0 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 0 0 3 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0
42100 14 10 2 0 2 16 6 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 8 0 3 3 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
42101 16 0 0 0 0 26 30 34 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 2 3 1 1 0 2 1 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 2 1 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
42103 18 0 0 0 0 38 72 54 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 2 2 2 2 3 2 0 2 0 0 0 2 0 0 0 0 3 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 1 0 2 1 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0
42108 16 10 4 4 4 24 24 26 4 4 0 0 0 0 0 0 4 4 0 0 0 0 0 0 0 0 0 0 2 2 2 2 4 1 0 0 4 0 0 0 0 0 0 1 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 1 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0
42109 18 0 0 0 0 36 66 48 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 1 2 2 4 0 0 0 2 2 0 0 0 0 0 2 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 2 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0
42111 20 0 0 0 0 50 132 74 0 40 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 2 2 0 2 0 7 0 0 0 0 0 4 0 0 0 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 2 2 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0
42218 16 20 10 0 4 24 18 34 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 7 0 0 6 0 0 0 2 0 3 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
42219 18 0 0 0 0 36 54 56 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 4 2 0 4 0 1 0 2 2 0 2 0 0 0 0 0 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 2 0 0 0 2 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
42220 16 0 0 0 0 24 18 30 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 3 3 2 0 1 0 4 0 1 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0
42221 18 0 0 0 0 36 54 52 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 1 2 3 2 2 0 0 2 2 1 0 1 0 0 0 1 2 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0
42222 18 0 0 0 0 34 42 54 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 2 0 5 1 1 0 1 0 3 0 1 0 0 0 1 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 2 0 0 0 1 0 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
42223 20 0 0 0 0 48 96 82 0 42 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 1 2 2 0 4 1 0 2 1 1 0 1 0 1 0 0 1 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 2 0 0 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0
42232 16 20 8 0 8 22 12 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 6 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0
42233 18 0 0 0 0 34 48 52 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 4 2 0 0 2 2 4 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0
42234 18 20 14 8 6 32 36 46 4 6 0 0 0 0 0 0 4 4 0 0 0 0 0 0 0 0 0 0 1 2 1 0 5 1 0 0 3 1 2 0 0 0 0 0 2 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0
42235 20 0 0 0 0 46 90 76 0 30 8 0 0 0 0 0 0 0 1 1 0 8 0 0 0 0 0 0 1 2 1 0 4 2 0 0 1 1 1 3 0 0 0 0 1 1 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 3 1 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0
42238 20 0 0 0 0 44 78 72 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 3 4 0 0 1 2 2 0 1 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 2 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0
42239 22 0 0 0 0 60 156 108 0 60 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 1 2 0 0 2 5 0 0 1 0 0 4 0 1 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 2 2 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0
42412 16 0 0 0 0 26 24 36 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 4 7 0 0 4 2 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 0
42413 18 0 0 0 0 38 60 56 0 44 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 1 0 4 4 0 0 0 4 0 0 0 0 0 0 2 5 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 1 0 0 0
42414 18 0 0 0 0 34 42 52 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 3 2 2 1 2 1 3 0 2 0 0 0 0 1 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0
42415 20 0 0 0 0 48 96 80 0 52 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 1 0 3 2 2 1 0 2 0 0 0 2 0 0 1 1 4 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 1 2 2 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 1 0 0 0
42418 16 0 0 0 0 22 12 16 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 4 0 0 0 0 4 0 0 0 0 0 0 6 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0
42419 18 0 0 0 0 34 48 40 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 4 0 0 0 0 0 4 0 0 0 0 0 2 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 0 0 0 0 0 0 0
42422 18 0 0 0 0 32 36 40 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 2 2 1 0 0 2 0 2 0 0 0 0 2 5 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 1 0 1 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 1 0 0 0 0 0 0
42423 20 0 0 0 0 46 90 70 0 34 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 1 0 3 2 2 1 0 0 0 2 0 2 0 0 0 1 2 2 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 3 1 0 1 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 1 0 0 0 0 0
42430 20 0 0 0 0 44 78 68 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 2 2 0 4 0 0 0 0 4 0 0 0 0 1 3 2 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 0 0 0
42431 22 0 0 0 0 60 156 104 0 68 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 1 0 2 2 0 4 0 0 0 0 0 4 0 0 0 1 0 0 2 4 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 2 2 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 0 0 0 1 0 0 0
42478 20 0 0 0 0 44 66 80 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 2 0 4 2 2 1 0 0 3 0 2 0 0 0 2 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 1 0 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0
42479 22 0 0 0 0 60 138 116 0 74 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 1 0 2 0 4 2 0 2 0 0 0 0 0 2 1 0 2 3 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 1 0 2 0 4 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 1 0 0 0
42486 20 0 0 0 0 42 60 68 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 4 2 0 0 1 0 2 0 1 0 0 0 4 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0
42487 22 0 0 0 0 58 132 106 0 56 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 1 0 2 0 4 2 0 0 0 1 0 2 0 1 0 0 2 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 2 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 0 0 0 0 0
42492 20 30 28 24 8 42 60 70 8 16 4 0 0 0 0 0 8 8 0 0 0 4 0 0 0 0 0 0 1 0 2 0 4 2 0 0 0 0 4 0 0 0 0 0 2 2 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 0 1 0 0 0 0
42493 22 0 0 0 0 58 132 108 0 60 8 0 8 24 0 4 0 0 4 4 0 32 0 0 0 0 0 0 1 0 2 0 4 2 0 0 0 0 0 4 0 0 0 0 2 0 2 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 1 0 0 1 0 0 0
42494 22 0 0 0 0 54 102 100 0 26 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 1 0 2 5 0 0 0 0 2 0 2 0 0 0 1 1 0 1 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 4 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 1 0 1 0 0 0 0
42495 24 0 0 0 0 72 198 146 0 94 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 1 0 1 0 2 5 0 0 0 0 0 2 0 2 0 0 1 0 1 1 0 0 3 0 2 0 0 0 0 0 0 0 0 0 1 0 1 0 2 4 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 1 0 0 0
43006 24 0 0 0 0 66 144 136 0 40 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 1 0 0 0 0 8 0 0 0 0 0 0 4 0 0 0 0 0 0 2 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 0 0 0
43007 26 0 0 0 0 86 264 192 0 136 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 1 0 0 0 0 8 0 0 0 0 0 0 0 4 0 0 0 0 0 2 0 0 0 0 6 0 0 0 0 0 0 0 0 0 1 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 0 0 0
43807 20 10 10 0 0 50 90 90 0 50 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 5 5 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 1 0 5 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
43814 16 10 4 0 4 24 18 30 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 1 3 0 0 0 0 4 3 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
43815 18 10 6 0 6 34 42 54 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 0 0 3 1 0 0 0 3 4 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
43821 18 20 14 4 6 34 42 50 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 5 2 1 2 0 0 0 2 2 0 1 0 0 0 0 2 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 2 2 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
43823 20 10 8 0 8 46 84 78 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 5 1 0 2 2 0 0 0 2 1 2 0 0 0 0 0 2 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
43839 22 10 10 0 10 60 150 110 0 60 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 5 0 0 0 5 0 0 0 0 0 5 0 0 0 0 0 0 0 0 1 0 5 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
43868 18 0 0 0 0 36 36 60 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 6 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
43869 20 0 0 0 0 48 72 90 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 3 6 0 0 0 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
43871 22 0 0 0 0 62 126 128 0 82 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 2 5 0 0 0 1 6 0 0 0 0 0 0 1 0 0 0 0 0 0 1 2 0 2 1 0 0 0 0 0 0 0 0 0 2 3 0 0 0 1 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
43878 18 0 0 0 0 34 42 50 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 2 0 0 1 0 3 5 0 0 0 0 0 0 1 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 1 0 0 0 0 1 2 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
43879 20 0 0 0 0 46 78 82 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 4 2 0 2 0 1 0 0 4 2 2 0 0 0 0 0 1 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 3 1 0 1 0 0 0 0 2 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
43884 18 0 0 0 0 32 30 44 0 10 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 2 0 0 1 0 4 2 0 0 0 0 0 1 4 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 2 2 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0
43885 20 0 0 0 0 44 66 74 0 24 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 3 1 1 0 1 0 1 3 1 1 0 0 0 0 2 1 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 1 3 0 0 0 0 0 1 2 0 1 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
43887 22 0 0 0 0 58 120 112 0 56 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 2 3 0 2 0 1 0 0 2 0 4 0 0 0 0 0 3 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 0 0 2 3 0 0 0 0 0 0 2 0 2 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
43888 16 0 0 0 0 24 18 32 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 5 0 0 2 0 4 2 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 2 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
43889 18 0 0 0 0 34 42 52 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 3 3 2 1 0 1 0 4 1 1 1 0 0 0 0 1 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 1 0 2 1 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
43891 20 0 0 0 0 46 78 80 0 42 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 2 4 1 0 0 1 0 2 4 0 0 0 0 0 0 2 0 3 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 1 0 2 2 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0
43892 18 10 8 0 0 32 30 50 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 1 3 0 1 0 3 1 3 0 0 0 0 0 1 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 1 0 2 0 1 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
43893 20 0 0 0 0 44 66 80 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 3 2 0 3 1 1 0 0 1 4 1 1 0 0 0 0 1 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 2 0 1 0 0 1 2 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
43894 20 10 10 4 0 44 66 76 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 2 3 0 2 0 1 0 3 2 0 1 0 0 0 0 0 3 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 2 1 0 1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
43895 22 0 0 0 0 58 120 114 0 60 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 2 3 0 1 1 1 0 0 3 1 2 0 0 0 0 0 1 2 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 1 0 0 2 1 1 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0
43900 20 0 0 0 0 42 54 72 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 2 1 1 0 2 2 2 0 0 0 0 0 1 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 1 0 0 2 2 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
43901 22 0 0 0 0 56 108 108 0 42 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 2 2 0 1 2 1 0 0 2 2 2 0 0 0 0 0 1 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 1 1 0 0 1 1 2 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
43903 24 0 0 0 0 72 186 152 0 94 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 2 2 0 0 3 1 0 0 0 0 6 0 0 0 0 0 0 1 0 0 1 2 0 2 1 0 0 0 0 0 0 0 0 0 2 2 0 0 1 1 0 0 0 0 4 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0
43998 22 0 0 0 0 60 108 126 0 64 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 1 4 0 0 0 3 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 4 0 0 0 1 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
43999 24 0 0 0 0 76 180 174 0 136 28 0 0 72 0 0 0 0 0 0 0 100 0 0 0 0 0 0 0 1 4 0 0 0 0 7 0 0 0 0 0 0 3 0 0 0 0 0 0 0 2 0 2 0 2 0 0 0 0 0 0 0 0 1 4 0 0 0 0 5 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
44006 20 0 0 0 0 46 78 78 0 38 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 3 2 1 0 0 0 2 2 5 0 0 0 0 0 0 2 1 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 2 2 1 0 0 0 0 0 2 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0
44007 22 0 0 0 0 60 132 118 0 74 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 3 2 0 1 0 0 2 0 5 0 2 0 0 0 0 0 2 1 0 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 3 2 0 1 0 0 0 0 2 0 0 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0
44008 18 0 0 0 0 34 42 48 0 22 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 2 2 3 0 0 0 3 4 1 0 0 0 0 0 2 2 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 1 2 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0
44009 20 0 0 0 0 46 84 76 0 38 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 2 2 2 1 0 0 2 2 2 0 2 0 0 0 0 2 1 0 1 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 1 1 1 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0
44010 20 0 0 0 0 44 66 76 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 2 2 1 2 0 0 2 1 1 3 1 0 0 0 0 3 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 2 0 0 1 1 0 1 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0
44011 22 0 0 0 0 58 120 114 0 58 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 2 2 0 3 0 0 2 0 1 2 2 0 1 0 0 0 3 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 2 1 0 2 0 0 1 0 1 1 0 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0
44012 20 0 0 0 0 44 66 72 0 34 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 1 3 1 0 0 0 2 4 1 0 0 0 0 0 1 3 3 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 1 2 1 0 0 0 0 0 1 0 1 0 0 0 0 1 0 0 0 0 0
44013 22 0 0 0 0 58 120 110 0 68 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 1 3 1 0 0 0 2 1 4 0 0 0 0 0 0 2 1 2 1 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 1 1 2 0 0 0 0 0 0 1 0 1 0 0 0 1 0 0 0 0 0
44014 22 0 0 0 0 56 102 108 0 52 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 1 3 0 1 0 0 2 2 1 1 1 0 0 0 0 1 4 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 0 0 0 3 0 1 0 0 1 1 1 0 1 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0
44015 24 0 0 0 0 72 174 156 0 108 20 0 0 48 0 0 0 0 0 0 0 68 0 0 0 0 0 0 0 1 3 0 1 0 0 2 0 3 0 2 0 0 0 0 0 2 3 0 0 0 2 0 1 0 1 0 0 0 0 0 0 0 0 1 3 0 1 0 0 1 0 2 0 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0
44024 20 10 10 0 0 42 54 70 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 1 2 0 2 0 0 2 4 0 1 0 0 0 0 1 2 2 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 2 0 1 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0
44025 22 10 12 4 0 56 108 106 0 54 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 1 2 0 2 0 0 2 2 2 0 1 0 0 0 0 1 2 0 0 1 0 5 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 2 2 0 0 1 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0
44026 22 0 0 0 0 54 90 104 0 38 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 1 2 0 1 1 0 2 1 1 3 0 0 0 0 0 2 1 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 2 0 1 2 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0
44027 24 0 0 0 0 70 162 150 0 90 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 1 2 0 1 1 0 2 0 2 1 2 0 0 0 0 0 2 1 0 0 1 2 0 2 1 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 2 0 1 1 1 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0
44030 24 0 0 0 0 68 144 146 0 70 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 1 2 0 0 2 0 2 0 0 3 2 0 0 0 0 0 3 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 2 0 0 1 2 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0
44031 26 0 0 0 0 86 240 202 0 150 28 0 0 72 0 0 0 0 0 0 0 100 0 0 0 0 0 0 0 1 2 0 0 2 0 2 0 0 0 5 0 0 0 0 0 0 3 0 0 0 2 0 2 0 2 0 0 0 0 0 0 0 0 1 2 0 0 2 0 2 0 0 0 3 0 0 0 0 0 0 2 0 0 0 1 0 0 0 0 0
44280 18 30 18 0 18 30 24 42 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 6 3 0 0 0 0 0 0 3 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0
44281 20 10 8 4 8 42 60 70 4 16 0 0 0 0 0 0 4 4 0 0 0 0 0 0 0 0 0 0 0 3 0 0 2 1 0 0 2 5 2 0 0 0 0 0 0 0 0 1 1 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 0 0 0 3 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0
44283 22 0 0 0 0 56 114 106 0 44 12 0 0 0 0 0 0 0 2 2 0 12 0 0 0 0 0 0 0 3 0 0 1 2 0 0 0 5 2 2 0 0 0 0 0 0 0 0 0 2 3 1 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 2 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0
44287 24 0 0 0 0 72 192 150 0 96 24 0 0 24 0 0 0 0 0 0 6 48 0 0 0 0 0 0 0 3 0 0 0 3 0 0 0 3 0 6 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 3 0 0 0 3 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0
44336 14 0 0 0 0 14 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 0 7 0 0 0 0 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
44337 16 0 0 0 0 22 12 24 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 4 0 0 0 0 8 1 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 4 1 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0
44339 18 10 8 4 0 32 36 42 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 3 0 0 0 0 4 4 0 0 0 0 0 0 4 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 2 2 0 0 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0
44340 16 10 4 0 4 22 12 30 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 3 4 0 1 0 6 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0
44341 18 0 0 0 0 32 36 48 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 1 2 2 1 0 0 3 1 5 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 2 1 2 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0
44342 18 10 6 4 6 32 36 44 4 14 4 0 0 0 0 0 4 2 0 0 0 4 0 0 0 0 0 0 0 2 1 2 2 0 0 1 5 1 0 1 0 0 0 1 3 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 3 0 0 1 0 0 0 0 1 1 0 0 1 0 0 0 0 0 0 0
44343 20 0 0 0 0 44 78 70 0 26 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 1 2 1 1 0 0 2 3 1 2 0 0 0 0 1 1 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 2 1 0 1 0 0 0 0 0 1 0 1 0 1 0 0 0 0 0 0
44348 18 0 0 0 0 32 36 50 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 2 1 2 0 5 3 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 3 0 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0
44349 20 0 0 0 0 44 78 72 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 2 0 2 1 2 0 1 2 1 2 2 0 0 0 0 3 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 2 0 1 1 0 0 0 0 1 0 0 0 0 1 1 0 0 0 0 0
44351 22 0 0 0 0 58 144 102 0 56 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 2 0 2 0 3 0 0 2 0 0 6 0 0 0 0 0 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0
44403 20 0 0 0 0 44 72 74 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 2 2 1 2 0 0 0 2 2 2 2 0 0 0 0 2 2 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 2 2 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0
44404 18 30 20 0 12 30 24 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 6 0 0 0 3 0 6 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 0 4 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0
44405 20 0 0 0 0 42 60 76 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 4 2 0 0 0 1 6 0 2 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 1 4 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0
44406 20 10 8 4 8 42 60 72 4 18 4 0 0 0 0 0 4 2 0 0 0 4 0 0 0 0 0 0 0 2 1 0 4 0 0 0 2 1 3 2 0 0 0 0 1 1 0 0 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 1 0 2 1 0 0 0 0 0 1 0 0 1 1 0 0 0 0 0 0
44407 22 0 0 0 0 56 114 108 0 46 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 2 1 0 3 1 0 0 0 2 3 2 0 1 0 0 0 2 0 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 0 1 2 1 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0
44412 20 30 28 12 8 40 48 70 4 8 0 0 0 0 0 0 4 4 0 0 0 0 0 0 0 0 0 0 0 2 0 0 4 1 0 0 0 2 6 0 0 0 0 0 0 0 0 0 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0
44413 22 0 0 0 0 54 102 104 0 32 8 0 0 0 0 0 0 0 1 1 0 8 0 0 0 0 0 0 0 2 0 0 3 2 0 0 0 1 3 3 1 0 0 0 0 0 0 0 0 4 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 0 0 0 0 3 1 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0
44415 24 0 0 0 0 70 180 146 0 80 32 0 0 0 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 2 0 0 2 3 0 0 0 0 2 4 0 2 0 0 0 0 0 0 0 0 5 0 0 1 0 0 0 0 0 0 0 0 0 2 0 0 2 1 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0
44460 18 0 0 0 0 34 42 54 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 2 4 1 0 3 1 2 2 1 1 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 2 0 0 0 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0
44461 20 0 0 0 0 46 78 78 0 50 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 1 2 2 0 0 0 3 2 2 0 0 0 0 1 2 3 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 1 2 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 1 0 0 0
44462 20 0 0 0 0 44 66 78 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 1 2 1 1 0 2 1 3 3 1 1 0 0 0 0 1 1 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 2 1 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0
44463 22 0 0 0 0 58 120 112 0 70 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 1 2 1 1 0 0 2 1 2 0 2 0 0 1 0 3 2 0 0 0 0 1 0 2 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 1 1 1 0 0 0 0 0 0 2 1 0 0 0 0 0 0 1 0 0 0
44466 18 10 8 0 0 30 24 36 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 0 5 2 0 0 0 0 0 2 6 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 2 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0
44467 20 0 0 0 0 42 60 64 0 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 0 0 0 2 5 0 0 0 0 0 0 4 0 0 2 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 3 0 0 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0
44470 20 0 0 0 0 42 60 66 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 2 1 1 0 0 0 3 2 1 1 0 0 0 1 3 2 0 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 1 1 0 1 0 0 0 0 2 1 0 0 0 1 0 0 0 0 0 0
44471 22 0 0 0 0 56 114 102 0 52 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 1 2 1 1 0 0 0 1 4 0 2 0 0 0 0 2 2 0 1 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 2 0 1 0 0 0 0 1 1 0 1 0 0 1 0 0 0 0 0
44472 18 10 6 0 6 30 24 44 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 2 0 1 0 8 2 1 0 0 0 0 0 2 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 3 1 1 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0
44473 20 20 18 12 8 42 60 68 4 26 8 4 0 0 0 0 4 2 0 0 0 8 0 0 0 0 0 0 0 1 1 1 2 0 0 1 3 2 0 1 0 0 0 0 4 2 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 2 1 0 1 0 0 0 0 2 0 0 0 1 0 1 0 0 0 0 0
44474 20 10 10 4 0 40 48 64 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 1 0 0 2 2 3 0 0 0 0 0 5 0 0 0 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 2 1 0 0 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0
44475 22 0 0 0 0 54 102 98 0 38 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 1 1 1 1 1 0 0 1 3 1 2 0 0 0 0 1 1 0 2 0 3 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 1 2 0 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 0 0
44476 20 0 0 0 0 42 60 74 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 1 1 1 1 1 0 3 2 5 1 0 0 0 0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 1 2 0 0 0 0 0 1 0 0 0 0 1 0 1 0 0 0 0
44477 22 0 0 0 0 56 114 106 0 58 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 1 1 1 1 1 0 1 1 2 1 2 0 0 0 0 3 1 2 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 1 1 1 0 0 0 0 2 0 0 0 0 1 0 0 1 0 0 0
44478 22 0 0 0 0 54 102 100 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 1 1 1 0 2 0 0 1 1 3 2 0 0 0 0 3 2 0 0 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 1 1 1 1 0 0 0 0 2 0 0 0 0 0 1 1 0 0 0 0
44479 24 0 0 0 0 70 180 142 0 90 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 1 1 1 0 2 0 0 1 1 0 5 0 0 0 0 1 0 1 2 0 0 3 0 2 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 1 1 0 2 0 0 0 0 1 0 0 1 0 0 1 0 1 0 0 0
44526 22 0 0 0 0 56 102 114 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 1 2 0 2 0 2 1 0 2 2 3 1 0 0 0 0 2 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 2 0 2 0 1 0 0 2 1 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0
44527 24 0 0 0 0 72 174 158 0 110 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 1 2 0 2 0 0 2 0 2 0 2 0 1 1 0 0 4 1 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 1 2 0 2 0 0 1 0 2 0 0 0 0 0 0 0 3 0 0 0 0 0 0 1 0 0 0
44534 22 0 0 0 0 54 96 102 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 1 2 0 2 0 0 0 1 2 2 2 0 0 0 0 2 2 0 0 0 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 1 0 0 2 0 0 0 0 0 2 0 0 0 2 0 0 0 0 0 0
44535 24 0 0 0 0 70 168 148 0 92 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 1 2 0 2 0 0 0 0 3 0 4 0 0 0 0 0 4 0 0 0 0 2 0 3 0 0 0 0 0 0 0 0 0 0 1 2 0 2 0 0 0 0 1 0 2 0 0 0 0 0 2 0 0 0 0 2 0 0 0 0 0
44536 20 30 26 8 16 40 48 66 4 16 4 0 0 0 0 0 4 2 0 0 0 4 0 0 0 0 0 0 0 1 1 0 3 0 0 0 3 1 2 1 0 0 0 0 3 2 0 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 1 1 1 0 0 0 0 0 1 0 0 2 1 0 0 0 0 0 0
44537 22 10 10 4 10 54 102 100 4 42 12 0 0 0 0 0 4 2 1 1 0 12 0 0 0 0 0 0 0 1 1 0 3 0 0 0 2 2 0 3 0 0 0 0 0 2 0 1 1 3 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 1 1 0 2 0 0 0 0 0 1 0 0 1 1 1 0 0 0 0 0
44538 22 0 0 0 0 52 84 98 0 26 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 1 0 2 1 0 0 1 2 2 1 1 0 0 0 1 1 0 1 0 5 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 2 1 1 0 0 0 0 0 1 0 0 0 3 0 0 0 0 0 0
44539 24 0 0 0 0 68 156 142 0 74 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 1 1 0 2 1 0 0 0 3 1 2 0 1 0 0 0 2 0 0 0 1 5 0 0 1 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 2 0 2 0 0 0 0 0 1 0 0 0 1 2 0 0 0 0 0
44540 22 20 22 16 10 52 84 100 8 30 8 0 0 0 0 0 8 6 0 0 0 8 0 0 0 0 0 0 0 1 1 0 2 1 0 0 0 2 4 1 0 0 0 0 0 2 0 0 2 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 1 2 1 0 0 0 0 0 1 0 0 1 1 0 1 0 0 0 0
44541 24 0 0 0 0 68 156 144 0 78 16 0 4 24 0 4 0 0 3 3 0 40 0 0 0 0 0 0 0 1 1 0 2 1 0 0 0 2 1 4 0 0 0 0 0 1 1 0 0 3 1 1 2 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 0 0 0 1 1 2 0 0 0 0 0 1 0 0 0 2 0 0 1 0 0 0
44542 24 0 0 0 0 66 138 140 0 58 20 0 0 0 0 0 0 0 1 1 0 20 0 0 0 0 0 0 0 1 1 0 1 2 0 0 0 1 2 3 1 0 0 0 0 2 0 0 0 2 2 2 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 2 0 0 0 1 1 2 0 0 0 0 0 1 0 0 0 1 1 1 0 0 0 0
44543 26 0 0 0 0 84 234 194 0 134 32 0 0 48 0 0 0 0 0 0 2 80 0 0 0 0 0 0 0 1 1 0 1 2 0 0 0 1 0 5 0 1 0 0 0 1 1 0 0 0 3 0 3 0 1 0 0 0 0 0 0 0 0 1 1 0 1 2 0 0 0 1 0 3 0 0 0 0 0 1 0 0 0 0 2 0 1 0 0 0
44856 18 20 12 0 12 30 24 50 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 6 0 2 0 4 0 4 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 1 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0
44857 20 20 16 8 16 42 60 70 8 28 12 0 0 0 0 0 8 4 0 0 0 12 0 0 0 0 0 0 0 1 0 0 4 0 0 2 4 0 0 0 0 1 0 1 2 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 4 0 0 0 0 1 0 0 0 2 0 0 2 0 0 0 0 0 0 0
44858 20 10 8 0 8 40 48 72 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 1 1 0 3 2 5 0 1 0 0 0 0 0 0 0 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 1 2 0 1 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0
44859 22 10 10 4 10 54 102 102 4 44 16 0 0 0 0 0 4 2 0 0 0 16 0 0 0 0 0 0 0 1 0 0 3 1 0 1 2 1 1 1 0 1 0 0 1 3 0 0 1 2 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 2 1 1 0 0 1 0 0 0 1 0 0 1 1 1 0 0 0 0 0
44862 22 10 10 0 10 52 90 98 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 1 0 0 2 2 0 0 2 0 2 2 1 0 0 0 1 2 0 0 1 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 0 2 1 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0
44863 24 10 12 4 12 68 168 138 4 76 28 0 0 0 0 0 4 2 0 0 0 28 0 0 0 0 0 0 0 1 0 0 2 2 0 0 2 0 0 4 0 1 0 0 0 0 0 1 1 0 7 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 2 0 0 2 0 1 0 0 0 0 0 0 1 0 3 0 0 0 0 0
44922 22 0 0 0 0 52 84 106 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0 2 2 1 0 0 2 5 1 3 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 3 0 1 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0
44923 24 0 0 0 0 68 156 146 0 80 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 1 0 0 2 2 0 1 0 2 2 0 0 2 0 0 0 3 1 0 0 2 0 1 2 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 2 2 0 0 1 0 0 0 1 0 0 0 2 0 0 1 0 0 0
44924 22 10 12 8 0 50 72 96 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 0 0 0 2 4 0 1 0 0 0 0 0 0 0 1 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 2 0 1 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0
44925 24 0 0 0 0 66 144 138 0 60 20 0 4 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 1 0 0 2 2 0 0 0 2 2 2 0 1 0 0 0 0 0 0 0 3 4 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 0 0 2 2 0 0 1 0 0 0 0 0 0 0 2 2 0 0 0 0 0
44926 24 0 0 0 0 64 126 136 0 44 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 1 0 0 1 3 0 0 0 1 2 2 2 0 0 0 0 0 0 0 0 4 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 1 1 2 1 0 0 0 0 0 0 0 0 2 1 1 0 0 0 0
44927 26 0 0 0 0 82 222 188 0 116 36 0 0 24 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 1 0 0 1 3 0 0 0 1 1 3 0 2 0 0 0 0 0 0 0 1 4 0 3 1 0 0 0 0 0 0 0 0 0 1 0 0 1 2 0 0 0 1 1 2 0 1 0 0 0 0 0 0 0 1 2 0 1 0 0 0
45054 26 0 0 0 0 78 180 182 0 76 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 1 0 0 0 4 0 0 0 0 0 4 3 0 0 0 0 0 0 0 0 0 2 5 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 4 1 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0
45055 28 0 0 0 0 98 300 246 0 180 44 0 0 72 0 0 0 0 0 0 0 116 0 0 0 0 0 0 0 1 0 0 0 4 0 0 0 0 0 4 0 3 0 0 0 0 0 0 0 0 2 0 5 0 2 0 0 0 0 0 0 0 0 1 0 0 0 4 0 0 0 0 0 4 0 1 0 0 0 0 0 0 0 0 2 0 2 0 0 0
48029 22 0 0 0 0 60 108 128 0 68 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 6 0 0 0 4 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 4 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
48031 24 0 0 0 0 74 162 172 0 118 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 3 0 0 0 2 8 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 0 0 2 0 0 0 2 6 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0
48044 20 0 0 0 0 44 66 80 0 30 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 3 1 2 0 2 1 4 0 2 0 0 1 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 4 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0
48045 22 0 0 0 0 56 102 112 0 58 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 3 0 0 0 2 1 3 4 0 0 0 0 0 0 0 2 2 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 3 2 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0
48047 24 0 0 0 0 70 156 156 0 94 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 3 0 0 0 2 1 0 4 1 2 0 0 0 0 0 0 4 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 2 0 0 0 2 0 0 4 1 0 0 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0
48048 18 0 0 0 0 32 30 48 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 3 1 0 2 2 4 0 2 0 0 0 0 2 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 4 0 0 0 0 0 0 2 0 0 0 0 0 0 0 1 0 0 0 0
48049 20 0 0 0 0 42 54 70 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 1 0 0 2 1 4 3 0 0 0 0 0 1 2 1 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 2 3 0 0 0 0 0 1 1 0 0 0 0 0 0 1 0 0 0 0
48051 22 0 0 0 0 54 90 104 0 36 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 2 1 0 0 2 1 0 4 2 1 0 0 0 0 2 0 0 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 1 0 4 0 1 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0
48052 20 0 0 0 0 42 54 76 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 1 3 0 2 1 2 0 3 1 1 0 0 0 2 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 2 0 2 0 0 0 0 0 2 0 0 0 0 0 0 1 0 0 0 0
48053 22 0 0 0 0 54 90 106 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 2 0 1 0 2 1 2 3 1 1 0 0 0 0 1 1 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 1 2 1 1 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0
48055 24 0 0 0 0 68 144 148 0 72 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 2 0 1 0 2 1 0 2 1 4 0 0 0 0 0 2 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 2 0 0 0 1 1 0 2 0 3 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0
48060 22 0 0 0 0 54 90 112 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 2 0 3 1 2 1 0 0 4 0 2 1 0 0 0 2 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 1 0 0 4 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0
48061 24 0 0 0 0 68 144 150 0 76 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 2 0 0 1 2 1 0 3 2 2 0 0 0 0 0 1 1 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 1 0 1 2 2 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0
48063 26 0 0 0 0 84 222 200 0 132 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 2 0 0 1 2 1 0 0 0 7 0 0 0 0 0 0 2 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 0 0 2 0 0 0 2 1 0 0 0 5 0 0 0 0 0 0 2 0 0 0 0 1 0 0 0 0
48095 26 0 0 0 0 90 234 228 0 198 24 0 0 144 0 0 0 0 0 0 0 168 0 0 0 0 0 0 0 0 3 0 0 0 0 6 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 3 0 2 1 0 0 0 0 0 0 0 0 3 0 0 0 0 6 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0
48108 22 0 0 0 0 56 102 108 0 66 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 3 0 0 0 0 2 4 0 0 0 0 0 1 1 2 6 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 4 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 1 0 0 0
48109 24 0 0 0 0 70 156 152 0 104 20 0 0 48 0 0 0 0 0 0 0 68 0 0 0 0 0 0 0 0 3 0 0 0 0 2 2 2 0 0 0 0 1 0 1 4 2 0 0 0 2 0 1 0 1 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 2 2 0 0 0 0 0 0 1 1 1 0 0 0 0 0 1 0 0 0
48111 26 0 0 0 0 86 228 208 0 168 12 0 0 120 0 0 0 0 0 0 0 132 0 0 0 0 0 0 0 0 3 0 0 0 0 2 0 4 0 0 0 0 1 0 0 1 6 0 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 3 0 0 0 0 2 0 4 0 0 0 0 0 0 0 1 2 0 0 0 0 0 1 0 0 0
48112 20 0 0 0 0 44 66 72 0 46 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 2 1 0 0 0 2 4 0 0 0 0 0 2 4 3 2 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 1 0 0 0
48113 22 0 0 0 0 56 108 104 0 64 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 2 1 0 0 0 2 2 2 0 0 0 0 1 1 4 1 1 1 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 2 2 0 0 0 0 1 1 1 1 0 0 0 0 0 0 1 0 0 0
48115 24 0 0 0 0 70 162 148 0 102 16 0 0 48 0 0 0 0 0 0 0 64 0 0 0 0 0 0 0 0 2 1 0 0 0 2 0 4 0 0 0 0 1 0 2 2 1 2 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 4 0 0 0 0 1 0 2 0 1 0 0 0 0 0 1 0 0 0
48116 22 0 0 0 0 54 90 104 0 52 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 2 0 1 0 0 2 2 0 2 0 0 0 1 1 4 1 1 0 0 2 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 2 0 2 0 0 0 1 0 3 0 0 0 0 0 0 0 1 0 0 0
48117 24 0 0 0 0 68 144 146 0 86 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 2 0 1 0 0 2 1 1 1 1 0 0 1 0 2 3 0 0 0 1 2 0 2 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 1 1 1 0 0 1 0 1 2 0 0 0 0 0 0 1 0 0 0
48119 26 0 0 0 0 84 216 200 0 146 28 0 0 72 0 0 0 0 0 0 0 100 0 0 0 0 0 0 0 0 2 0 1 0 0 2 0 2 0 2 0 0 1 0 0 3 2 0 0 0 2 0 2 0 2 0 0 0 0 0 0 0 0 0 2 0 1 0 0 1 0 2 0 2 0 0 1 0 0 2 1 0 0 0 0 0 1 0 0 0
48124 24 0 0 0 0 66 126 144 0 70 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 2 0 0 1 0 2 0 0 4 0 0 0 1 0 3 2 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 4 0 0 0 1 0 1 2 0 0 0 0 0 0 1 0 0 0
48125 26 0 0 0 0 82 198 196 0 126 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 2 0 0 1 0 2 0 0 2 2 0 0 1 0 0 4 1 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 2 0 0 2 2 0 0 1 0 0 2 1 0 0 0 0 0 1 0 0 0
48127 28 0 0 0 0 100 294 260 0 214 24 0 0 144 0 0 0 0 0 0 0 168 0 0 0 0 0 0 0 0 2 0 0 1 0 2 0 0 0 4 0 0 1 0 0 0 5 0 0 0 0 0 3 0 2 1 0 0 0 0 0 0 0 0 2 0 0 1 0 2 0 0 0 4 0 0 1 0 0 0 3 0 0 0 0 0 1 0 0 0
48560 18 0 0 0 0 30 24 40 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 1 0 0 0 1 11 0 0 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0
48561 20 20 20 8 0 40 48 60 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 1 0 0 0 0 4 2 0 0 0 0 0 1 5 3 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 2 0 0 0 0 0 0 2 2 0 1 0 0 0 0 0 0 0 0
48563 22 0 0 0 0 52 84 92 0 32 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 1 0 0 0 0 2 4 0 0 0 0 0 0 2 2 0 3 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 0 3 0 0 0 0 0 0 0 0
48564 20 0 0 0 0 40 48 68 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 0 1 0 0 0 7 0 4 1 0 0 0 0 2 2 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0 0 0 2 0 0 0 2 0 0 0 0 0 0
48565 22 10 12 8 0 52 84 96 0 38 12 4 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 2 0 1 0 0 0 3 1 1 1 0 0 0 0 3 4 0 0 1 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 1 1 1 0 0 0 0 1 2 0 0 0 1 1 0 0 0 0 0
48567 24 0 0 0 0 66 138 136 0 68 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 2 0 1 0 0 0 2 2 0 2 0 0 0 0 0 4 0 1 0 2 4 0 0 1 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 2 0 2 0 0 0 0 0 2 0 1 0 0 2 0 0 0 0 0
48572 22 0 0 0 0 52 84 104 0 32 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 2 0 0 1 0 0 3 0 8 0 0 1 0 0 0 4 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 4 0 0 0 0 0 0 2 0 0 0 0 0 2 0 0 0 0
48573 24 0 0 0 0 66 138 140 0 74 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 2 0 0 1 0 0 2 0 2 2 0 0 0 0 1 5 1 0 0 2 0 1 2 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 0 2 2 0 0 0 0 1 2 0 0 0 0 0 1 1 0 0 0
48575 26 0 0 0 0 82 216 188 0 128 28 0 0 48 0 0 0 0 0 0 0 76 0 0 0 0 0 0 0 0 2 0 0 1 0 0 2 0 0 4 0 0 0 0 0 2 2 1 0 0 4 0 2 0 1 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 0 0 4 0 0 0 0 0 2 0 1 0 0 0 0 2 0 0 0
48624 20 10 8 8 8 42 60 66 8 36 0 0 0 24 4 0 8 0 0 0 0 24 0 0 0 0 0 0 0 0 2 1 0 0 0 0 4 2 0 0 0 0 1 2 6 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 0 0 0 0 0 0 2 0 2 0 1 0 0 0 0 0 0 0
48625 22 0 0 0 0 54 102 96 0 50 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 2 1 0 0 0 0 2 4 0 0 0 0 0 1 2 0 3 3 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 2 2 0 0 0 0 0 0 1 0 2 1 0 1 0 0 0 0 0 0
48627 24 0 0 0 0 68 156 138 0 84 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 6 0 0 0 0 0 0 2 0 2 2 0 0 5 0 1 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 4 0 0 0 0 0 0 0 0 2 2 0 0 1 0 0 0 0 0
48628 22 10 10 8 10 52 84 98 8 42 0 0 0 24 4 0 8 0 0 0 0 24 0 0 0 0 0 0 0 0 2 0 1 0 0 0 2 2 2 0 0 0 0 0 4 0 3 0 1 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 1 2 0 0 0 0 0 0 0 2 0 1 2 0 0 0 0 0 0
48629 24 0 0 0 0 66 138 138 0 72 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 2 0 1 0 0 0 1 3 1 1 0 0 0 0 1 1 2 1 0 3 2 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 2 1 1 0 0 0 0 0 0 2 0 0 2 1 0 0 0 0 0
48631 26 0 0 0 0 82 210 190 0 128 28 0 0 48 0 0 0 0 0 0 0 76 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 4 0 2 0 0 0 0 0 2 2 0 0 0 5 0 2 0 1 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 3 0 2 0 0 0 0 0 0 2 0 0 0 3 0 0 0 0 0
48636 24 10 12 12 12 64 120 138 12 60 8 0 0 24 4 0 12 4 0 0 0 32 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 2 4 0 0 0 0 0 0 2 2 0 1 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 4 0 0 0 0 0 0 0 2 0 1 0 0 2 0 0 0 0
48637 26 0 0 0 0 80 192 188 0 112 20 0 0 48 0 4 0 0 2 2 0 68 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 2 2 2 0 0 0 0 0 1 3 0 0 1 2 3 1 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 2 2 2 0 0 0 0 0 0 2 0 0 1 0 1 1 0 0 0
48639 28 0 0 0 0 98 288 250 0 196 24 0 0 120 0 0 0 0 0 0 4 144 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 2 0 4 0 0 0 0 0 0 4 0 0 0 1 0 6 0 0 1 0 0 0 0 0 0 0 0 2 0 0 1 0 0 0 2 0 4 0 0 0 0 0 0 2 0 0 0 1 0 2 0 0 0
48689 18 0 0 0 0 30 24 32 0 12 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 2 0 0 0 2 4 0 0 0 0 0 0 7 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 0 0 0 0 0 0 3 2 1 0 0 0 0 0 0 0 0 0 0
48690 18 0 0 0 0 32 36 44 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 2 0 4 4 0 0 0 0 0 1 2 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 0 0 0 0 0 1 2 0 0 1 0 1 0 0 0 0 0 0
48691 20 0 0 0 0 42 60 62 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 1 2 0 0 0 2 2 2 0 0 0 0 0 3 5 2 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 0 0 0 0 0 0 0 2 2 0 0 1 0 0 1 0 0 0 0 0
48692 18 0 0 0 0 30 24 44 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 1 0 6 0 4 0 0 0 0 1 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 2 0 0 0 0 1 2 0 0 0 0 1 0 0 0 0 0 0
48693 20 0 0 0 0 40 48 60 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 1 1 0 0 1 3 0 1 1 0 0 0 2 7 1 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 0 0 1 0 0 0 1 3 1 0 0 0 1 0 0 0 0 0 0
48694 20 0 0 0 0 42 60 70 0 26 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 1 1 1 0 1 1 5 2 1 1 0 0 0 1 2 2 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 2 0 1 0 0 0 0 1 1 1 0 0 0 1 1 0 0 0 0 0
48695 22 0 0 0 0 54 102 96 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 1 1 1 0 0 1 2 1 0 2 0 0 0 1 4 3 0 1 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 1 0 0 0 1 2 1 0 0 0 0 2 0 0 0 0 0
48700 20 0 0 0 0 40 48 68 0 14 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 1 0 1 0 1 4 0 7 0 0 0 0 1 3 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 3 0 0 0 0 1 2 1 0 0 0 0 0 1 0 0 0 0
48701 22 0 0 0 0 52 90 92 0 34 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 1 1 0 1 0 0 2 0 2 2 0 0 0 1 3 3 0 2 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 0 0 2 0 0 0 1 1 2 0 1 0 0 0 1 0 0 0 0
48702 22 0 0 0 0 54 102 100 0 54 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 1 1 0 1 0 0 2 0 2 2 0 0 1 1 5 2 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 0 2 0 0 0 0 1 2 0 1 0 0 1 0 0 1 0 0 0
48703 24 0 0 0 0 68 168 134 0 84 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 1 1 0 1 0 0 2 0 0 4 0 0 0 1 1 0 2 4 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 2 0 0 2 0 0 0 1 1 0 1 1 0 0 1 0 1 0 0 0
48754 20 0 0 0 0 44 78 72 0 26 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 4 0 1 2 0 0 4 2 2 0 0 0 0 2 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 2 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 0 1 0 0 0 0
48755 22 0 0 0 0 56 114 100 0 62 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 1 2 0 0 0 2 0 4 0 0 0 0 0 2 2 2 2 3 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 2 0 0 0 0 0 0 0 1 2 0 0 2 0 0 0 0 1 0 0 0
48756 20 10 10 4 0 40 48 66 0 14 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 4 4 2 0 0 0 0 0 2 0 0 1 1 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 1 0 0 0 0 0 2 0 0 1 0 2 0 0 0 0 0 0
48757 22 0 0 0 0 52 84 94 0 34 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 1 1 1 0 0 1 1 2 1 1 0 0 0 0 5 1 0 1 0 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 0 1 0 1 0 0 0 0 3 0 0 1 0 1 1 0 0 0 0 0
48758 22 0 0 0 0 54 102 102 0 42 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 1 1 1 0 1 0 2 3 2 3 0 0 0 0 1 1 0 1 0 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 1 1 0 0 0 0 0 1 1 0 1 0 0 1 1 0 0 0 0
48759 24 0 0 0 0 68 156 140 0 86 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 1 1 1 0 0 1 0 3 0 2 0 0 0 0 3 2 1 1 0 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 0 1 0 1 0 0 0 0 2 1 0 1 0 0 1 0 1 0 0 0
48764 22 20 24 16 0 50 72 92 0 24 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 4 0 0 0 0 0 3 2 0 1 2 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 2 0 0 0 0 0 2 1 0 1 0 1 0 1 0 0 0 0
48765 24 0 0 0 0 64 126 130 0 50 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 2 2 0 0 0 0 1 1 0 3 0 2 1 4 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 2 0 2 0 0 0 0 1 1 0 2 0 0 1 1 0 0 0 0
48766 24 0 0 0 0 66 144 136 0 72 12 0 8 24 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 2 2 0 0 0 0 3 0 2 1 0 2 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 2 2 0 0 0 0 0 2 0 1 1 0 0 0 1 1 0 0 0
48767 26 0 0 0 0 82 222 184 0 126 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 0 4 0 0 0 0 1 0 1 3 0 0 2 0 5 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 0 2 0 0 0 0 1 0 1 2 0 0 0 0 2 0 0 0
48820 20 0 0 0 0 40 48 72 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 1 1 0 2 0 6 0 2 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 2 0 1 0 0 0 2 0 0 0 0 2 0 0 0 0 0 0
48821 22 0 0 0 0 52 84 96 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 1 0 2 0 0 1 2 0 2 0 0 1 0 1 3 4 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 2 0 0 0 0 1 0 0 2 2 0 0 0 2 0 0 0 0 0 0
48822 22 0 0 0 0 52 84 102 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 1 0 2 0 1 0 2 2 3 2 1 0 0 0 1 1 0 0 0 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 1 0 1 0 0 0 1 1 0 0 0 2 1 0 0 0 0 0
48823 24 0 0 0 0 66 138 138 0 70 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 1 0 2 0 0 1 1 1 1 1 0 1 0 0 2 4 0 0 0 1 4 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 1 0 0 0 1 0 0 1 2 0 0 0 1 2 0 0 0 0 0
48824 20 20 18 0 8 38 36 66 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 4 1 7 0 0 0 0 0 2 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 2 0 0 0 1 2 0 0 0 0 0 0
48825 22 0 0 0 0 50 72 92 0 24 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 2 0 0 0 2 0 2 2 0 0 0 0 4 1 0 0 0 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 2 2 0 0 0 0 2 1 0 0 0 3 0 0 0 0 0 0
48826 22 30 34 16 10 50 72 94 4 28 8 4 0 0 0 0 4 2 0 0 0 8 0 0 0 0 0 0 0 0 1 0 2 0 0 0 1 1 3 1 0 0 0 0 2 3 0 0 3 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 3 1 0 0 0 0 1 1 0 0 1 2 1 0 0 0 0 0
48827 24 0 0 0 0 64 126 132 0 54 16 0 0 0 0 0 0 0 1 1 0 16 0 0 0 0 0 0 0 0 1 0 2 0 0 0 1 1 1 3 0 0 0 0 1 1 0 1 0 4 3 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 3 0 0 0 0 1 1 0 0 0 2 2 0 0 0 0 0
48828 22 0 0 0 0 50 72 100 0 18 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 1 1 0 0 2 0 7 1 2 0 0 0 1 1 0 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 1 0 0 0 1 1 0 0 0 2 0 1 0 0 0 0
48829 24 0 0 0 0 64 126 134 0 56 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 0 1 0 1 1 0 0 1 0 3 1 0 1 0 0 2 3 0 0 0 2 3 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 2 1 0 1 0 0 1 2 0 0 0 1 1 1 0 0 0 0
48830 24 0 0 0 0 64 126 136 0 60 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 1 0 1 1 0 0 1 0 2 2 1 0 0 0 2 1 2 0 0 5 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 2 1 1 0 0 0 1 0 1 0 0 3 0 0 1 0 0 0
48831 26 0 0 0 0 80 204 182 0 110 32 0 0 24 0 0 0 0 0 0 0 56 0 0 0 0 0 0 0 0 1 0 1 1 0 0 1 0 1 3 0 1 0 0 1 0 1 1 0 1 5 0 2 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 1 0 1 2 0 1 0 0 1 0 1 0 0 1 2 0 1 0 0 0
48886 24 0 0 0 0 66 138 144 0 62 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 1 0 2 0 1 0 0 2 3 3 1 1 0 0 0 2 0 0 0 0 2 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 2 1 0 1 0 0 0 0 2 0 0 0 0 2 1 0 0 0 0
48887 26 0 0 0 0 82 210 192 0 130 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 1 0 2 0 0 1 0 2 0 2 0 1 0 0 0 5 1 0 0 0 2 0 3 0 1 0 0 0 0 0 0 0 0 0 1 0 2 0 0 1 0 2 0 0 0 1 0 0 0 3 0 0 0 0 2 0 1 0 0 0
48890 24 20 26 16 12 64 126 134 8 58 20 0 0 0 0 0 8 4 0 0 0 20 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 2 2 2 0 0 0 0 0 2 0 0 2 2 5 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 2 0 0 0 0 0 2 0 0 1 0 2 1 0 0 0 0
48891 26 0 0 0 0 80 198 184 0 110 32 0 4 24 0 4 0 0 2 2 0 56 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 2 0 4 0 0 0 0 0 2 0 0 0 2 4 0 3 1 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 4 0 0 0 0 0 2 0 0 0 1 2 0 1 0 0 0
48892 24 10 14 12 0 62 108 132 0 42 12 4 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 3 1 1 0 0 0 0 2 0 0 1 5 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 2 1 1 0 0 0 0 2 0 0 0 2 1 1 0 0 0 0
48893 26 0 0 0 0 78 180 180 0 90 36 0 4 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 2 2 0 1 0 0 0 2 0 0 0 1 5 2 0 2 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 1 1 2 0 1 0 0 0 2 0 0 0 0 3 1 0 0 0 0
48894 26 0 0 0 0 78 180 182 0 94 24 0 4 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 1 3 1 0 0 0 0 1 1 0 0 3 2 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 2 1 0 0 0 0 1 1 0 0 1 1 1 1 0 0 0
48895 28 0 0 0 0 96 276 242 0 174 40 0 0 72 0 0 0 0 0 0 0 112 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 0 4 0 1 0 0 0 1 1 0 0 0 4 0 4 0 2 0 0 0 0 0 0 0 0 0 1 0 1 1 0 0 0 1 0 3 0 1 0 0 0 1 1 0 0 0 2 0 2 0 0 0
49084 24 0 0 0 0 62 108 140 0 34 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 7 0 4 1 0 0 0 2 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 2 0 0 0 0 2 0 0 0 0 0 3 0 0 0 0
49085 26 0 0 0 0 78 180 184 0 96 28 0 0 24 0 0 0 0 0 0 0 52 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 4 0 0 2 0 0 0 5 0 0 0 0 0 4 3 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 4 0 0 2 0 0 0 3 0 0 0 0 0 2 1 0 0 0
49086 26 0 0 0 0 76 162 180 0 78 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 2 2 2 0 0 0 0 1 1 0 0 3 0 5 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 2 2 0 0 0 0 1 1 0 0 1 0 2 1 0 0 0
49087 28 0 0 0 0 94 258 238 0 154 44 0 0 48 0 0 0 0 0 0 0 92 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 2 2 0 2 0 0 0 1 1 0 0 0 3 1 3 2 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 2 2 0 2 0 0 0 1 1 0 0 0 1 1 2 0 0 0
49150 28 0 0 0 0 92 234 236 0 134 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0 4 2 0 0 0 0 0 2 0 0 0 0 5 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 4 2 0 0 0 0 0 2 0 0 0 0 2 2 0 0 0
49151 30 0 0 0 0 112 354 308 0 246 40 0 0 144 0 0 0 0 0 0 0 184 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0 4 0 2 0 0 0 0 2 0 0 0 0 0 7 0 2 1 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 0 4 0 2 0 0 0 0 2 0 0 0 0 0 4 0 0 0
58931 18 0 0 0 0 36 48 56 0 32 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 6 0 0 2 8 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 0 0
58935 20 0 0 0 0 46 84 80 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 4 2 0 2 4 0 0 0 4 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 0
58943 22 0 0 0 0 58 144 104 0 56 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 4 0 2 2 0 0 0 0 8 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 4 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 1 0 0
58995 20 0 0 0 0 48 84 84 0 72 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 3 0 0 0 6 0 0 0 0 0 0 4 7 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 1 0
58997 20 0 0 0 0 44 66 76 0 36 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 2 1 0 1 5 3 0 1 1 0 0 0 2 2 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 2 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 1 0 0
58999 22 0 0 0 0 58 120 112 0 82 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 2 1 0 0 4 0 0 0 2 0 0 2 2 5 0 2 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 1 0
59004 20 0 0 0 0 40 48 60 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 2 0 1 0 2 0 0 4 0 0 0 0 3 8 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 1 0 0 0 0
59005 22 0 0 0 0 54 102 96 0 46 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 2 0 1 0 2 0 0 2 2 0 0 0 2 3 4 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 2 0 0 0 0 0 0 0 2 2 0 0 2 0 0 0 0 0 1 0 0
59007 24 0 0 0 0 70 180 140 0 100 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 2 0 1 0 2 0 0 0 4 0 0 0 2 0 0 4 5 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 2 0 1 0 2 0 0 0 0 0 0 0 2 0 0 0 4 0 0 0 0 0 0 1 0
59063 22 0 0 0 0 56 108 110 0 56 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 1 2 0 1 4 2 1 1 1 0 1 0 0 2 2 0 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 2 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 1 0 0
59065 20 0 0 0 0 42 60 76 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 2 0 3 0 4 4 2 2 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0
59066 20 20 16 8 16 40 48 68 8 16 4 0 0 0 0 0 8 4 0 0 0 4 0 0 0 0 0 0 0 0 0 1 2 0 1 1 3 2 3 1 0 0 0 0 4 0 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 1 1 0 0 0 0 2 0 0 0 2 0 0 1 0 0 0 0
59067 22 0 0 0 0 54 102 104 0 44 16 0 0 0 0 0 0 0 2 2 0 16 0 0 0 0 0 0 0 0 0 1 2 0 1 1 2 0 2 5 0 0 0 0 2 2 0 0 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 2 0 1 1 0 0 0 0 2 0 0 0 0 2 0 0 0 1 0 0
59069 22 0 0 0 0 54 102 104 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 1 1 1 1 1 2 2 3 1 0 1 0 0 2 2 0 0 0 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 2 0 2 0 0 0 0 0 2 0 0 0 0 0 2 1 0 0 0 0
59070 22 0 0 0 0 52 90 98 0 28 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 1 1 1 0 2 3 2 2 1 0 0 0 0 0 0 2 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 2 0 1 1 0 0 0 0 0 0 0 2 0 2 0 1 0 0 0 0
59071 24 0 0 0 0 68 168 140 0 76 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 1 1 1 1 0 2 0 1 6 0 1 0 0 0 0 0 2 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 2 0 1 1 0 0 0 0 0 0 0 2 0 0 2 0 0 1 0 0
59126 22 0 0 0 0 54 90 108 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 1 2 0 1 4 0 0 3 2 1 0 0 0 4 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 2 0 0 2 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 0
59127 24 0 0 0 0 70 162 152 0 106 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 1 2 0 0 3 0 0 0 2 0 1 2 0 4 3 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 0 0 0 1 2 0 0 2 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 1 0
59130 22 30 32 28 20 52 84 98 16 40 16 8 0 0 0 0 16 8 0 0 0 16 0 0 0 0 0 0 0 0 0 1 2 0 0 2 0 0 2 2 0 0 0 0 4 4 0 0 3 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 2 0 0 0 0 4 0 0 0 2 0 0 0 0 1 0 0
59131 24 0 0 0 0 68 156 144 0 92 12 0 4 48 0 8 0 0 4 4 0 60 0 0 0 0 0 0 0 0 0 1 2 0 0 2 0 0 0 4 0 0 0 0 4 0 4 0 0 3 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 2 0 0 0 0 4 0 0 0 0 2 0 0 0 0 1 0
59132 22 0 0 0 0 50 72 92 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 3 1 1 0 0 0 7 0 0 0 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 0 0 0 0 4 0 0 0 0 2 0 1 0 0 0 0
59133 24 0 0 0 0 66 144 136 0 70 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 2 2 0 1 0 0 4 3 0 0 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 0 0 1 1 0 0 0 0 4 0 0 0 0 0 2 0 0 1 0 0
59134 24 0 0 0 0 64 126 132 0 52 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 1 3 1 0 0 0 2 2 0 2 0 3 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 0 0 0 0 2 0 0 2 0 2 0 0 0 1 0 0
59135 26 0 0 0 0 82 222 186 0 128 28 0 0 48 0 0 0 0 0 0 0 76 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 0 4 0 1 0 0 2 0 2 2 0 0 3 0 2 0 1 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 0 2 0 0 0 0 2 0 0 2 0 0 2 0 0 0 1 0
59324 22 0 0 0 0 50 72 100 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 1 0 2 0 1 0 0 8 0 3 0 0 0 4 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 0 4 0 0 0 0 0 0 2 0 0 0 0
59325 24 0 0 0 0 66 144 140 0 76 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 4 0 0 2 1 0 4 4 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 4 0 0 0 0 0 4 0 0 0 0 0 0 1 2 0 0 0
59326 24 0 0 0 0 62 114 128 0 38 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 2 2 2 0 0 0 2 1 0 2 0 4 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 2 2 0 0 0 0 2 0 0 2 0 0 0 3 0 0 0 0
59327 26 0 0 0 0 80 210 180 0 110 32 0 0 24 0 0 0 0 0 0 0 56 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 2 2 0 2 0 0 2 0 1 2 0 0 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 2 2 0 0 0 0 2 0 0 2 0 0 0 0 2 1 0 0
59390 26 0 0 0 0 76 168 172 0 68 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 4 2 0 0 0 0 0 0 4 0 0 0 7 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 4 0 0 0 0 0 0 0 4 0 0 0 2 0 1 0 0
59391 28 0 0 0 0 96 288 236 0 172 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 4 0 2 0 0 0 0 0 4 0 0 0 0 7 0 1 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 4 0 0 0 0 0 0 0 4 0 0 0 0 2 0 1 0
61111 24 0 0 0 0 68 144 152 0 76 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 3 0 1 4 0 0 2 1 1 2 0 0 0 4 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 2 0 0 2 0 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0
61112 20 40 32 0 32 38 36 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 1 0 0 0 8 0 2 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0
61113 22 20 20 8 20 50 72 100 8 20 4 0 0 0 0 0 8 4 0 0 0 4 0 0 0 0 0 0 0 0 0 0 3 0 1 0 0 2 5 2 1 0 0 0 0 0 0 0 2 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 3 1 1 0 0 0 0 0 0 0 2 2 0 1 0 0 0 0
61115 24 0 0 0 0 64 126 140 0 48 16 0 0 0 0 0 0 0 4 4 0 16 0 0 0 0 0 0 0 0 0 0 3 0 1 0 0 0 2 6 2 0 0 0 0 0 0 0 0 4 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 2 1 0 0 0 0 0 0 0 0 4 0 0 0 1 0 0
61116 22 0 0 0 0 50 72 104 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 1 0 0 0 4 0 6 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 0 2 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0
61117 24 0 0 0 0 64 126 140 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 2 1 1 0 0 2 3 2 2 1 0 0 0 0 0 0 0 2 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 3 1 1 0 0 0 0 0 0 0 0 2 2 1 0 0 0 0
61119 26 0 0 0 0 80 204 188 0 100 44 0 0 0 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 0 0 2 1 1 0 0 0 2 4 1 3 0 0 0 0 0 0 0 0 4 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 2 2 1 0 0 0 0 0 0 0 0 0 4 0 0 1 0 0
61175 26 0 0 0 0 84 216 204 0 150 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 0 0 3 2 0 0 6 1 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 1 0
61176 22 40 40 16 40 50 72 96 16 30 12 0 0 0 0 0 16 8 0 0 0 12 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 0 4 0 0 1 0 0 3 4 0 0 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 0 0 1 0 0 0 2 0 0 4 0 0 1 0 0 0 0
61177 24 20 24 16 24 64 126 136 16 60 24 0 0 0 0 0 16 8 2 2 0 24 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 0 2 2 0 1 0 0 0 4 0 0 2 3 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 1 0 1 0 0 0 2 0 0 2 2 0 0 0 1 0 0
61179 26 0 0 0 0 80 198 188 0 116 24 0 0 48 0 16 0 0 8 8 0 72 0 0 0 0 0 0 0 0 0 0 3 0 0 1 0 0 0 4 0 1 0 0 0 2 2 0 0 4 0 1 2 0 1 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 2 0 1 0 0 0 2 0 0 0 4 0 0 0 0 1 0
61180 24 0 0 0 0 62 108 132 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 0 2 0 2 1 0 0 2 2 0 1 0 4 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 2 0 0 1 0 0 0 2 0 0 0 4 0 1 0 0 0 0
61181 26 0 0 0 0 78 180 182 0 92 40 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 0 1 1 1 2 0 0 0 4 0 0 0 2 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 1 1 0 1 0 0 0 2 0 0 0 2 2 0 0 1 0 0
61183 28 0 0 0 0 96 276 244 0 176 44 0 0 72 0 0 0 0 0 0 0 116 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 0 0 2 0 3 0 0 0 2 2 0 0 0 4 0 1 0 3 0 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 0 0 2 0 1 0 0 0 2 0 0 0 0 4 0 0 0 1 0
61244 22 20 20 0 20 48 60 98 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 1 8 0 3 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 3 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0
61245 24 20 24 8 24 62 114 132 8 46 16 0 0 0 0 0 8 4 0 0 0 16 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 3 1 1 1 0 0 0 3 0 0 2 4 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 0 1 1 0 0 0 0 0 0 2 2 2 1 0 0 0 0
61247 26 20 28 16 28 78 192 178 16 96 40 0 0 0 0 0 16 8 0 0 0 40 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 2 2 0 2 0 0 0 0 0 0 2 0 9 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 0 0 2 0 0 0 0 0 0 2 0 4 0 0 1 0 0
61308 24 0 0 0 0 60 96 128 0 28 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 11 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 6 0 1 0 0 0 0
61309 26 0 0 0 0 76 168 176 0 76 28 0 0 0 0 0 0 0 2 2 0 28 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 1 3 1 1 0 0 0 0 0 0 0 4 4 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 2 1 1 0 0 0 0 0 0 0 4 2 0 0 1 0 0
61311 28 0 0 0 0 94 264 236 0 156 44 0 0 48 0 8 0 0 4 4 0 92 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 2 4 0 4 1 1 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 2 4 0 0 0 1 0
61372 24 0 0 0 0 60 96 136 0 20 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 4 1 7 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0
61373 26 0 0 0 0 76 168 180 0 82 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 2 0 2 2 0 0 0 2 1 0 0 4 0 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 2 0 2 1 0 0 0 0 0 0 0 4 0 1 2 0 0 0
61374 26 0 0 0 0 74 150 174 0 60 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 1 1 3 1 0 0 0 0 0 0 0 4 3 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 1 2 1 0 0 0 0 0 0 0 2 2 3 0 0 0 0
61375 28 0 0 0 0 92 246 232 0 136 48 0 0 24 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 1 1 1 3 0 0 0 0 0 0 0 2 4 0 3 3 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 1 2 0 0 0 0 0 0 0 2 2 0 2 1 0 0
61438 28 0 0 0 0 90 222 228 0 112 48 0 0 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 4 4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 2 1 2 0 0 0 0 0 0 0 0 4 2 0 1 0 0
61439 30 0 0 0 0 110 342 300 0 224 56 0 0 96 0 0 0 0 0 0 0 152 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 2 0 4 0 0 0 0 0 0 0 0 4 0 4 0 4 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 2 0 3 0 0 0 0 0 0 0 0 4 0 2 0 1 0
65468 26 0 0 0 0 72 132 180 0 36 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 11 1 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0
65469 28 0 0 0 0 88 204 228 0 100 28 0 0 24 0 0 0 0 0 0 0 52 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 9 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 5 2 0 0 0
65471 30 0 0 0 0 106 300 292 0 180 60 0 0 48 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 2 4 5 1 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 2 4 1 0 0
65535 32 0 0 0 0 126 420 372 0 300 60 0 0 168 0 0 0 0 0 0 0 228 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 6 0 5 1 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 6 0 1 0
111582 24 0 0 0 0 72 144 168 0 96 48 0 0 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 3 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
111583 26 0 0 0 0 88 216 224 0 176 40 0 0 96 0 0 0 0 0 0 0 136 0 0 0 0 0 0 0 0 0 0 0 0 1 10 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 8 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0
111594 22 0 0 0 0 54 90 104 0 50 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 0 0 0 0 0 1 4 4 2 0 0 0 0 0 1 2 3 0 0 0 1 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 1 0 0
111595 24 0 0 0 0 68 144 148 0 88 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 1 4 2 4 0 0 0 0 0 0 1 2 1 0 0 1 2 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 2 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 1 0 0
111598 24 0 0 0 0 66 126 144 0 68 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 0 0 0 1 4 1 2 2 1 0 0 0 0 2 2 0 0 0 0 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 2 1 1 0 0 0 0 2 2 0 0 0 0 0 0 0 1 0 0
111599 26 0 0 0 0 82 198 198 0 128 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 3 1 2 0 0 0 0 0 2 2 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 0 2 1 1 0 0 0 0 0 2 2 0 0 0 0 0 0 1 0 0
111614 26 0 0 0 0 80 180 192 0 104 48 0 0 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 2 4 0 0 0 0 0 4 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 4 0 0 0 0 0 4 0 0 0 0 0 0 0 1 0 0
111615 28 0 0 0 0 98 276 256 0 192 40 0 0 96 0 0 0 0 0 0 0 136 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 6 0 0 0 0 0 0 4 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 4 0 0 0 0 0 0 4 0 0 0 0 0 0 1 0 0
111979 22 0 0 0 0 54 96 104 0 56 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 4 0 0 0 0 0 1 2 2 2 0 0 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 1 0 2 0 0 0 2 0 0 1 0 0 0
111980 20 0 0 0 0 40 48 68 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 8 6 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0
111981 22 10 12 8 0 52 84 98 0 40 12 4 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 5 0 0 0 0 0 0 2 2 0 0 1 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 0 0 0 0 2 0 0 0 0 2 2 0 0 0 0 0
111982 22 0 0 0 0 52 84 104 0 32 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 2 0 3 5 4 2 0 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 2 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0
111983 24 0 0 0 0 66 138 142 0 76 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 4 1 2 0 0 0 0 1 2 1 0 0 2 1 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 1 0 0 0 0 0 1 1 0 0 0 1 1 1 1 0 0 0
111988 20 20 16 0 16 38 36 60 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 4 0 0 0 0 0 0 6 0 0 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 2 0 0 0 2 2 0 0 0 0 0 0
111989 22 0 0 0 0 50 72 92 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 6 0 0 0 0 0 0 0 0 0 2 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 0
111990 22 10 10 4 10 50 72 94 4 26 4 0 0 0 0 0 4 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 4 2 1 0 0 0 0 2 1 0 1 1 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 0 1 0 0 0 0 1 0 0 0 1 3 0 1 0 0 0 0
111991 24 0 0 0 0 64 126 134 0 56 16 0 0 0 0 0 0 0 1 1 0 16 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 5 1 2 0 0 0 0 0 0 0 1 0 3 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 3 0 1 0 0 0 0 0 0 0 1 0 2 2 1 0 0 0 0
111998 24 0 0 0 0 64 126 136 0 58 20 0 0 0 0 0 0 0 2 2 0 20 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 2 4 0 0 0 0 1 2 0 0 0 3 2 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 2 0 0 0 0 1 0 0 0 0 3 0 1 0 1 0 0
111999 26 0 0 0 0 80 204 184 0 112 32 0 0 24 0 0 0 0 0 0 4 56 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 6 0 0 0 0 0 0 0 1 0 1 4 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 2 0 0 0 0 0 0 0 1 0 1 2 0 1 1 0 0
112110 24 0 0 0 0 64 120 144 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 4 4 4 2 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0
112111 26 0 0 0 0 80 192 192 0 116 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 4 2 2 0 1 0 0 0 2 2 0 0 0 0 3 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 2 0 0 0 0 0 0 2 0 0 0 0 0 2 2 0 0 0
112118 24 0 0 0 0 62 108 132 0 40 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 4 2 2 1 0 0 0 0 0 0 2 0 4 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0
112119 26 0 0 0 0 78 180 182 0 92 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 5 2 2 0 1 0 0 0 0 0 0 0 0 6 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0
112122 24 10 12 8 12 62 108 134 8 44 12 0 0 0 0 0 8 4 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 4 2 0 0 0 0 0 0 0 0 1 4 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 0 0 0 1 2 0 3 0 0 0 0
112123 26 0 0 0 0 78 180 184 0 96 24 0 0 24 0 4 0 0 2 2 0 48 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 2 4 0 0 0 0 0 0 0 0 0 1 2 4 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 2 0 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0
112126 26 0 0 0 0 76 162 180 0 76 28 0 0 0 0 0 0 0 2 2 0 28 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 5 1 0 0 0 0 0 0 0 0 2 2 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 4 0 0 0 0 0 0 0 0 0 2 0 3 0 1 0 0
112127 28 0 0 0 0 94 258 240 0 156 44 0 0 48 0 0 0 0 0 0 4 92 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 6 0 1 0 0 0 0 0 0 0 0 2 1 4 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 4 0 0 0 0 0 0 0 0 0 0 2 1 2 1 0 0
112638 28 0 0 0 0 90 216 232 0 112 48 0 0 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 8 2 0 0 0 0 0 0 0 0 0 0 4 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 0
112639 30 0 0 0 0 110 336 304 0 224 56 0 0 96 0 0 0 0 0 0 0 152 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 8 0 2 0 0 0 0 0 0 0 0 0 0 4 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0
113631 28 0 0 0 0 104 288 288 0 264 24 0 0 216 0 0 0 0 0 0 0 240 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0
113640 22 0 0 0 0 56 102 108 0 78 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 0 0 0 0 0 3 4 3 3 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 1 3 3 0 0 0 0 0 0 0 0 0 1 0
113641 24 0 0 0 0 68 144 146 0 100 20 0 0 48 0 0 0 0 0 0 0 68 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 1 0 0 0 0 2 1 4 3 1 0 0 0 2 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 1 1 3 2 0 0 0 0 0 0 0 0 1 0
113643 26 0 0 0 0 82 198 196 0 142 28 0 0 72 0 0 0 0 0 0 0 100 0 0 0 0 0 0 0 0 0 0 0 0 0 3 1 2 0 0 0 0 2 0 2 4 1 0 0 0 2 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 1 0 2 3 1 0 0 0 0 0 0 0 1 0
113647 28 0 0 0 0 98 270 258 0 210 24 0 0 144 0 0 0 0 0 0 0 168 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 2 0 0 3 4 0 0 0 0 0 3 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 1 0 0 3 3 0 0 0 0 0 0 0 1 0
113656 24 0 0 0 0 66 126 144 0 84 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 3 0 0 0 2 1 6 0 2 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 2 0 6 0 0 0 0 0 0 0 0 0 1 0
113657 26 0 0 0 0 80 180 192 0 122 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 2 1 0 0 2 0 3 4 0 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 0 0 2 0 2 4 0 0 0 0 0 0 0 0 1 0
113659 28 0 0 0 0 96 252 252 0 186 40 0 0 96 0 0 0 0 0 0 0 136 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 2 0 0 2 0 0 5 2 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 2 0 0 2 0 0 4 2 0 0 0 0 0 0 0 1 0
113663 30 0 0 0 0 114 348 324 0 282 24 0 0 216 0 0 0 0 0 0 0 240 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 3 0 0 2 0 0 0 7 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 3 0 0 2 0 0 0 6 0 0 0 0 0 0 0 1 0
113961 20 0 0 0 0 40 48 56 0 24 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 6 4 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 4 0 4 0 0 0 0 0 0 0 0 0 0
113963 22 0 0 0 0 52 84 92 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 1 0 0 0 0 0 2 6 4 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 2 2 2 0 0 0 0 2 0 0 0 0 0
113967 24 0 0 0 0 66 138 136 0 82 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 1 3 5 1 1 0 0 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 1 2 2 0 0 0 0 2 0 1 0 0 0
113969 20 20 20 0 0 38 36 54 0 16 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 1 0 0 0 0 0 3 8 2 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 6 2 0 0 0 0 0 0 0 0 0 0
113970 20 10 8 4 8 40 48 64 4 24 8 0 0 0 0 0 4 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 2 8 2 0 0 0 0 0 1 4 2 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 2 0 0 1 0 1 0 0 0 0 0
113971 22 10 12 4 0 50 72 88 0 32 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 2 0 0 0 0 0 1 5 3 0 1 1 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 3 2 0 1 0 1 1 0 0 0 0 0
113974 22 20 20 16 20 52 84 96 16 52 8 0 0 24 8 0 16 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 2 0 0 0 0 1 1 6 3 1 0 2 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 3 1 1 0 2 0 0 0 1 0 0 0
113975 24 0 0 0 0 64 126 130 0 66 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 0 0 0 0 0 1 1 2 2 3 0 4 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 1 1 1 2 0 2 0 0 1 0 0 0
113977 22 0 0 0 0 50 72 88 0 30 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 2 1 0 0 0 2 6 3 0 1 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 1 4 3 0 0 0 0 0 1 0 0 0 0
113978 22 0 0 0 0 52 84 100 0 40 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 4 2 0 0 0 1 2 4 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 1 2 2 0 0 0 1 0 0 0 1 0 0
113979 24 0 0 0 0 64 126 130 0 64 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 1 2 0 0 0 1 3 5 0 1 0 1 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1 2 3 0 1 0 0 1 0 0 1 0 0
113982 24 0 0 0 0 66 138 140 0 88 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 1 2 0 0 1 1 4 3 3 0 0 2 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 1 3 1 1 0 0 2 0 0 0 0 1 0
113983 26 0 0 0 0 80 204 180 0 122 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 3 0 0 0 1 1 1 3 3 0 0 4 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 1 0 0 0 1 1 1 1 2 0 0 2 0 0 0 1 0
114029 24 0 0 0 0 64 120 132 0 64 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 0 0 0 0 0 0 4 4 0 0 0 2 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 4 0 0 0 0 0 4 0 0 0 0 0
114031 26 0 0 0 0 80 192 186 0 124 28 0 0 48 0 0 0 0 0 0 0 76 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 3 0 0 0 0 0 0 2 4 2 0 0 0 4 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 0 2 2 0 0 0 0 2 0 2 0 0 0
114034 22 0 0 0 0 52 90 96 0 40 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 1 6 2 1 2 0 0 0 0 2 2 0 1 0 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 2 0 0 0 2 2 0 0 0 0 0
114035 24 10 14 8 0 64 126 130 0 66 24 4 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 0 0 0 0 0 0 4 3 0 0 1 0 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 2 2 0 0 0 0 4 0 0 0 0 0
114036 22 30 32 16 20 50 72 90 8 36 12 4 0 0 0 0 8 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 2 0 0 0 0 0 0 6 4 0 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 2 2 0 0 2 0 2 0 0 0 0 0
114037 24 0 0 0 0 62 108 126 0 48 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 0 0 0 0 0 0 2 2 0 2 0 5 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 0 0 0 0 0 0 0 2 0 2 0 2 2 0 0 0 0 0
114038 24 10 12 8 12 64 126 132 8 70 12 0 0 24 4 0 8 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 0 0 0 0 0 0 3 2 2 1 1 3 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 1 1 1 0 1 2 1 0 1 0 0 0
114039 26 0 0 0 0 78 180 178 0 104 28 0 0 24 0 0 0 0 0 0 0 52 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 0 0 0 0 0 0 1 2 1 1 0 2 5 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 0 0 0 0 0 0 1 1 1 0 1 3 0 1 0 0 0
114040 22 10 10 4 10 50 72 96 4 28 8 0 0 0 0 0 4 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 2 5 1 0 0 0 0 3 1 0 0 1 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 0 0 0 0 0 2 1 0 0 1 1 1 1 0 0 0 0
114041 24 0 0 0 0 62 108 128 0 50 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 2 1 0 0 0 0 5 2 0 0 0 3 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 0 0 0 0 3 2 0 0 0 1 2 1 0 0 0 0
114042 24 0 0 0 0 64 126 138 0 60 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 5 2 0 1 0 0 1 3 0 0 0 1 2 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 3 0 0 0 0 0 1 2 0 0 0 1 1 1 0 1 0 0
114043 26 0 0 0 0 78 180 180 0 106 32 0 0 24 0 0 0 0 0 0 0 56 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 2 0 0 0 0 2 5 0 0 0 1 3 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 2 3 0 0 0 0 2 0 1 1 0 0
114044 24 20 26 20 12 62 108 130 8 54 20 8 0 0 0 0 8 2 0 0 0 20 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 2 1 0 0 0 0 2 5 0 0 2 3 2 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 2 2 0 0 1 2 1 0 0 1 0 0
114045 26 0 0 0 0 76 162 174 0 84 32 0 0 0 0 0 0 0 1 1 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 2 0 0 0 0 1 3 0 1 0 2 4 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 2 0 0 0 0 1 2 0 1 0 1 3 0 0 1 0 0
114046 26 0 0 0 0 78 180 182 0 110 20 0 4 48 0 4 0 0 1 1 0 68 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 2 0 0 0 0 2 2 3 0 0 3 2 1 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 0 2 1 1 0 0 2 1 1 0 0 1 0
114047 28 0 0 0 0 94 258 236 0 168 36 0 0 72 0 0 0 0 0 0 2 108 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 3 0 0 0 0 1 1 2 1 0 0 5 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 2 0 0 0 0 1 1 1 1 0 0 3 0 1 0 1 0
114159 28 0 0 0 0 96 264 248 0 192 24 0 0 120 0 0 0 0 0 0 0 144 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 0 0 4 4 0 0 0 0 0 6 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 0 0 4 0 0 0 0 0 0 4 0 0 0
114166 26 0 0 0 0 78 180 180 0 108 16 0 0 48 0 0 0 0 0 0 0 64 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 0 0 0 0 0 0 0 2 2 2 0 4 0 1 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 0 0 0 0 0 2 0 0 4 0 0 2 0 0 0
114167 28 0 0 0 0 94 252 238 0 168 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 5 0 0 0 0 0 0 0 2 2 0 0 0 6 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 5 0 0 0 0 0 0 0 0 2 0 0 0 4 0 2 0 0 0
114168 24 20 24 16 24 62 108 132 16 58 8 0 0 24 8 0 16 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 3 0 0 0 0 0 3 2 2 0 2 4 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 1 1 1 0 2 2 0 1 1 0 0 0
114169 26 0 0 0 0 76 162 176 0 88 20 0 0 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 1 0 0 0 0 2 1 1 1 0 2 2 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 1 0 0 0 0 1 1 1 0 0 2 2 1 1 0 0 0
114170 26 10 14 12 14 76 162 178 12 92 24 0 0 24 4 0 12 2 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 1 0 0 0 0 0 3 1 0 1 4 2 1 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 2 1 0 1 2 0 1 1 1 0 0
114171 28 0 0 0 0 92 234 234 0 148 40 0 0 48 0 4 0 0 1 1 0 88 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 1 2 0 0 0 0 0 3 1 0 0 1 3 1 3 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 1 2 0 0 0 0 0 2 1 0 0 1 2 0 2 1 0 0
114174 28 0 0 0 0 92 234 236 0 152 28 0 0 72 0 8 0 0 2 2 0 100 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 1 2 0 0 0 0 0 1 3 0 0 2 2 3 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 1 2 0 0 2 0 2 1 0 1 0
114175 30 0 0 0 0 110 330 304 0 240 36 0 0 144 0 0 0 0 0 0 4 180 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 3 0 0 0 0 0 1 3 0 0 0 2 0 6 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 3 0 0 0 0 0 1 2 0 0 0 2 0 3 0 1 0
114489 24 0 0 0 0 62 108 128 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 0 1 0 1 4 4 0 2 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 4 4 0 0 0 0 0 2 0 0 0 0
114490 24 0 0 0 0 62 108 136 0 44 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 5 3 2 0 0 0 2 2 0 0 0 2 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 1 0 0 0 2 2 0 0 0 2 0 1 0 1 0 0
114491 26 0 0 0 0 76 162 176 0 86 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 1 0 1 0 0 3 4 0 0 0 0 4 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 2 4 0 0 0 0 2 1 0 1 0 0
114494 26 0 0 0 0 76 162 180 0 94 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 1 0 0 0 3 0 4 0 0 4 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 2 0 2 0 0 4 0 1 0 0 1 0
114495 28 0 0 0 0 92 240 232 0 148 40 0 0 48 0 0 0 0 0 0 0 88 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 0 1 0 0 2 0 2 1 0 0 4 1 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 1 0 0 2 0 2 0 0 0 4 1 0 0 1 0
114554 26 0 0 0 0 76 162 184 0 80 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 5 2 2 2 0 0 0 4 0 0 0 0 0 2 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 1 0 0 0 0 4 0 0 0 0 0 2 0 2 0 0
114555 28 0 0 0 0 92 234 236 0 150 44 0 0 48 0 0 0 0 0 0 0 92 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 0 1 0 0 0 7 0 0 0 0 0 1 4 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 1 0 0 0 6 0 0 0 0 0 0 2 2 0 0
114556 26 10 16 16 0 74 144 174 0 72 28 12 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 1 0 0 0 0 4 0 0 1 4 2 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 4 0 0 0 4 0 0 0 2 0 0
114557 28 0 0 0 0 90 216 228 0 124 56 0 4 0 0 0 0 0 0 0 0 56 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 2 0 1 0 0 0 4 0 0 0 1 4 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 2 0 1 0 0 0 4 0 0 0 0 4 0 0 2 0 0
114558 28 0 0 0 0 90 216 232 0 132 32 0 4 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 3 1 0 0 0 0 2 2 0 0 3 0 3 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 2 2 0 0 2 0 2 0 1 1 0
114559 30 0 0 0 0 108 312 298 0 216 52 0 0 96 0 0 0 0 0 0 0 148 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 3 0 1 0 0 0 2 2 0 0 0 3 0 2 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 2 0 1 0 0 0 2 2 0 0 0 2 0 2 1 1 0
114686 30 0 0 0 0 106 288 296 0 196 40 0 0 96 0 0 0 0 0 0 0 136 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 1 0 0 0 0 0 4 0 0 0 0 5 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 1 0 0 0 0 0 4 0 0 0 0 4 0 0 2 0
114687 32 0 0 0 0 126 408 376 0 316 40 0 0 216 0 0 0 0 0 0 0 256 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 0 1 0 0 0 0 4 0 0 0 0 0 5 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 0 1 0 0 0 0 4 0 0 0 0 0 4 0 2 0
120383 24 0 0 0 0 66 156 132 0 72 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 6 0 0 0 0 0 0 0 3 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0
120443 24 10 12 8 12 64 126 134 8 72 16 0 0 24 4 0 8 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 1 2 0 0 1 0 4 4 0 0 1 2 1 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 2 2 0 0 1 2 0 0 2 0 0 0
120444 22 20 22 4 10 48 60 86 0 22 4 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 1 0 0 0 0 7 2 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 2 2 0 0 1 4 0 0 0 0 0 0
120445 24 10 12 4 12 62 114 126 4 52 16 0 0 0 0 0 4 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 1 2 0 0 0 0 3 3 0 1 1 3 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 0 2 1 0 0 1 1 3 1 0 0 0 0
120447 26 10 14 8 14 78 192 174 8 106 28 0 0 24 4 0 8 0 0 0 0 52 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 3 0 0 0 0 2 0 1 2 1 0 7 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 0 0 0 2 0 0 0 1 0 4 0 2 0 0 0
120568 22 20 24 8 0 48 60 92 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 6 0 0 0 0 0 0 0 0 1 2 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 1 0 6 0 0 0 0 0 0
120569 24 0 0 0 0 62 114 132 0 44 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 4 3 1 0 0 0 0 0 0 1 0 4 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 0 0 0 0 0 0 0 1 0 2 2 2 0 0 0 0
120570 24 10 14 8 0 60 96 124 0 38 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0 0 1 2 0 1 1 8 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 1 0 1 0 5 1 1 0 0 0 0
120571 26 0 0 0 0 76 168 174 0 90 20 0 4 24 0 0 0 0 0 0 0 44 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 2 0 0 0 0 1 1 1 1 0 4 3 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 0 0 1 0 1 0 3 1 1 2 0 0 0
120574 26 0 0 0 0 74 150 168 0 68 20 0 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 2 0 0 0 0 0 0 0 2 0 4 4 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 1 0 2 4 2 0 0 0 0
120575 28 0 0 0 0 92 246 228 0 148 36 0 0 48 0 0 0 0 0 0 0 84 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 3 0 0 0 0 0 0 0 2 0 2 4 0 6 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 2 0 0 0 0 0 0 0 1 0 2 2 0 4 0 0 0
120639 26 0 0 0 0 78 192 180 0 96 40 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 4 0 2 0 0 0 0 0 1 0 0 6 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 0 0 0 0 0 0 0 0 1 0 0 4 0 0 2 0 0
120699 26 0 0 0 0 78 180 184 0 112 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 1 1 0 2 5 1 0 0 2 0 1 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 2 3 0 0 0 2 0 1 1 0 1 0
120700 24 0 0 0 0 60 96 124 0 36 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 1 0 0 0 4 2 0 1 0 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 2 2 0 0 0 4 0 2 0 0 0 0
120701 26 0 0 0 0 76 168 174 0 88 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 1 0 0 2 4 0 0 0 2 5 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 2 0 0 0 0 2 2 0 0 0 2 2 0 0 2 0 0
120702 26 0 0 0 0 74 150 170 0 70 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 3 1 0 0 0 1 2 0 1 0 4 3 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 1 1 0 1 0 2 2 2 0 1 0 0
120703 28 0 0 0 0 92 246 230 0 150 40 0 0 48 0 0 0 0 0 0 0 88 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 3 0 1 0 0 1 1 1 1 0 1 5 0 3 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 2 0 0 0 0 1 1 0 1 0 1 3 0 1 1 1 0
120830 28 0 0 0 0 88 204 220 0 104 40 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 1 0 0 0 0 0 0 2 0 0 4 6 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 2 0 0 4 2 0 2 0 0
120831 30 0 0 0 0 108 324 292 0 216 48 0 0 96 0 0 0 0 0 0 0 144 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 1 0 0 0 0 0 2 0 0 4 0 6 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 0 0 0 0 0 0 2 0 0 4 0 2 0 2 0
122616 24 30 42 24 0 60 96 126 0 42 12 12 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 0 0 0 0 0 0 3 0 0 3 6 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 6 3 0 0 0 0 0
122617 26 10 16 12 0 74 150 170 0 72 24 4 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 1 0 0 0 0 0 0 0 0 1 4 7 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 0 0 2 5 2 0 0 0 0
122619 28 0 0 0 0 90 222 226 0 128 40 0 8 24 0 0 0 0 0 0 0 64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 1 2 0 0 0 0 0 0 0 0 0 2 6 2 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 0 0 0 0 0 5 2 2 0 0 0
122623 30 0 0 0 0 108 318 294 0 216 48 0 0 96 0 0 0 0 0 0 0 144 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 6 0 6 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 3 0 6 0 0 0
122681 24 20 24 8 24 60 96 126 8 40 12 0 0 0 0 0 8 4 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 1 0 0 2 4 0 1 2 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 2 0 0 2 4 0 2 0 0 0 0
122682 24 10 12 4 12 60 96 132 4 32 8 0 0 0 0 0 4 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 6 2 2 0 0 0 0 0 0 0 1 5 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 1 4 1 2 0 0 0 0
122683 26 10 14 8 14 74 150 172 8 74 28 0 0 0 0 0 8 2 1 1 0 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 0 1 0 0 0 3 0 0 1 4 4 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 1 0 0 0 1 0 0 1 3 2 2 0 1 0 0
122686 26 10 14 8 14 74 150 174 8 78 16 0 0 24 4 0 8 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0 0 2 1 0 1 6 1 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 1 0 0 0 0 0 0 0 1 4 1 2 2 0 0 0
122687 28 10 16 12 16 90 228 226 12 132 44 0 0 24 4 0 12 2 0 0 2 68 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 1 0 0 0 0 0 0 1 2 7 0 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 1 0 0 0 0 0 0 1 2 3 0 2 2 0 0
122746 26 0 0 0 0 74 150 178 0 64 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 3 3 1 0 0 0 0 0 0 0 2 2 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 2 0 0 0 0 0 0 0 0 2 2 3 0 1 0 0
122747 28 0 0 0 0 90 222 230 0 134 32 0 0 48 0 8 0 0 2 2 0 80 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 1 0 0 0 2 1 0 0 2 2 4 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 1 0 0 0 1 0 0 0 2 2 3 1 0 1 0
122748 26 0 0 0 0 72 132 168 0 56 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 0 8 3 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 0 0 0 0 0 0 4 2 4 0 0 0 0
122749 28 0 0 0 0 88 204 222 0 108 44 0 0 0 0 0 0 0 2 2 0 44 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 0 1 0 0 0 0 0 0 0 2 6 4 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 1 0 0 0 0 0 0 0 2 4 2 0 2 0 0
122750 28 0 0 0 0 88 204 224 0 112 32 0 0 24 0 0 0 0 0 0 0 56 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 1 0 0 0 0 0 0 0 0 3 3 5 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 0 2 2 3 2 1 0 0
122751 30 0 0 0 0 106 300 290 0 196 52 0 0 72 0 4 0 0 1 1 2 124 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 1 0 0 0 0 0 0 0 1 4 1 5 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 0 1 0 0 0 0 0 0 0 1 3 1 3 1 1 0
122878 30 0 0 0 0 104 276 286 0 172 52 0 0 48 0 0 0 0 0 0 0 100 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 1 0 0 0 0 0 0 0 0 0 2 4 4 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 1 0 0 0 0 0 0 0 0 0 2 2 4 2 0 0
122879 32 0 0 0 0 124 396 366 0 292 52 0 0 168 0 0 0 0 0 0 4 220 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 1 0 0 0 0 0 0 0 0 2 0 8 0 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 0 1 0 0 0 0 0 0 0 0 2 0 6 0 2 0
128831 28 0 0 0 0 90 228 232 0 120 56 0 0 0 0 0 0 0 0 0 0 56 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 2 4 0 0 0 0 0 0 0 0 4 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 0 0 0 0 0 0 0 0 4 0 0 4 0 0
128891 28 0 0 0 0 92 234 240 0 156 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 3 1 0 0 6 2 0 0 0 0 3 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 6 0 0 0 0 0 3 0 0 2 0
128892 26 0 0 0 0 72 132 168 0 54 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 1 0 0 1 2 0 2 0 4 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 2 0 0 0 4 0 5 0 0 0 0
128893 28 0 0 0 0 88 204 224 0 110 48 0 0 0 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 1 2 0 0 0 3 0 0 0 2 4 2 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 0 0 2 0 0 0 2 2 2 0 3 0 0
128895 30 0 0 0 0 106 300 292 0 198 56 0 0 72 0 0 0 0 0 0 0 128 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 3 0 0 0 2 1 0 0 0 4 1 2 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 1 0 0 0 2 0 0 0 0 4 1 0 2 2 0
128956 26 0 0 0 0 72 132 176 0 48 16 0 0 0 0 0 0 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 6 0 0 0 0 0 0 0 0 4 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 4 0 4 0 1 0 0
128957 28 0 0 0 0 88 204 228 0 118 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0 1 2 0 0 4 0 5 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 0 0 0 0 0 0 0 0 4 0 4 2 0 1 0
128958 28 0 0 0 0 86 186 220 0 92 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 1 0 0 0 0 0 0 0 3 4 6 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 2 2 5 0 2 0 0
128959 30 0 0 0 0 104 282 286 0 176 56 0 0 48 0 0 0 0 0 0 0 104 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 2 0 0 0 0 0 0 0 2 3 1 4 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 0 0 0 0 2 2 1 2 3 1 0
129022 30 0 0 0 0 102 258 280 0 148 68 0 0 0 0 0 0 0 0 0 0 68 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 2 0 0 0 0 0 0 0 0 4 3 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 0 0 0 0 0 0 0 0 4 2 0 5 0 0
129023 32 0 0 0 0 122 378 360 0 268 68 0 0 120 0 0 0 0 0 0 0 188 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 3 0 0 0 0 0 0 0 0 4 0 3 2 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 2 0 0 0 0 0 0 0 0 4 0 2 2 3 0
131004 28 0 0 0 0 86 186 228 0 84 36 0 0 0 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 7 2 0 0 0 0 0 0 0 0 0 6 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 6 0 3 0 0
131005 30 0 0 0 0 102 258 284 0 156 44 0 0 48 0 0 0 0 0 0 0 92 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 1 0 0 0 0 0 0 0 0 0 8 4 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 0 0 0 0 0 0 0 6 2 2 1 0
131007 32 0 0 0 0 120 354 356 0 244 68 0 0 96 0 0 0 0 0 0 0 164 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 1 2 0 0 0 0 0 0 0 0 0 2 4 5 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 2 0 0 0 0 0 0 0 0 0 2 4 3 2 0
131071 34 0 0 0 0 140 474 444 0 372 60 0 0 240 0 0 0 0 0 0 0 300 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 6 0 7 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 0 0 0 0 0 0 0 0 6 0 5 0
259903 30 0 0 0 0 102 264 288 0 144 72 0 0 0 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 6 0 0 0 0 0 0 0 0 0 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 9 0 0
259963 30 0 0 0 0 102 258 288 0 162 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 0 0 0 0 3 0 0 0 0 9 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 0 0 0 0 0 9 0 0 3 0
259964 28 0 0 0 0 84 168 216 0 72 24 0 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 0 0 3 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 12 0 0 0 0
259965 30 0 0 0 0 100 240 278 0 132 60 0 0 0 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 0 0 0 0 0 0 0 0 3 6 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 0 0 0 0 0 0 6 0 6 0 0
259967 32 0 0 0 0 118 336 352 0 224 72 0 0 72 0 0 0 0 0 0 0 144 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 3 3 6 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 0 0 0 0 0 0 0 3 0 6 3 0
260094 32 0 0 0 0 116 312 344 0 192 96 0 0 0 0 0 0 0 0 0 0 96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 0 0 0 0 0 0 0 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 12 0 0
260095 34 0 0 0 0 136 432 432 0 320 88 0 0 144 0 0 0 0 0 0 0 232 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 0 0 0 0 0 0 0 0 0 0 6 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 0 0 0 0 0 0 0 0 0 0 6 6 0
262143 36 0 0 0 0 156 552 528 0 456 72 0 0 312 0 0 0 0 0 0 0 384 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 12 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 12 0
375775 30 0 0 0 0 120 360 360 0 360 0 0 0 360 0 0 0 0 0 0 0 360 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0
375776 22 0 0 0 0 60 120 120 0 120 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0 0 0 0 0 0 0 0 0 0 0 1
375777 24 0 0 0 0 70 156 152 0 132 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 4 6 0 4 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 6 0 0 0 0 0 0 0 0 0 0 1
375779 26 0 0 0 0 82 198 196 0 158 12 0 0 120 0 0 0 0 0 0 0 132 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 1 6 3 2 0 0 0 0 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 6 3 0 0 0 0 0 0 0 0 0 1
375783 28 0 0 0 0 96 252 252 0 204 24 0 0 144 0 0 0 0 0 0 0 168 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 3 6 1 0 0 0 0 0 3 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 6 1 0 0 0 0 0 0 0 0 1
375791 30 0 0 0 0 112 324 320 0 276 24 0 0 216 0 0 0 0 0 0 0 240 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 6 4 0 0 0 0 0 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 6 4 0 0 0 0 0 0 0 0 1
375807 32 0 0 0 0 130 420 400 0 380 0 0 0 360 0 0 0 0 0 0 0 360 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 10 0 0 0 0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 10 0 0 0 0 0 0 0 0 1
375841 18 0 0 0 0 30 24 24 0 24 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 0 0 0 0 0 0 0 0 0 0 0 0
375843 20 0 0 0 0 40 48 52 0 32 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 9 9 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 3 0 1 0 0 0 0 0 0 0 0 0
375847 22 0 0 0 0 52 84 88 0 52 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 5 8 4 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 4 0 0 1 0 0 0 0 1 0 0 0
375855 24 0 0 0 0 66 138 132 0 90 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 3 6 2 3 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 3 0 0 3 0 0 0 0 0 0 1 0
375871 26 0 0 0 0 82 216 184 0 152 0 0 0 120 0 0 0 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 8 6 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 0 6 0 0 0 0 0 0 0 1
375907 22 0 0 0 0 52 90 84 0 50 4 0 0 24 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 6 6 3 2 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 3 2 0 0 0 0 0 0 0 0 0
375909 22 0 0 0 0 50 72 84 0 40 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 12 0 2 0 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 6 0 2 0 0 1 0 0 0 0 0 0
375911 24 0 0 0 0 64 126 126 0 74 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 8 4 1 1 0 0 3 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 2 1 0 0 0 1 0 1 0 0 0
375917 24 0 0 0 0 62 108 124 0 60 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 8 3 1 1 0 4 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 5 1 1 1 0 2 0 0 1 0 0 0
375919 26 0 0 0 0 78 180 176 0 116 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 5 5 2 1 0 0 4 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 2 1 1 0 0 2 0 0 0 1 0
375932 24 30 36 36 36 64 120 134 36 84 12 0 0 48 24 0 36 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 6 6 2 0 3 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 2 0 3 0 0 0 0 0 1 0
375933 26 0 0 0 0 76 162 172 0 98 12 0 0 48 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 3 3 3 0 3 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 0 2 3 0 3 0 0 0 0 1 0
375934 26 0 0 0 0 80 192 188 0 144 0 0 0 120 0 12 0 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 6 0 8 0 0 3 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 6 0 2 0 0 3 0 0 0 0 0 1
375935 28 0 0 0 0 94 258 234 0 182 16 0 0 120 0 0 0 0 0 0 0 136 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 6 3 0 0 3 0 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 3 0 2 3 0 0 3 0 0 0 0 1
376039 26 0 0 0 0 78 180 176 0 116 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 8 0 2 0 0 0 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 4 4 0 0 0 0 0 0 3 0 0 0
376043 26 0 0 0 0 76 162 172 0 98 28 0 0 24 0 0 0 0 0 0 0 52 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 5 0 0 0 2 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 3 0 0 0 1 2 0 2 0 0 0
376047 28 0 0 0 0 92 234 232 0 162 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 7 1 0 0 0 4 0 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 5 0 0 0 0 2 0 2 0 1 0
376056 24 40 48 32 48 62 108 128 32 68 16 0 0 24 16 0 32 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 6 8 0 0 4 0 0 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 4 0 0 0 2 0 0 0
376057 26 0 0 0 0 74 144 168 0 80 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 4 4 0 2 0 4 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 0 2 0 4 0 0 2 0 0 0
376058 26 20 28 24 28 76 162 176 24 106 20 0 0 48 16 0 24 0 0 0 0 68 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 6 2 0 2 3 2 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 1 0 2 3 0 0 1 0 1 0
376059 28 0 0 0 0 90 216 226 0 140 36 0 0 48 0 0 0 0 0 0 0 84 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 5 1 1 0 2 3 1 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 3 1 1 0 2 3 0 1 0 1 0
376062 28 0 0 0 0 92 234 236 0 170 12 0 0 120 0 16 0 0 0 0 0 132 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 3 2 6 0 0 4 0 1 3 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 2 0 0 4 0 1 1 0 0 1
376063 30 0 0 0 0 108 312 296 0 232 32 0 0 144 0 0 0 0 0 0 0 176 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 4 1 0 0 4 0 4 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 2 1 0 0 4 0 2 0 0 1
376303 30 0 0 0 0 108 306 300 0 234 36 0 0 144 0 0 0 0 0 0 0 180 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 9 2 0 0 0 0 0 6 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 9 0 0 0 0 0 0 3 0 2 0
376310 28 10 16 16 16 90 216 230 16 148 28 0 0 72 12 0 16 0 0 0 0 100 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 6 2 0 1 4 2 1 2 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 1 4 0 1 0 0 2 0
376311 30 0 0 0 0 106 288 292 0 208 48 0 0 96 0 4 0 0 0 0 0 144 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 6 2 0 0 1 4 0 1 2 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 2 0 0 1 4 0 1 0 2 0
376318 30 0 0 0 0 106 288 296 0 216 24 0 0 144 0 12 0 0 0 0 0 168 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 5 0 0 3 0 3 3 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 4 0 0 3 0 3 0 0 1 1
376319 32 0 0 0 0 124 384 370 0 308 36 0 0 216 0 0 0 0 0 0 0 252 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 5 0 0 0 3 0 3 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 4 0 0 0 3 0 3 0 1 1
376830 32 0 0 0 0 122 360 368 0 288 24 0 0 216 0 0 0 0 0 0 0 240 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 8 0 0 0 0 6 0 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 6 0 0 0 2
376831 34 0 0 0 0 142 480 456 0 416 16 0 0 360 0 0 0 0 0 0 0 376 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 8 0 0 0 0 0 6 0 0 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 8 0 0 0 0 0 6 0 0 2
377983 24 0 0 0 0 66 156 120 0 84 0 0 0 48 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 6 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 6 0 0 0 0 0 0 0 0 0
378106 22 40 48 16 0 48 60 80 0 28 8 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 8 6 0 1 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 6 0 1 0 0 0 0 0 0 0 0
378107 24 0 0 0 0 62 114 120 0 58 4 0 0 24 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 6 2 3 3 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 2 3 1 0 0 0 1 0 0 0 0
378111 26 0 0 0 0 78 192 168 0 112 16 0 0 48 0 0 0 0 0 0 0 64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 4 5 0 0 4 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 4 1 0 0 0 0 2 0 0 0
378358 24 20 28 16 0 60 96 118 0 44 12 0 0 0 0 0 0 0 0 0 0 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 6 0 2 2 4 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 6 0 2 0 0 1 1 0 0 0 0
378359 26 0 0 0 0 76 168 168 0 96 24 0 8 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 4 2 2 0 2 4 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 4 2 2 0 0 0 0 1 1 0 0
378366 26 0 0 0 0 74 150 164 0 78 12 0 0 24 0 0 0 0 0 0 0 36 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 3 2 4 0 4 0 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 2 3 0 0 0 2 1 0 0 0
378367 28 0 0 0 0 92 246 224 0 158 28 0 0 72 0 0 0 0 0 0 0 100 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 3 4 0 0 4 0 4 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 2 3 3 0 0 0 0 2 0 1 0
378878 28 0 0 0 0 88 204 216 0 116 16 0 0 48 0 0 0 0 0 0 0 64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 6 0 0 0 9 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 6 0 0 0 3 0 0 1 0
378879 30 0 0 0 0 108 324 288 0 228 24 0 0 144 0 0 0 0 0 0 0 168 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 6 0 0 0 0 9 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 4 6 0 0 0 0 3 0 0 1
380275 24 0 0 0 0 60 96 120 0 48 0 0 0 24 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 0 3 0 0 9 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 3 0 0 6 0 0 0 0 0 0
380278 24 30 40 20 12 60 96 120 4 48 16 8 0 0 0 0 4 0 0 0 0 16 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 6 0 0 3 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 1 2 3 0 0 0 0 0
380279 26 0 0 0 0 74 150 166 0 82 16 0 0 24 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 2 2 1 0 5 3 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 1 2 0 0 3 2 1 1 0 0 0
380287 28 0 0 0 0 90 228 220 0 140 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 2 0 2 6 0 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 2 0 0 2 2 0 4 0 0 0
380406 26 20 30 20 14 74 150 166 8 82 32 8 0 0 0 0 8 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 0 0 2 2 7 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 1 0 5 0 0 1 0 0
380407 28 0 0 0 0 90 222 224 0 142 36 0 4 48 0 4 0 0 0 0 0 84 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 4 2 0 0 2 6 0 2 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 2 0 0 1 4 0 0 1 1 0
380410 26 10 16 12 0 72 132 162 0 64 20 4 0 0 0 0 0 0 0 0 0 20 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 1 1 6 4 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 1 0 2 4 2 0 0 0 0
380411 28 0 0 0 0 88 204 218 0 120 36 0 4 24 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 1 1 0 3 5 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 1 1 0 1 3 1 2 1 0 0
380415 30 0 0 0 0 106 300 286 0 208 44 0 0 96 0 0 0 0 0 0 0 140 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 1 0 0 7 0 4 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 1 0 0 4 0 2 0 2 0
380731 26 20 28 16 28 74 150 168 16 86 20 0 0 24 8 0 16 0 0 0 0 44 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 6 1 1 2 4 2 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 3 0 0 2 2 2 1 2 0 0 0
380735 28 20 32 24 32 90 228 222 24 144 36 0 0 48 16 0 24 0 0 0 0 84 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 1 2 0 9 0 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 2 0 5 0 2 0 1 0
380795 28 0 0 0 0 88 204 220 0 124 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 1 2 0 4 0 4 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 1 0 0 4 0 2 4 0 0 0
380796 26 0 0 0 0 72 132 164 0 68 8 0 0 24 0 0 0 0 0 0 0 32 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 2 1 0 11 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 7 0 2 1 0 0 0
380797 28 0 0 0 0 88 204 220 0 124 24 0 0 48 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 3 1 0 4 4 4 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 1 0 4 2 2 1 0 1 0
380798 28 0 0 0 0 86 186 214 0 102 24 0 0 24 0 0 0 0 0 0 0 48 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 2 0 4 3 7 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 2 3 4 2 0 0 0
380799 30 0 0 0 0 104 282 280 0 186 44 0 0 72 0 0 0 0 0 0 0 116 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 2 0 2 4 1 6 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 2 2 1 5 0 1 0
380863 30 0 0 0 0 106 300 288 0 212 32 0 0 120 0 8 0 0 0 0 0 152 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 4 1 0 2 4 0 6 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 2 1 0 2 4 0 2 1 0 1
380926 30 0 0 0 0 102 258 276 0 162 44 0 0 48 0 0 0 0 0 0 0 92 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 4 6 2 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 0 0 4 3 2 1 1 0
380927 32 0 0 0 0 122 378 356 0 282 44 0 0 168 0 0 0 0 0 0 0 212 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 4 0 8 0 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 2 2 0 0 4 0 5 0 1 1
384501 28 10 16 12 16 88 204 220 12 124 40 0 0 24 4 0 12 0 0 0 0 64 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 1 4 5 0 3 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 1 2 3 0 2 2 0 0
384503 30 0 0 0 0 104 276 284 0 188 48 0 0 72 0 8 0 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 1 0 0 2 4 1 4 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 1 0 0 2 2 0 3 2 1 0
384511 32 0 0 0 0 122 372 360 0 284 48 0 0 168 0 0 0 0 0 0 0 216 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 4 0 6 0 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0 4 0 2 0 4 0
384697 26 20 32 24 0 72 132 164 0 68 24 16 0 0 0 0 0 0 0 0 0 24 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 2 8 4 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 6 4 0 0 1 0 0
384699 28 10 18 16 0 86 186 214 0 102 40 12 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 1 4 8 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 2 7 1 0 2 0 0
384701 28 10 16 12 16 88 204 222 12 128 28 0 4 48 8 0 12 0 0 0 0 76 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 1 5 4 2 2 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 4 2 2 2 0 1 0
384703 30 10 18 16 18 104 282 282 16 190 48 0 0 72 12 0 16 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 1 2 8 0 4 1 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 1 2 5 0 2 1 2 0
384763 30 0 0 0 0 102 258 276 0 162 60 0 12 24 0 0 0 0 0 0 0 84 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 3 6 0 3 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 6 0 3 3 0 0
384764 28 0 0 0 0 86 186 216 0 106 28 0 0 24 0 0 0 0 0 0 0 52 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 8 4 3 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 5 2 3 2 1 0 0
384765 30 0 0 0 0 102 258 278 0 166 48 0 4 48 0 0 0 0 0 0 0 96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 3 5 3 3 3 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 2 4 2 2 2 1 0
384767 32 0 0 0 0 120 354 352 0 258 60 0 0 120 0 4 0 0 0 0 0 180 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 6 0 4 2 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 1 0 0 1 4 0 4 1 3 0
384957 30 0 0 0 0 104 276 288 0 196 24 0 0 120 0 16 0 0 0 0 0 144 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 0 0 4 0 4 6 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 0 4 4 0 0 1
384958 30 0 0 0 0 102 258 280 0 170 36 0 0 72 0 0 0 0 0 0 0 108 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 3 4 6 3 0 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 3 2 5 2 0 2 0
384959 32 0 0 0 0 120 354 354 0 262 48 0 0 144 0 8 0 0 0 0 0 192 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 2 3 1 7 2 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 2 3 1 4 2 1 1
385022 32 0 0 0 0 118 330 348 0 234 60 0 0 96 0 0 0 0 0 0 0 156 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 4 4 2 4 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 3 2 2 3 0
385023 34 0 0 0 0 138 450 436 0 362 52 0 0 240 0 0 0 0 0 0 0 292 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 4 0 6 0 6 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 0 0 0 4 0 5 0 4 1
393149 32 0 0 0 0 118 330 352 0 242 36 0 0 144 0 0 0 0 0 0 0 180 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 9 6 0 2 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 9 3 0 2 1
393151 34 0 0 0 0 136 426 432 0 338 52 0 0 216 0 0 0 0 0 0 0 268 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 3 6 3 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 3 6 3 1 2
393215 36 0 0 0 0 156 546 528 0 474 36 0 0 384 0 0 0 0 0 0 0 420 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 9 0 3 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 0 9 0 3 3
425917 30 0 0 0 0 100 240 272 0 144 32 0 0 48 0 0 0 0 0 0 0 80 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 12 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 8 6 0 0 0
425919 32 0 0 0 0 118 336 344 0 232 56 0 0 96 0 0 0 0 0 0 0 152 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 4 8 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 4 8 0 2 0
425983 34 0 0 0 0 138 456 432 0 360 48 0 0 240 0 0 0 0 0 0 0 288 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 12 0 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 0 0 0 12 0 0 2
452606 30 10 20 20 0 100 240 270 0 140 60 20 0 0 0 0 0 0 0 0 0 60 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 10 5 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0 0 5 0 0
452607 32 10 20 20 20 120 360 350 20 260 60 0 0 120 20 0 20 0 0 0 0 180 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 10 0 5 0 5 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 10 0 0 0 5 0
454463 30 0 0 0 0 102 264 276 0 168 48 0 0 48 0 0 0 0 0 0 0 96 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 6 0 6 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 0 6 3 0 0
454524 28 0 0 0 0 84 168 210 0 84 28 0 0 0 0 0 0 0 0 0 0 28 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 7 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 7 0 0 0 0
454525 30 0 0 0 0 100 240 272 0 144 48 0 0 24 0 0 0 0 0 0 0 72 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 6 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 4 3 3 0 0
454527 32 0 0 0 0 118 336 346 0 236 60 0 0 96 0 0 0 0 0 0 0 156 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 5 2 6 3 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 3 2 4 2 3 0
454654 32 0 0 0 0 116 312 340 0 208 72 0 4 48 0 0 0 0 0 0 0 120 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 3 4 8 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 1 4 6 1 0
454655 34 0 0 0 0 136 432 428 0 336 64 0 0 192 0 4 0 0 0 0 0 256 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 7 2 6 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 0 5 2 4 1
458685 32 0 0 0 0 116 312 342 0 212 60 0 0 72 0 0 0 0 0 0 0 132 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 7 5 4 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 5 4 4 2 0
458687 34 0 0 0 0 134 408 422 0 308 76 0 0 144 0 0 0 0 0 0 0 220 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 4 5 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 4 3 6 0
458751 36 0 0 0 0 154 528 518 0 444 60 0 0 312 0 0 0 0 0 0 0 372 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 6 0 9 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 0 6 0 7 2
522111 34 0 0 0 0 134 408 424 0 312 64 0 0 168 0 0 0 0 0 0 0 232 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 8 4 4 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 4 4 1
522238 34 0 0 0 0 132 384 416 0 280 88 0 0 96 0 0 0 0 0 0 0 184 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 11 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 9 4 0
522239 36 0 0 0 0 152 504 512 0 416 72 0 0 264 0 0 0 0 0 0 0 336 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 5 4 9 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 4 4 7 2
524287 38 0 0 0 0 172 624 616 0 560 48 0 0 456 0 0 0 0 0 0 0 504 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 8 7 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 8 5
1015743 36 0 0 0 0 150 480 504 0 384 96 0 0 192 0 0 0 0 0 0 0 288 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 12 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 12 0
1015807 38 0 0 0 0 170 600 608 0 528 72 0 0 384 0 0 0 0 0 0 0 456 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 14 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 12 4
1048575 40 0 0 0 0 190 720 720 0 680 40 0 0 600 0 0 0 0 0 0 0 640 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 11 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10
2097151 42 0 0 0 0 210 840 840 0 840 0 0 0 840 0 0 0 0 0 0 0 840 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 21 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 21
CLEBSCH 80 1920 9600 48000 48000 400 2000 2000 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/computations/certificates/profile_checks.json <==
{
  "status": "PASS",
  "scope": "Boolean profile identities; multilinear extension follows analytically",
  "profiles_checked": 65536,
  "paths": 480,
  "degreewise_maxima": [
    0,
    0,
    6,
    18,
    36,
    60,
    60,
    54,
    48,
    44,
    42,
    35,
    25,
    18,
    12,
    0,
    0
  ],
  "equality_c_equals_12d": [
    0,
    5761,
    6241,
    6278,
    9289,
    9362,
    10562,
    16937,
    17044,
    18724,
    24856,
    26753,
    33046,
    33128,
    34328,
    37412,
    37954
  ],
  "equality_c_equals_60": [
    5761,
    6017,
    6241,
    6257,
    6278,
    6286,
    9289,
    9293,
    9362,
    9394,
    10562,
    11074,
    16937,
    16939,
    17044,
    17108,
    18724,
    19748,
    24856,
    26753,
    28952,
    33046,
    33047,
    33128,
    33256,
    34328,
    36376,
    37412,
    37954,
    45604,
    54338,
    59521
  ],
  "counts_sha256": "849f3c907718ead37a638d63916063dbaef6d4674ca0c5bbde2b8140af4282e8"
}


==> anc/computations/certificates/profile_envelope.json <==
{"schema_version":1,"mask_convention":"bit i means vertex i belongs to the new-vertex neighborhood","counts_by_mask":[0,0,0,0,0,0,6,6,0,6,0,6,0,6,6,12,0,0,6,6,6,6,18,18,6,8,8,11,8,11,16,20,0,6,0,6,6,8,8,11,6,18,6,18,8,16,11,20,0,6,6,12,8,11,16,20,8,16,11,20,8,14,14,22,0,6,6,8,0,6,8,11,6,18,8,16,6,18,11,20,0,6,8,11,6,12,16,20,8,16,8,14,11,20,14,22,6,18,8,16,8,16,8,14,18,36,16,30,16,30,14,26,6,18,11,20,11,20,14,22,16,30,14,26,14,26,12,24,0,6,6,8,6,8,18,16,0,8,6,11,6,11,18,20,6,8,18,16,18,16,36,30,8,8,16,14,16,14,30,26,0,8,6,11,8,8,16,14,6,16,12,20,11,14,20,22,6,11,18,20,16,14,30,26,11,14,20,22,14,12,26,24,0,8,8,8,6,11,16,14,6,16,11,14,12,20,20,22,6,11,16,14,18,20,30,26,11,14,14,12,20,22,26,24,6,16,11,14,11,14,14,12,18,30,20,26,20,26,22,24,12,20,20,22,20,22,26,24,20,26,22,24,22,24,24,24,0,0,6,6,6,6,18,18,6,8,8,11,8,11,16,20,6,6,18,18,18,18,36,36,18,16,22,22,22,22,32,34,6,8,8,11,18,16,22,22,18,22,16,22,22,23,23,27,8,11,16,20,22,22,32,34,22,23,23,27,24,24,28,32,6,8,18,16,8,11,22,22,18,22,22,23,16,22,23,27,8,11,22,22,16,20,32,34,22,23,24,24,23,27,28,32,18,22,22,23,22,23,24,24,36,42,32,36,32,36,28,32,16,22,23,27,23,27,28,32,32,36,28,32,28,32,24,30,0,6,8,11,8,11,22,22,6,11,11,15,11,15,22,25,8,11,22,22,22,22,42,39,16,14,23,21,23,21,36,34,6,11,11,15,16,14,23,21,18,22,20,25,22,21,27,28,11,15,22,25,23,21,36,34,22,21,27,28,24,20,32,31,6,11,16,14,11,15,23,21,18,22,22,21,20,25,27,28,11,15,23,21,22,25,36,34,22,21,24,20,27,28,32,31,18,22,22,21,22,21,24,20,36,39,34,34,34,34,32,31,20,25,27,28,27,28,32,31,34,34,32,31,32,31,30,30,0,6,0,6,6,8,8,11,6,18,6,18,8,16,11,20,6,8,8,11,18,16,22,22,18,22,16,22,22,23,23,27,6,18,6,18,18,22,16,22,18,36,18,36,22,32,22,34,8,16,11,20,22,23,23,27,22,32,22,34,24,28,24,32,0,8,6,11,6,11,11,15,8,22,11,22,11,22,15,25,6,11,11,15,18,20,22,25,16,23,14,21,22,27,21,28,8,22,11,22,16,23,14,21,22,42,22,39,23,36,21,34,11,22,15,25,22,27,21,28,23,36,21,34,24,32,20,31,6,18,8,16,18,22,22,23,8,22,11,22,16,23,22,27,18,22,22,23,36,32,42,36,22,24,23,24,32,28,36,32,8,22,11,22,22,24,23,24,16,32,20,34,23,28,27,32,16,23,22,27,32,28,36,32,23,28,27,32,28,24,32,30,6,16,11,14,18,22,22,21,11,23,15,21,20,27,25,28,18,22,22,21,36,34,39,34,22,24,21,20,34,32,34,31,11,23,15,21,22,24,21,20,22,36,25,34,27,32,28,31,20,27,25,28,34,32,34,31,27,32,28,31,32,30,31,30,0,6,6,12,8,11,16,20,8,16,11,20,8,14,14,22,8,11,16,20,22,22,32,34,22,23,23,27,24,24,28,32,8,16,11,20,22,23,23,27,22,32,22,34,24,28,24,32,8,14,14,22,24,24,28,32,24,28,24,32,24,24,24,30,6,11,18,20,11,15,22,25,16,23,22,27,14,21,21,28,11,15,22,25,22,25,32,36,23,25,24,27,24,27,26,32,16,23,22,27,23,25,24,27,32,41,32,40,28,33,26,33,14,21,21,28,24,27,26,32,28,33,26,33,24,27,20,28,6,18,11,20,16,22,23,27,11,22,15,25,14,21,21,28,16,22,23,27,32,32,41,40,23,24,25,27,28,26,33,33,11,22,15,25,23,24,25,27,22,32,25,36,24,26,27,32,14,21,21,28,28,26,33,33,24,26,27,32,24,20,27,28,12,20,20,22,20,25,27,28,20,27,25,28,22,28,28,32,20,25,27,28,34,36,40,40,27,27,27,26,32,32,33,34,20,27,25,28,27,27,27,26,34,40,36,40,32,33,32,34,22,28,28,32,32,32,33,34,32,33,32,34,30,28,28,30,0,6,6,8,0,6,8,11,6,18,8,16,6,18,11,20,6,8,18,16,8,11,22,22,18,22,22,23,16,22,23,27,0,8,6,11,6,11,11,15,8,22,11,22,11,22,15,25,6,11,18,20,11,15,22,25,16,23,22,27,14,21,21,28,6,18,18,22,6,18,16,22,18,36,22,32,18,36,22,34,8,16,22,23,11,20,23,27,22,32,24,28,22,34,24,32,8,22,16,23,11,22,14,21,22,42,23,36,22,39,21,34,11,22,22,27,15,25,21,28,23,36,24,32,21,34,20,31,6,18,18,22,8,16,22,23,8,22,16,23,11,22,22,27,18,22,36,32,22,23,42,36,22,24,32,28,23,24,36,32,6,16,18,22,11,14,22,21,11,23,20,27,15,21,25,28,18,22,36,34,22,21,39,34,22,24,34,32,21,20,34,31,8,22,22,24,11,22,23,24,16,32,23,28,20,34,27,32,16,23,32,28,22,27,36,32,23,28,28,24,27,32,32,30,11,23,22,24,15,21,21,20,22,36,27,32,25,34,28,31,20,27,34,32,25,28,34,31,27,32,32,30,28,31,31,30,0,6,8,11,6,12,16,20,8,16,8,14,11,20,14,22,8,11,22,22,16,20,32,34,22,23,24,24,23,27,28,32,6,11,11,15,18,20,22,25,16,23,14,21,22,27,21,28,11,15,22,25,22,25,32,36,23,25,24,27,24,27,26,32,8,16,22,23,11,20,23,27,22,32,24,28,22,34,24,32,8,14,24,24,14,22,28,32,24,28,24,24,24,32,24,30,16,23,23,25,22,27,24,27,32,41,28,33,32,40,26,33,14,21,24,27,21,28,26,32,28,33,24,27,26,33,20,28,6,18,16,22,11,20,23,27,11,22,14,21,15,25,21,28,16,22,32,32,23,27,41,40,23,24,28,26,25,27,33,33,12,20,20,25,20,22,27,28,20,27,22,28,25,28,28,32,20,25,34,36,27,28,40,40,27,27,32,32,27,26,33,34,11,22,23,24,15,25,25,27,22,32,24,26,25,36,27,32,14,21,28,26,21,28,33,33,24,26,24,20,27,32,27,28,20,27,27,27,25,28,27,26,34,40,32,33,36,40,32,34,22,28,32,32,28,32,33,34,32,33,30,28,32,34,28,30,6,18,8,16,8,16,8,14,18,36,16,30,16,30,14,26,18,22,22,23,22,23,24,24,36,42,32,36,32,36,28,32,8,22,11,22,16,23,14,21,22,42,22,39,23,36,21,34,16,23,22,27,23,25,24,27,32,41,32,40,28,33,26,33,8,22,16,23,11,22,14,21,22,42,23,36,22,39,21,34,16,23,23,25,22,27,24,27,32,41,28,33,32,40,26,33,8,24,14,24,14,24,12,20,24,46,24,40,24,40,20,34,14,24,21,27,21,27,20,26,28,40,26,35,26,35,20,30,18,36,22,32,22,32,24,28,22,42,23,36,23,36,24,32,36,42,42,41,42,41,46,40,42,46,41,40,41,40,40,36,16,32,22,32,23,28,24,26,23,41,27,40,25,33,27,33,30,36,39,40,36,33,40,35,36,40,40,41,33,30,35,32,16,32,23,28,22,32,24,26,23,41,25,33,27,40,27,33,30,36,36,33,39,40,40,35,36,40,33,30,40,41,35,32,14,28,21,26,21,26,20,20,24,40,27,35,27,35,26,30,26,32,34,33,34,33,34,30,32,36,33,32,33,32,30,28,6,18,11,20,11,20,14,22,16,30,14,26,14,26,12,24,16,22,23,27,23,27,28,32,32,36,28,32,28,32,24,30,11,22,15,25,22,27,21,28,23,36,21,34,24,32,20,31,14,21,21,28,24,27,26,32,28,33,26,33,24,27,20,28,11,22,22,27,15,25,21,28,23,36,24,32,21,34,20,31,14,21,24,27,21,28,26,32,28,33,24,27,26,33,20,28,14,24,21,27,21,27,20,26,28,40,26,35,26,35,20,30,12,20,20,26,20,26,20,28,24,30,20,26,20,26,12,22,18,36,22,34,22,34,24,32,22,39,21,34,21,34,20,31,30,39,36,40,36,40,40,41,36,40,33,35,33,35,30,32,20,34,25,36,27,32,27,32,27,40,28,40,27,33,26,34,26,34,34,40,32,33,35,37,32,35,33,37,27,26,26,29,20,34,27,32,25,36,27,32,27,40,27,33,28,40,26,34,26,34,32,33,34,40,35,37,32,35,27,26,33,37,26,29,22,32,28,32,28,32,26,28,32,41,32,37,32,37,28,33,24,31,31,34,31,34,30,33,30,32,28,29,28,29,22,26,0,6,6,8,6,8,18,16,0,8,6,11,6,11,18,20,0,6,8,11,8,11,22,22,6,11,11,15,11,15,22,25,6,18,8,16,18,22,22,23,8,22,11,22,16,23,22,27,6,18,11,20,16,22,23,27,11,22,15,25,14,21,21,28,6,18,18,22,8,16,22,23,8,22,16,23,11,22,22,27,6,18,16,22,11,20,23,27,11,22,14,21,15,25,21,28,18,36,22,32,22,32,24,28,22,42,23,36,23,36,24,32,18,36,22,34,22,34,24,32,22,39,21,34,21,34,20,31,6,18,18,22,18,22,36,32,6,16,18,22,18,22,36,34,8,16,22,23,22,23,42,36,11,14,22,21,22,21,39,34,8,22,16,23,22,24,32,28,11,23,20,27,22,24,34,32,11,22,22,27,23,24,36,32,15,21,25,28,21,20,34,31,8,22,22,24,16,23,32,28,11,23,22,24,20,27,34,32,11,22,23,24,22,27,36,32,15,21,21,20,25,28,34,31,16,32,23,28,23,28,28,24,22,36,27,32,27,32,32,30,20,34,27,32,27,32,32,30,25,34,28,31,28,31,31,30,6,8,18,16,18,16,36,30,8,8,16,14,16,14,30,26,8,11,22,22,22,22,42,39,16,14,23,21,23,21,36,34,18,22,22,23,36,32,42,36,22,24,23,24,32,28,36,32,16,22,23,27,32,32,41,40,23,24,25,27,28,26,33,33,18,22,36,32,22,23,42,36,22,24,32,28,23,24,36,32,16,22,32,32,23,27,41,40,23,24,28,26,25,27,33,33,36,42,42,41,42,41,46,40,42,46,41,40,41,40,40,36,30,39,36,40,36,40,40,41,36,40,33,35,33,35,30,32,8,16,22,23,22,23,42,36,11,14,22,21,22,21,39,34,8,14,24,24,24,24,46,40,14,12,24,20,24,20,40,34,16,23,23,25,32,28,41,33,22,24,27,27,32,26,40,33,14,21,24,27,28,26,40,35,21,20,27,26,26,20,35,30,16,23,32,28,23,25,41,33,22,24,32,26,27,27,40,33,14,21,28,26,24,27,40,35,21,20,26,20,27,26,35,30,30,36,36,33,36,33,40,30,39,40,40,35,40,35,41,32,26,34,32,33,32,33,36,32,34,34,33,30,33,30,32,28,0,8,6,11,8,8,16,14,6,16,12,20,11,14,20,22,6,11,11,15,16,14,23,21,18,22,20,25,22,21,27,28,8,22,11,22,22,24,23,24,16,32,20,34,23,28,27,32,11,22,15,25,23,24,25,27,22,32,25,36,24,26,27,32,6,16,18,22,11,14,22,21,11,23,20,27,15,21,25,28,12,20,20,25,20,22,27,28,20,27,22,28,25,28,28,32,16,32,22,32,23,28,24,26,23,41,27,40,25,33,27,33,20,34,25,36,27,32,27,32,27,40,28,40,27,33,26,34,8,22,16,23,22,24,32,28,11,23,20,27,22,24,34,32,16,23,23,25,32,28,41,33,22,24,27,27,32,26,40,33,8,24,14,24,24,24,28,24,14,28,22,32,24,24,32,30,14,24,21,27,28,24,33,27,21,26,28,32,26,20,33,28,11,23,22,24,22,24,32,26,15,25,25,27,25,27,36,32,20,27,27,27,34,32,40,33,25,27,28,26,36,32,40,34,14,28,21,26,24,24,26,20,21,33,28,33,27,27,32,28,22,32,28,32,32,30,33,28,28,33,32,34,32,28,34,30,6,11,18,20,16,14,30,26,11,14,20,22,14,12,26,24,11,15,22,25,23,21,36,34,22,21,27,28,24,20,32,31,16,23,22,27,32,28,36,32,23,28,27,32,28,24,32,30,14,21,21,28,28,26,33,33,24,26,27,32,24,20,27,28,18,22,36,34,22,21,39,34,22,24,34,32,21,20,34,31,20,25,34,36,27,28,40,40,27,27,32,32,27,26,33,34,30,36,39,40,36,33,40,35,36,40,40,41,33,30,35,32,26,34,34,40,32,33,35,37,32,35,33,37,27,26,26,29,11,22,22,27,23,24,36,32,15,21,25,28,21,20,34,31,14,21,24,27,28,26,40,35,21,20,27,26,26,20,35,30,14,24,21,27,28,24,33,27,21,26,28,32,26,20,33,28,12,20,20,26,24,20,30,26,20,20,26,28,20,12,26,22,20,27,34,32,27,27,40,33,25,27,36,32,28,26,40,34,22,28,32,32,32,32,41,37,28,26,32,28,32,28,37,33,26,32,34,33,32,27,35,26,34,35,40,37,33,26,37,29,24,31,31,34,30,28,32,29,31,30,34,33,28,22,29,26,0,8,8,8,6,11,16,14,6,16,11,14,12,20,20,22,6,11,16,14,11,15,23,21,18,22,22,21,20,25,27,28,6,16,11,14,18,22,22,21,11,23,15,21,20,27,25,28,12,20,20,22,20,25,27,28,20,27,25,28,22,28,28,32,8,22,22,24,11,22,23,24,16,32,23,28,20,34,27,32,11,22,23,24,15,25,25,27,22,32,24,26,25,36,27,32,16,32,23,28,22,32,24,26,23,41,25,33,27,40,27,33,20,34,27,32,25,36,27,32,27,40,27,33,28,40,26,34,8,22,22,24,16,23,32,28,11,23,22,24,20,27,34,32,16,23,32,28,23,25,41,33,22,24,32,26,27,27,40,33,11,23,22,24,22,24,32,26,15,25,25,27,25,27,36,32,20,27,34,32,27,27,40,33,25,27,36,32,28,26,40,34,8,24,24,24,14,24,28,24,14,28,24,24,22,32,32,30,14,24,28,24,21,27,33,27,21,26,26,20,28,32,33,28,14,28,24,24,21,26,26,20,21,33,27,27,28,33,32,28,22,32,32,30,28,32,33,28,28,33,32,28,32,34,34,30,6,11,16,14,18,20,30,26,11,14,14,12,20,22,26,24,11,15,23,21,22,25,36,34,22,21,24,20,27,28,32,31,18,22,22,21,36,34,39,34,22,24,21,20,34,32,34,31,20,25,27,28,34,36,40,40,27,27,27,26,32,32,33,34,16,23,32,28,22,27,36,32,23,28,28,24,27,32,32,30,14,21,28,26,21,28,33,33,24,26,24,20,27,32,27,28,30,36,36,33,39,40,40,35,36,40,33,30,40,41,35,32,26,34,32,33,34,40,35,37,32,35,27,26,33,37,26,29,11,22,23,24,22,27,36,32,15,21,21,20,25,28,34,31,14,21,28,26,24,27,40,35,21,20,26,20,27,26,35,30,20,27,27,27,34,32,40,33,25,27,28,26,36,32,40,34,22,28,32,32,32,32,41,37,28,26,32,28,32,28,37,33,14,24,28,24,21,27,33,27,21,26,26,20,28,32,33,28,12,20,24,20,20,26,30,26,20,20,20,12,26,28,26,22,26,32,32,27,34,33,35,26,34,35,33,26,40,37,37,29,24,31,30,28,31,34,32,29,31,30,28,22,34,33,29,26,6,16,11,14,11,14,14,12,18,30,20,26,20,26,22,24,18,22,22,21,22,21,24,20,36,39,34,34,34,34,32,31,11,23,15,21,22,24,21,20,22,36,25,34,27,32,28,31,20,27,25,28,27,27,27,26,34,40,36,40,32,33,32,34,11,23,22,24,15,21,21,20,22,36,27,32,25,34,28,31,20,27,27,27,25,28,27,26,34,40,32,33,36,40,32,34,14,28,21,26,21,26,20,20,24,40,27,35,27,35,26,30,22,32,28,32,28,32,26,28,32,41,32,37,32,37,28,33,16,32,23,28,23,28,28,24,22,36,27,32,27,32,32,30,30,36,36,33,36,33,40,30,39,40,40,35,40,35,41,32,14,28,21,26,24,24,26,20,21,33,28,33,27,27,32,28,26,32,34,33,32,27,35,26,34,35,40,37,33,26,37,29,14,28,24,24,21,26,26,20,21,33,27,27,28,33,32,28,26,32,32,27,34,33,35,26,34,35,33,26,40,37,37,29,12,24,20,20,20,20,20,12,20,30,26,26,26,26,28,22,24,30,31,28,31,28,30,22,31,32,34,29,34,29,33,26,12,20,20,22,20,22,26,24,20,26,22,24,22,24,24,24,20,25,27,28,27,28,32,31,34,34,32,31,32,31,30,30,20,27,25,28,34,32,34,31,27,32,28,31,32,30,31,30,22,28,28,32,32,32,33,34,32,33,32,34,30,28,28,30,20,27,34,32,25,28,34,31,27,32,32,30,28,31,31,30,22,28,32,32,28,32,33,34,32,33,30,28,32,34,28,30,26,32,34,33,34,33,34,30,32,36,33,32,33,32,30,28,24,31,31,34,31,34,30,33,30,32,28,29,28,29,22,26,20,34,27,32,27,32,32,30,25,34,28,31,28,31,31,30,26,34,32,33,32,33,36,32,34,34,33,30,33,30,32,28,22,32,28,32,32,30,33,28,28,33,32,34,32,28,34,30,24,31,31,34,30,28,32,29,31,30,34,33,28,22,29,26,22,32,32,30,28,32,33,28,28,33,32,28,32,34,34,30,24,31,30,28,31,34,32,29,31,30,28,22,34,33,29,26,24,30,31,28,31,28,30,22,31,32,34,29,34,29,33,26,24,30,30,30,30,30,28,26,30,28,30,26,30,26,26,24,0,6,6,8,6,8,18,16,0,8,6,11,6,11,18,20,0,6,8,11,8,11,22,22,6,11,11,15,11,15,22,25,6,18,8,16,18,22,22,23,8,22,11,22,16,23,22,27,6,18,11,20,16,22,23,27,11,22,15,25,14,21,21,28,6,18,18,22,8,16,22,23,8,22,16,23,11,22,22,27,6,18,16,22,11,20,23,27,11,22,14,21,15,25,21,28,18,36,22,32,22,32,24,28,22,42,23,36,23,36,24,32,18,36,22,34,22,34,24,32,22,39,21,34,21,34,20,31,6,18,18,22,18,22,36,32,6,16,18,22,18,22,36,34,8,16,22,23,22,23,42,36,11,14,22,21,22,21,39,34,8,22,16,23,22,24,32,28,11,23,20,27,22,24,34,32,11,22,22,27,23,24,36,32,15,21,25,28,21,20,34,31,8,22,22,24,16,23,32,28,11,23,22,24,20,27,34,32,11,22,23,24,22,27,36,32,15,21,21,20,25,28,34,31,16,32,23,28,23,28,28,24,22,36,27,32,27,32,32,30,20,34,27,32,27,32,32,30,25,34,28,31,28,31,31,30,0,6,8,11,8,11,22,22,6,11,11,15,11,15,22,25,6,12,16,20,16,20,32,34,18,20,22,25,22,25,32,36,8,16,8,14,22,23,24,24,16,23,14,21,23,25,24,27,11,20,14,22,23,27,28,32,22,27,21,28,24,27,26,32,8,16,22,23,8,14,24,24,16,23,23,25,14,21,24,27,11,20,23,27,14,22,28,32,22,27,24,27,21,28,26,32,22,32,24,28,24,28,24,24,32,41,28,33,28,33,24,27,22,34,24,32,24,32,24,30,32,40,26,33,26,33,20,28,6,18,16,22,16,22,32,32,12,20,20,25,20,25,34,36,11,20,23,27,23,27,41,40,20,22,27,28,27,28,40,40,11,22,14,21,23,24,28,26,20,27,22,28,27,27,32,32,15,25,21,28,25,27,33,33,25,28,28,32,27,26,33,34,11,22,23,24,14,21,28,26,20,27,27,27,22,28,32,32,15,25,25,27,21,28,33,33,25,28,27,26,28,32,33,34,22,32,24,26,24,26,24,20,34,40,32,33,32,33,30,28,25,36,27,32,27,32,27,28,36,40,32,34,32,34,28,30,6,18,8,16,18,22,22,23,8,22,11,22,16,23,22,27,8,16,8,14,22,23,24,24,16,23,14,21,23,25,24,27,18,36,16,30,36,42,32,36,22,42,22,39,32,41,32,40,16,30,14,26,32,36,28,32,23,36,21,34,28,33,26,33,8,22,16,23,16,23,23,25,8,24,14,24,14,24,21,27,11,22,14,21,22,27,24,27,14,24,12,20,21,27,20,26,22,42,23,36,32,41,28,33,24,46,24,40,28,40,26,35,22,39,21,34,32,40,26,33,24,40,20,34,26,35,20,30,18,36,22,32,36,42,42,41,16,32,22,32,30,36,39,40,22,32,24,28,42,41,46,40,23,28,24,26,36,33,40,35,22,42,23,36,42,46,41,40,23,41,27,40,36,40,40,41,23,36,24,32,41,40,40,36,25,33,27,33,33,30,35,32,16,32,23,28,30,36,36,33,14,28,21,26,26,32,34,33,22,32,24,26,39,40,40,35,21,26,20,20,34,33,34,30,23,41,25,33,36,40,33,30,24,40,27,35,32,36,33,32,27,40,27,33,40,41,35,32,27,35,26,30,33,32,30,28,6,18,11,20,16,22,23,27,11,22,15,25,14,21,21,28,11,20,14,22,23,27,28,32,22,27,21,28,24,27,26,32,16,30,14,26,32,36,28,32,23,36,21,34,28,33,26,33,14,26,12,24,28,32,24,30,24,32,20,31,24,27,20,28,11,22,22,27,14,21,24,27,14,24,21,27,12,20,20,26,15,25,21,28,21,28,26,32,21,27,20,26,20,26,20,28,23,36,24,32,28,33,24,27,28,40,26,35,24,30,20,26,21,34,20,31,26,33,20,28,26,35,20,30,20,26,12,22,18,36,22,34,30,39,36,40,20,34,25,36,26,34,34,40,22,34,24,32,36,40,40,41,27,32,27,32,32,33,35,37,22,39,21,34,36,40,33,35,27,40,28,40,32,35,33,37,21,34,20,31,33,35,30,32,27,33,26,34,27,26,26,29,20,34,27,32,26,34,32,33,22,32,28,32,24,31,31,34,25,36,27,32,34,40,35,37,28,32,26,28,31,34,30,33,27,40,27,33,32,35,27,26,32,41,32,37,30,32,28,29,28,40,26,34,33,37,26,29,32,37,28,33,28,29,22,26,6,18,18,22,8,16,22,23,8,22,16,23,11,22,22,27,8,16,22,23,8,14,24,24,16,23,23,25,14,21,24,27,8,22,16,23,16,23,23,25,8,24,14,24,14,24,21,27,11,22,22,27,14,21,24,27,14,24,21,27,12,20,20,26,18,36,36,42,16,30,32,36,22,42,32,41,22,39,32,40,16,30,32,36,14,26,28,32,23,36,28,33,21,34,26,33,22,42,32,41,23,36,28,33,24,46,28,40,24,40,26,35,22,39,32,40,21,34,26,33,24,40,26,35,20,34,20,30,18,36,36,42,22,32,42,41,16,32,30,36,22,32,39,40,22,32,42,41,24,28,46,40,23,28,36,33,24,26,40,35,16,32,30,36,23,28,36,33,14,28,26,32,21,26,34,33,22,32,39,40,24,26,40,35,21,26,34,33,20,20,34,30,22,42,42,46,23,36,41,40,23,41,36,40,27,40,40,41,23,36,41,40,24,32,40,36,25,33,33,30,27,33,35,32,23,41,36,40,25,33,33,30,24,40,32,36,27,35,33,32,27,40,40,41,27,33,35,32,27,35,33,32,26,30,30,28,6,18,16,22,11,20,23,27,11,22,14,21,15,25,21,28,11,20,23,27,14,22,28,32,22,27,24,27,21,28,26,32,11,22,14,21,22,27,24,27,14,24,12,20,21,27,20,26,15,25,21,28,21,28,26,32,21,27,20,26,20,26,20,28,16,30,32,36,14,26,28,32,23,36,28,33,21,34,26,33,14,26,28,32,12,24,24,30,24,32,24,27,20,31,20,28,23,36,28,33,24,32,24,27,28,40,24,30,26,35,20,26,21,34,26,33,20,31,20,28,26,35,20,26,20,30,12,22,18,36,30,39,22,34,36,40,20,34,26,34,25,36,34,40,22,34,36,40,24,32,40,41,27,32,32,33,27,32,35,37,20,34,26,34,27,32,32,33,22,32,24,31,28,32,31,34,25,36,34,40,27,32,35,37,28,32,31,34,26,28,30,33,22,39,36,40,21,34,33,35,27,40,32,35,28,40,33,37,21,34,33,35,20,31,30,32,27,33,27,26,26,34,26,29,27,40,32,35,27,33,27,26,32,41,30,32,32,37,28,29,28,40,33,37,26,34,26,29,32,37,28,29,28,33,22,26,18,36,22,32,22,32,24,28,22,42,23,36,23,36,24,32,22,32,24,28,24,28,24,24,32,41,28,33,28,33,24,27,22,42,23,36,32,41,28,33,24,46,24,40,28,40,26,35,23,36,24,32,28,33,24,27,28,40,26,35,24,30,20,26,22,42,32,41,23,36,28,33,24,46,28,40,24,40,26,35,23,36,28,33,24,32,24,27,28,40,24,30,26,35,20,26,24,46,28,40,28,40,24,30,24,48,24,39,24,39,20,30,24,40,26,35,26,35,20,26,24,39,20,30,20,30,12,21,36,60,42,54,42,54,46,48,32,54,36,48,36,48,40,44,42,54,46,48,46,48,48,42,41,48,40,40,40,40,39,34,32,54,36,48,41,48,40,40,28,48,32,44,33,40,35,37,36,48,40,44,40,40,39,34,33,40,35,37,30,28,30,26,32,54,41,48,36,48,40,40,28,48,33,40,32,44,35,37,36,48,40,40,40,44,39,34,33,40,30,28,35,37,30,26,28,48,33,40,33,40,30,28,24,42,27,34,27,34,26,26,32,44,35,37,35,37,30,26,27,34,26,26,26,26,21,18,18,36,22,34,22,34,24,32,22,39,21,34,21,34,20,31,22,34,24,32,24,32,24,30,32,40,26,33,26,33,20,28,22,39,21,34,32,40,26,33,24,40,20,34,26,35,20,30,21,34,20,31,26,33,20,28,26,35,20,30,20,26,12,22,22,39,32,40,21,34,26,33,24,40,26,35,20,34,20,30,21,34,26,33,20,31,20,28,26,35,20,26,20,30,12,22,24,40,26,35,26,35,20,26,24,39,20,30,20,30,12,21,20,34,20,30,20,30,12,22,20,30,12,21,12,21,0,12,36,60,39,54,39,54,40,48,34,54,34,48,34,48,34,44,39,54,40,48,40,48,39,42,40,48,35,40,35,40,30,34,34,54,34,48,40,48,35,40,32,48,31,44,33,40,30,37,34,48,34,44,35,40,30,34,33,40,30,37,26,28,21,26,34,54,40,48,34,48,35,40,32,48,33,40,31,44,30,37,34,48,35,40,34,44,30,34,33,40,26,28,30,37,21,26,32,48,33,40,33,40,26,28,30,42,28,34,28,34,22,26,31,44,30,37,30,37,21,26,28,34,22,26,22,26,12,18,6,18,18,22,18,22,36,32,6,16,18,22,18,22,36,34,6,18,16,22,16,22,32,32,12,20,20,25,20,25,34,36,18,36,22,32,36,42,42,41,16,32,22,32,30,36,39,40,18,36,22,34,30,39,36,40,20,34,25,36,26,34,34,40,18,36,36,42,22,32,42,41,16,32,30,36,22,32,39,40,18,36,30,39,22,34,36,40,20,34,26,34,25,36,34,40,36,60,42,54,42,54,46,48,32,54,36,48,36,48,40,44,36,60,39,54,39,54,40,48,34,54,34,48,34,48,34,44,18,36,36,42,36,42,60,54,18,30,36,39,36,39,60,54,16,30,32,36,32,36,54,48,20,26,34,34,34,34,54,48,22,42,32,41,42,46,54,48,22,36,34,40,39,40,54,48,22,39,32,40,36,40,48,44,25,34,36,40,34,34,48,44,22,42,42,46,32,41,54,48,22,36,39,40,34,40,54,48,22,39,36,40,32,40,48,44,25,34,34,34,36,40,48,44,32,54,41,48,41,48,48,42,32,48,40,44,40,44,48,42,34,54,40,48,40,48,44,42,36,48,40,44,40,44,44,42,8,16,22,23,22,23,42,36,11,14,22,21,22,21,39,34,11,20,23,27,23,27,41,40,20,22,27,28,27,28,40,40,22,32,24,28,42,41,46,40,23,28,24,26,36,33,40,35,22,34,24,32,36,40,40,41,27,32,27,32,32,33,35,37,22,32,42,41,24,28,46,40,23,28,36,33,24,26,40,35,22,34,36,40,24,32,40,41,27,32,32,33,27,32,35,37,42,54,46,48,46,48,48,42,41,48,40,40,40,40,39,34,39,54,40,48,40,48,39,42,40,48,35,40,35,40,30,34,16,30,32,36,32,36,54,48,20,26,34,34,34,34,54,48,14,26,28,32,28,32,48,44,22,24,32,31,32,31,48,44,23,36,28,33,41,40,48,40,27,32,32,33,40,35,48,40,21,34,26,33,33,35,40,37,28,31,32,34,33,30,40,37,23,36,41,40,28,33,48,40,27,32,40,35,32,33,48,40,21,34,33,35,26,33,40,37,28,31,33,30,32,34,40,37,36,48,40,40,40,40,42,32,40,44,41,37,41,37,42,32,34,48,35,40,35,40,34,32,40,44,37,37,37,37,34,32,8,22,16,23,22,24,32,28,11,23,20,27,22,24,34,32,11,22,14,21,23,24,28,26,20,27,22,28,27,27,32,32,22,42,23,36,42,46,41,40,23,41,27,40,36,40,40,41,22,39,21,34,36,40,33,35,27,40,28,40,32,35,33,37,16,32,30,36,23,28,36,33,14,28,26,32,21,26,34,33,20,34,26,34,27,32,32,33,22,32,24,31,28,32,31,34,32,54,36,48,41,48,40,40,28,48,32,44,33,40,35,37,34,54,34,48,40,48,35,40,32,48,31,44,33,40,30,37,22,42,32,41,42,46,54,48,22,36,34,40,39,40,54,48,23,36,28,33,41,40,48,40,27,32,32,33,40,35,48,40,24,46,28,40,46,48,48,42,24,40,32,41,40,39,48,42,24,40,26,35,40,39,40,34,27,35,32,37,35,30,40,34,23,41,36,40,36,40,48,40,21,33,34,35,34,35,48,40,27,40,32,35,40,41,44,37,28,33,31,30,40,37,44,37,28,48,33,40,40,42,40,32,26,40,33,37,35,34,40,32,32,48,33,40,41,42,37,32,32,40,34,37,37,34,37,32,11,22,22,27,23,24,36,32,15,21,25,28,21,20,34,31,15,25,21,28,25,27,33,33,25,28,28,32,27,26,33,34,23,36,24,32,41,40,40,36,25,33,27,33,33,30,35,32,21,34,20,31,33,35,30,32,27,33,26,34,27,26,26,29,22,32,39,40,24,26,40,35,21,26,34,33,20,20,34,30,25,36,34,40,27,32,35,37,28,32,31,34,26,28,30,33,36,48,40,44,40,40,39,34,33,40,35,37,30,28,30,26,34,48,34,44,35,40,30,34,33,40,30,37,26,28,21,26,22,39,32,40,36,40,48,44,25,34,36,40,34,34,48,44,21,34,26,33,33,35,40,37,28,31,32,34,33,30,40,37,24,40,26,35,40,39,40,34,27,35,32,37,35,30,40,34,20,34,20,30,30,30,28,26,26,30,28,33,26,21,28,26,27,40,40,41,32,35,44,37,28,33,40,37,31,30,44,37,28,40,33,37,33,37,37,35,32,34,34,33,34,33,37,35,32,44,35,37,36,34,34,25,33,37,37,35,32,26,34,25,31,44,30,37,32,34,26,25,34,37,33,35,29,26,26,25,8,22,22,24,16,23,32,28,11,23,22,24,20,27,34,32,11,22,23,24,14,21,28,26,20,27,27,27,22,28,32,32,16,32,23,28,30,36,36,33,14,28,21,26,26,32,34,33,20,34,27,32,26,34,32,33,22,32,28,32,24,31,31,34,22,42,42,46,23,36,41,40,23,41,36,40,27,40,40,41,22,39,36,40,21,34,33,35,27,40,32,35,28,40,33,37,32,54,41,48,36,48,40,40,28,48,33,40,32,44,35,37,34,54,40,48,34,48,35,40,32,48,33,40,31,44,30,37,22,42,42,46,32,41,54,48,22,36,39,40,34,40,54,48,23,36,41,40,28,33,48,40,27,32,40,35,32,33,48,40,23,41,36,40,36,40,48,40,21,33,34,35,34,35,48,40,27,40,40,41,32,35,44,37,28,33,40,37,31,30,44,37,24,46,46,48,28,40,48,42,24,40,40,39,32,41,48,42,24,40,40,39,26,35,40,34,27,35,35,30,32,37,40,34,28,48,40,42,33,40,40,32,26,40,35,34,33,37,40,32,32,48,41,42,33,40,37,32,32,40,37,34,34,37,37,32,11,22,23,24,22,27,36,32,15,21,21,20,25,28,34,31,15,25,25,27,21,28,33,33,25,28,27,26,28,32,33,34,22,32,24,26,39,40,40,35,21,26,20,20,34,33,34,30,25,36,27,32,34,40,35,37,28,32,26,28,31,34,30,33,23,36,41,40,24,32,40,36,25,33,33,30,27,33,35,32,21,34,33,35,20,31,30,32,27,33,27,26,26,34,26,29,36,48,40,40,40,44,39,34,33,40,30,28,35,37,30,26,34,48,35,40,34,44,30,34,33,40,26,28,30,37,21,26,22,39,36,40,32,40,48,44,25,34,34,34,36,40,48,44,21,34,33,35,26,33,40,37,28,31,33,30,32,34,40,37,27,40,32,35,40,41,44,37,28,33,31,30,40,37,44,37,28,40,33,37,33,37,37,35,32,34,34,33,34,33,37,35,24,40,40,39,26,35,40,34,27,35,35,30,32,37,40,34,20,34,30,30,20,30,28,26,26,30,26,21,28,33,28,26,32,44,36,34,35,37,34,25,33,37,32,26,37,35,34,25,31,44,32,34,30,37,26,25,34,37,29,26,33,35,26,25,16,32,23,28,23,28,28,24,22,36,27,32,27,32,32,30,22,32,24,26,24,26,24,20,34,40,32,33,32,33,30,28,23,41,25,33,36,40,33,30,24,40,27,35,32,36,33,32,27,40,27,33,32,35,27,26,32,41,32,37,30,32,28,29,23,41,36,40,25,33,33,30,24,40,32,36,27,35,33,32,27,40,32,35,27,33,27,26,32,41,30,32,32,37,28,29,28,48,33,40,33,40,30,28,24,42,27,34,27,34,26,26,32,48,33,40,33,40,26,28,30,42,28,34,28,34,22,26,32,54,41,48,41,48,48,42,32,48,40,44,40,44,48,42,36,48,40,40,40,40,42,32,40,44,41,37,41,37,42,32,28,48,33,40,40,42,40,32,26,40,33,37,35,34,40,32,32,44,35,37,36,34,34,25,33,37,37,35,32,26,34,25,28,48,40,42,33,40,40,32,26,40,35,34,33,37,40,32,32,44,36,34,35,37,34,25,33,37,32,26,37,35,34,25,24,42,30,32,30,32,28,18,20,32,26,25,26,25,28,18,30,42,32,32,32,32,26,18,28,32,29,25,29,25,26,18,20,34,27,32,27,32,32,30,25,34,28,31,28,31,31,30,25,36,27,32,27,32,27,28,36,40,32,34,32,34,28,30,27,40,27,33,40,41,35,32,27,35,26,30,33,32,30,28,28,40,26,34,33,37,26,29,32,37,28,33,28,29,22,26,27,40,40,41,27,33,35,32,27,35,33,32,26,30,30,28,28,40,33,37,26,34,26,29,32,37,28,29,28,33,22,26,32,44,35,37,35,37,30,26,27,34,26,26,26,26,21,18,31,44,30,37,30,37,21,26,28,34,22,26,22,26,12,18,34,54,40,48,40,48,44,42,36,48,40,44,40,44,44,42,34,48,35,40,35,40,34,32,40,44,37,37,37,37,34,32,32,48,33,40,41,42,37,32,32,40,34,37,37,34,37,32,31,44,30,37,32,34,26,25,34,37,33,35,29,26,26,25,32,48,41,42,33,40,37,32,32,40,37,34,34,37,37,32,31,44,32,34,30,37,26,25,34,37,29,26,33,35,26,25,30,42,32,32,32,32,26,18,28,32,29,25,29,25,26,18,30,42,28,32,28,32,18,18,30,32,26,25,26,25,18,18,0,6,6,8,0,6,8,11,6,18,8,16,6,18,11,20,6,8,18,16,8,11,22,22,18,22,22,23,16,22,23,27,0,8,6,11,6,11,11,15,8,22,11,22,11,22,15,25,6,11,18,20,11,15,22,25,16,23,22,27,14,21,21,28,6,18,18,22,6,18,16,22,18,36,22,32,18,36,22,34,8,16,22,23,11,20,23,27,22,32,24,28,22,34,24,32,8,22,16,23,11,22,14,21,22,42,23,36,22,39,21,34,11,22,22,27,15,25,21,28,23,36,24,32,21,34,20,31,6,18,18,22,8,16,22,23,8,22,16,23,11,22,22,27,18,22,36,32,22,23,42,36,22,24,32,28,23,24,36,32,6,16,18,22,11,14,22,21,11,23,20,27,15,21,25,28,18,22,36,34,22,21,39,34,22,24,34,32,21,20,34,31,8,22,22,24,11,22,23,24,16,32,23,28,20,34,27,32,16,23,32,28,22,27,36,32,23,28,28,24,27,32,32,30,11,23,22,24,15,21,21,20,22,36,27,32,25,34,28,31,20,27,34,32,25,28,34,31,27,32,32,30,28,31,31,30,6,8,18,16,8,11,22,22,18,22,22,23,16,22,23,27,18,16,36,30,22,22,42,39,36,32,42,36,32,32,41,40,8,8,16,14,16,14,23,21,22,24,23,24,23,24,25,27,16,14,30,26,23,21,36,34,32,28,36,32,28,26,33,33,18,22,36,32,16,22,32,32,36,42,42,41,30,39,36,40,22,23,42,36,23,27,41,40,42,41,46,40,36,40,40,41,22,24,32,28,23,24,28,26,42,46,41,40,36,40,33,35,23,24,36,32,25,27,33,33,41,40,40,36,33,35,30,32,8,16,22,23,8,14,24,24,16,23,23,25,14,21,24,27,22,23,42,36,24,24,46,40,32,28,41,33,28,26,40,35,11,14,22,21,14,12,24,20,22,24,27,27,21,20,27,26,22,21,39,34,24,20,40,34,32,26,40,33,26,20,35,30,16,23,32,28,14,21,28,26,30,36,36,33,26,34,32,33,23,25,41,33,24,27,40,35,36,33,40,30,32,33,36,32,22,24,32,26,21,20,26,20,39,40,40,35,34,34,33,30,27,27,40,33,27,26,35,30,40,35,41,32,33,30,32,28,0,8,6,11,6,11,11,15,8,22,11,22,11,22,15,25,8,8,16,14,16,14,23,21,22,24,23,24,23,24,25,27,6,16,12,20,18,22,20,25,16,32,20,34,22,32,25,36,11,14,20,22,22,21,27,28,23,28,27,32,24,26,27,32,6,16,18,22,12,20,20,25,16,32,22,32,20,34,25,36,11,14,22,21,20,22,27,28,23,28,24,26,27,32,27,32,11,23,20,27,20,27,22,28,23,41,27,40,27,40,28,40,15,21,25,28,25,28,28,32,25,33,27,33,27,33,26,34,8,22,16,23,16,23,23,25,8,24,14,24,14,24,21,27,22,24,32,28,32,28,41,33,24,24,28,24,28,24,33,27,11,23,20,27,22,24,27,27,14,28,22,32,21,26,28,32,22,24,34,32,32,26,40,33,24,24,32,30,26,20,33,28,11,23,22,24,20,27,27,27,14,28,21,26,22,32,28,32,22,24,32,26,34,32,40,33,24,24,26,20,32,30,33,28,15,25,25,27,25,27,28,26,21,33,28,33,28,33,32,34,25,27,36,32,36,32,40,34,27,27,32,28,32,28,34,30,6,11,18,20,11,15,22,25,16,23,22,27,14,21,21,28,16,14,30,26,23,21,36,34,32,28,36,32,28,26,33,33,11,14,20,22,22,21,27,28,23,28,27,32,24,26,27,32,14,12,26,24,24,20,32,31,28,24,32,30,24,20,27,28,18,22,36,34,20,25,34,36,30,36,39,40,26,34,34,40,22,21,39,34,27,28,40,40,36,33,40,35,32,33,35,37,22,24,34,32,27,27,32,32,36,40,40,41,32,35,33,37,21,20,34,31,27,26,33,34,33,30,35,32,27,26,26,29,11,22,22,27,14,21,24,27,14,24,21,27,12,20,20,26,23,24,36,32,28,26,40,35,28,24,33,27,24,20,30,26,15,21,25,28,21,20,27,26,21,26,28,32,20,20,26,28,21,20,34,31,26,20,35,30,26,20,33,28,20,12,26,22,20,27,34,32,22,28,32,32,26,32,34,33,24,31,31,34,27,27,40,33,32,32,41,37,32,27,35,26,30,28,32,29,25,27,36,32,28,26,32,28,34,35,40,37,31,30,34,33,28,26,40,34,32,28,37,33,33,26,37,29,28,22,29,26,6,18,18,22,6,18,16,22,18,36,22,32,18,36,22,34,18,22,36,32,16,22,32,32,36,42,42,41,30,39,36,40,6,16,18,22,12,20,20,25,16,32,22,32,20,34,25,36,18,22,36,34,20,25,34,36,30,36,39,40,26,34,34,40,18,36,36,42,18,36,30,39,36,60,42,54,36,60,39,54,22,32,42,41,22,34,36,40,42,54,46,48,39,54,40,48,16,32,30,36,20,34,26,34,32,54,36,48,34,54,34,48,22,32,39,40,25,36,34,40,36,48,40,44,34,48,34,44,18,36,36,42,16,30,32,36,22,42,32,41,22,39,32,40,36,42,60,54,32,36,54,48,42,46,54,48,36,40,48,44,18,30,36,39,20,26,34,34,22,36,34,40,25,34,36,40,36,39,60,54,34,34,54,48,39,40,54,48,34,34,48,44,22,42,42,46,22,39,36,40,32,54,41,48,34,54,40,48,32,41,54,48,32,40,48,44,41,48,48,42,40,48,44,42,22,36,39,40,25,34,34,34,32,48,40,44,36,48,40,44,34,40,54,48,36,40,48,44,40,44,48,42,40,44,44,42,8,16,22,23,11,20,23,27,22,32,24,28,22,34,24,32,22,23,42,36,23,27,41,40,42,41,46,40,36,40,40,41,11,14,22,21,20,22,27,28,23,28,24,26,27,32,27,32,22,21,39,34,27,28,40,40,36,33,40,35,32,33,35,37,22,32,42,41,22,34,36,40,42,54,46,48,39,54,40,48,24,28,46,40,24,32,40,41,46,48,48,42,40,48,39,42,23,28,36,33,27,32,32,33,41,48,40,40,40,48,35,40,24,26,40,35,27,32,35,37,40,40,39,34,35,40,30,34,16,30,32,36,14,26,28,32,23,36,28,33,21,34,26,33,32,36,54,48,28,32,48,44,41,40,48,40,33,35,40,37,20,26,34,34,22,24,32,31,27,32,32,33,28,31,32,34,34,34,54,48,32,31,48,44,40,35,48,40,33,30,40,37,23,36,41,40,21,34,33,35,36,48,40,40,34,48,35,40,28,33,48,40,26,33,40,37,40,40,42,32,35,40,34,32,27,32,40,35,28,31,33,30,40,44,41,37,40,44,37,37,32,33,48,40,32,34,40,37,41,37,42,32,37,37,34,32,8,22,16,23,11,22,14,21,22,42,23,36,22,39,21,34,22,24,32,28,23,24,28,26,42,46,41,40,36,40,33,35,11,23,20,27,20,27,22,28,23,41,27,40,27,40,28,40,22,24,34,32,27,27,32,32,36,40,40,41,32,35,33,37,16,32,30,36,20,34,26,34,32,54,36,48,34,54,34,48,23,28,36,33,27,32,32,33,41,48,40,40,40,48,35,40,14,28,26,32,22,32,24,31,28,48,32,44,32,48,31,44,21,26,34,33,28,32,31,34,33,40,35,37,33,40,30,37,22,42,32,41,23,36,28,33,24,46,28,40,24,40,26,35,42,46,54,48,41,40,48,40,46,48,48,42,40,39,40,34,22,36,34,40,27,32,32,33,24,40,32,41,27,35,32,37,39,40,54,48,40,35,48,40,40,39,48,42,35,30,40,34,23,41,36,40,27,40,32,35,28,48,33,40,32,48,33,40,36,40,48,40,40,41,44,37,40,42,40,32,41,42,37,32,21,33,34,35,28,33,31,30,26,40,33,37,32,40,34,37,34,35,48,40,40,37,44,37,35,34,40,32,37,34,37,32,11,22,22,27,15,25,21,28,23,36,24,32,21,34,20,31,23,24,36,32,25,27,33,33,41,40,40,36,33,35,30,32,15,21,25,28,25,28,28,32,25,33,27,33,27,33,26,34,21,20,34,31,27,26,33,34,33,30,35,32,27,26,26,29,22,32,39,40,25,36,34,40,36,48,40,44,34,48,34,44,24,26,40,35,27,32,35,37,40,40,39,34,35,40,30,34,21,26,34,33,28,32,31,34,33,40,35,37,33,40,30,37,20,20,34,30,26,28,30,33,30,28,30,26,26,28,21,26,22,39,32,40,21,34,26,33,24,40,26,35,20,34,20,30,36,40,48,44,33,35,40,37,40,39,40,34,30,30,28,26,25,34,36,40,28,31,32,34,27,35,32,37,26,30,28,33,34,34,48,44,33,30,40,37,35,30,40,34,26,21,28,26,27,40,40,41,28,40,33,37,32,44,35,37,31,44,30,37,32,35,44,37,33,37,37,35,36,34,34,25,32,34,26,25,28,33,40,37,32,34,34,33,33,37,37,35,34,37,33,35,31,30,44,37,34,33,37,35,32,26,34,25,29,26,26,25,6,18,18,22,8,16,22,23,8,22,16,23,11,22,22,27,8,16,22,23,8,14,24,24,16,23,23,25,14,21,24,27,8,22,16,23,16,23,23,25,8,24,14,24,14,24,21,27,11,22,22,27,14,21,24,27,14,24,21,27,12,20,20,26,18,36,36,42,16,30,32,36,22,42,32,41,22,39,32,40,16,30,32,36,14,26,28,32,23,36,28,33,21,34,26,33,22,42,32,41,23,36,28,33,24,46,28,40,24,40,26,35,22,39,32,40,21,34,26,33,24,40,26,35,20,34,20,30,18,36,36,42,22,32,42,41,16,32,30,36,22,32,39,40,22,32,42,41,24,28,46,40,23,28,36,33,24,26,40,35,16,32,30,36,23,28,36,33,14,28,26,32,21,26,34,33,22,32,39,40,24,26,40,35,21,26,34,33,20,20,34,30,22,42,42,46,23,36,41,40,23,41,36,40,27,40,40,41,23,36,41,40,24,32,40,36,25,33,33,30,27,33,35,32,23,41,36,40,25,33,33,30,24,40,32,36,27,35,33,32,27,40,40,41,27,33,35,32,27,35,33,32,26,30,30,28,18,22,36,32,22,23,42,36,22,24,32,28,23,24,36,32,22,23,42,36,24,24,46,40,32,28,41,33,28,26,40,35,22,24,32,28,32,28,41,33,24,24,28,24,28,24,33,27,23,24,36,32,28,26,40,35,28,24,33,27,24,20,30,26,36,42,60,54,32,36,54,48,42,46,54,48,36,40,48,44,32,36,54,48,28,32,48,44,41,40,48,40,33,35,40,37,42,46,54,48,41,40,48,40,46,48,48,42,40,39,40,34,36,40,48,44,33,35,40,37,40,39,40,34,30,30,28,26,22,32,42,41,24,28,46,40,23,28,36,33,24,26,40,35,24,28,46,40,24,24,48,39,28,24,40,30,24,20,39,30,23,28,36,33,28,24,40,30,24,24,32,27,26,20,35,26,24,26,40,35,24,20,39,30,26,20,35,26,20,12,30,21,32,41,54,48,28,33,48,40,36,40,48,40,32,35,44,37,28,33,48,40,24,27,42,34,33,30,40,28,27,26,34,26,36,40,48,40,33,30,40,28,40,39,44,34,35,30,37,26,32,35,44,37,27,26,34,26,35,30,37,26,26,21,26,18,6,16,18,22,11,14,22,21,11,23,20,27,15,21,25,28,11,14,22,21,14,12,24,20,22,24,27,27,21,20,27,26,11,23,20,27,22,24,27,27,14,28,22,32,21,26,28,32,15,21,25,28,21,20,27,26,21,26,28,32,20,20,26,28,18,30,36,39,20,26,34,34,22,36,34,40,25,34,36,40,20,26,34,34,22,24,32,31,27,32,32,33,28,31,32,34,22,36,34,40,27,32,32,33,24,40,32,41,27,35,32,37,25,34,36,40,28,31,32,34,27,35,32,37,26,30,28,33,16,32,30,36,23,28,36,33,14,28,26,32,21,26,34,33,23,28,36,33,28,24,40,30,24,24,32,27,26,20,35,26,14,28,26,32,24,24,32,27,12,24,24,30,20,20,31,28,21,26,34,33,26,20,35,26,20,20,31,28,20,12,30,22,22,36,39,40,27,32,40,35,21,33,34,35,28,33,40,37,27,32,40,35,32,30,41,32,27,27,33,26,32,28,37,29,21,33,34,35,27,27,33,26,20,30,31,32,26,26,34,29,28,33,40,37,32,28,37,29,26,26,34,29,28,22,33,26,18,22,36,34,22,21,39,34,22,24,34,32,21,20,34,31,22,21,39,34,24,20,40,34,32,26,40,33,26,20,35,30,22,24,34,32,32,26,40,33,24,24,32,30,26,20,33,28,21,20,34,31,26,20,35,30,26,20,33,28,20,12,26,22,36,39,60,54,34,34,54,48,39,40,54,48,34,34,48,44,34,34,54,48,32,31,48,44,40,35,48,40,33,30,40,37,39,40,54,48,40,35,48,40,40,39,48,42,35,30,40,34,34,34,48,44,33,30,40,37,35,30,40,34,26,21,28,26,22,32,39,40,24,26,40,35,21,26,34,33,20,20,34,30,24,26,40,35,24,20,39,30,26,20,35,26,20,12,30,21,21,26,34,33,26,20,35,26,20,20,31,28,20,12,30,22,20,20,34,30,20,12,30,21,20,12,30,22,12,0,21,12,34,40,54,48,32,33,48,40,34,35,48,40,31,30,44,37,32,33,48,40,30,28,42,34,33,26,40,28,28,22,34,26,34,35,48,40,33,26,40,28,34,30,44,34,30,21,37,26,31,30,44,37,28,22,34,26,30,21,37,26,22,12,26,18,8,22,22,24,11,22,23,24,16,32,23,28,20,34,27,32,16,23,32,28,14,21,28,26,30,36,36,33,26,34,32,33,11,23,22,24,20,27,27,27,14,28,21,26,22,32,28,32,20,27,34,32,22,28,32,32,26,32,34,33,24,31,31,34,22,42,42,46,22,39,36,40,32,54,41,48,34,54,40,48,23,36,41,40,21,34,33,35,36,48,40,40,34,48,35,40,23,41,36,40,27,40,32,35,28,48,33,40,32,48,33,40,27,40,40,41,28,40,33,37,32,44,35,37,31,44,30,37,22,42,42,46,23,36,41,40,23,41,36,40,27,40,40,41,32,41,54,48,28,33,48,40,36,40,48,40,32,35,44,37,22,36,39,40,27,32,40,35,21,33,34,35,28,33,40,37,34,40,54,48,32,33,48,40,34,35,48,40,31,30,44,37,24,46,46,48,24,40,40,39,28,48,40,42,32,48,41,42,28,40,48,42,26,35,40,34,33,40,40,32,33,40,37,32,24,40,40,39,27,35,35,30,26,40,35,34,32,40,37,34,32,41,48,42,32,37,40,34,33,37,40,32,34,37,37,32,16,23,32,28,22,27,36,32,23,28,28,24,27,32,32,30,23,25,41,33,24,27,40,35,36,33,40,30,32,33,36,32,22,24,32,26,34,32,40,33,24,24,26,20,32,30,33,28,27,27,40,33,32,32,41,37,32,27,35,26,30,28,32,29,32,41,54,48,32,40,48,44,41,48,48,42,40,48,44,42,28,33,48,40,26,33,40,37,40,40,42,32,35,40,34,32,36,40,48,40,40,41,44,37,40,42,40,32,41,42,37,32,32,35,44,37,33,37,37,35,36,34,34,25,32,34,26,25,23,36,41,40,24,32,40,36,25,33,33,30,27,33,35,32,28,33,48,40,24,27,42,34,33,30,40,28,27,26,34,26,27,32,40,35,32,30,41,32,27,27,33,26,32,28,37,29,32,33,48,40,30,28,42,34,33,26,40,28,28,22,34,26,28,40,48,42,26,35,40,34,33,40,40,32,33,40,37,32,24,30,42,32,20,26,32,25,30,28,32,18,26,28,25,18,32,36,44,34,33,32,37,26,35,34,37,25,37,34,35,25,30,32,42,32,28,29,32,25,32,26,32,18,29,26,25,18,11,23,22,24,15,21,21,20,22,36,27,32,25,34,28,31,22,24,32,26,21,20,26,20,39,40,40,35,34,34,33,30,15,25,25,27,25,27,28,26,21,33,28,33,28,33,32,34,25,27,36,32,28,26,32,28,34,35,40,37,31,30,34,33,22,36,39,40,25,34,34,34,32,48,40,44,36,48,40,44,27,32,40,35,28,31,33,30,40,44,41,37,40,44,37,37,21,33,34,35,28,33,31,30,26,40,33,37,32,40,34,37,28,33,40,37,32,34,34,33,33,37,37,35,34,37,33,35,23,41,36,40,25,33,33,30,24,40,32,36,27,35,33,32,36,40,48,40,33,30,40,28,40,39,44,34,35,30,37,26,21,33,34,35,27,27,33,26,20,30,31,32,26,26,34,29,34,35,48,40,33,26,40,28,34,30,44,34,30,21,37,26,24,40,40,39,27,35,35,30,26,40,35,34,32,40,37,34,32,36,44,34,33,32,37,26,35,34,37,25,37,34,35,25,20,30,34,30,26,26,30,21,20,28,30,26,28,28,33,26,31,32,44,34,34,29,37,26,30,26,37,25,33,26,35,25,20,27,34,32,25,28,34,31,27,32,32,30,28,31,31,30,27,27,40,33,27,26,35,30,40,35,41,32,33,30,32,28,25,27,36,32,36,32,40,34,27,27,32,28,32,28,34,30,28,26,40,34,32,28,37,33,33,26,37,29,28,22,29,26,34,40,54,48,36,40,48,44,40,44,48,42,40,44,44,42,32,33,48,40,32,34,40,37,41,37,42,32,37,37,34,32,34,35,48,40,40,37,44,37,35,34,40,32,37,34,37,32,31,30,44,37,34,33,37,35,32,26,34,25,29,26,26,25,27,40,40,41,27,33,35,32,27,35,33,32,26,30,30,28,32,35,44,37,27,26,34,26,35,30,37,26,26,21,26,18,28,33,40,37,32,28,37,29,26,26,34,29,28,22,33,26,31,30,44,37,28,22,34,26,30,21,37,26,22,12,26,18,32,41,48,42,32,37,40,34,33,37,40,32,34,37,37,32,30,32,42,32,28,29,32,25,32,26,32,18,29,26,25,18,31,32,44,34,34,29,37,26,30,26,37,25,33,26,35,25,30,28,42,32,30,26,32,25,28,18,32,18,26,18,25,18,0,8,8,8,6,11,16,14,6,16,11,14,12,20,20,22,6,11,16,14,11,15,23,21,18,22,22,21,20,25,27,28,6,16,11,14,18,22,22,21,11,23,15,21,20,27,25,28,12,20,20,22,20,25,27,28,20,27,25,28,22,28,28,32,8,22,22,24,11,22,23,24,16,32,23,28,20,34,27,32,11,22,23,24,15,25,25,27,22,32,24,26,25,36,27,32,16,32,23,28,22,32,24,26,23,41,25,33,27,40,27,33,20,34,27,32,25,36,27,32,27,40,27,33,28,40,26,34,8,22,22,24,16,23,32,28,11,23,22,24,20,27,34,32,16,23,32,28,23,25,41,33,22,24,32,26,27,27,40,33,11,23,22,24,22,24,32,26,15,25,25,27,25,27,36,32,20,27,34,32,27,27,40,33,25,27,36,32,28,26,40,34,8,24,24,24,14,24,28,24,14,28,24,24,22,32,32,30,14,24,28,24,21,27,33,27,21,26,26,20,28,32,33,28,14,28,24,24,21,26,26,20,21,33,27,27,28,33,32,28,22,32,32,30,28,32,33,28,28,33,32,28,32,34,34,30,6,11,16,14,11,15,23,21,18,22,22,21,20,25,27,28,18,20,30,26,22,25,36,34,36,34,39,34,34,36,40,40,11,14,14,12,22,21,24,20,22,24,21,20,27,27,27,26,20,22,26,24,27,28,32,31,34,32,34,31,32,32,33,34,16,23,32,28,14,21,28,26,30,36,36,33,26,34,32,33,22,27,36,32,21,28,33,33,39,40,40,35,34,40,35,37,23,28,28,24,24,26,24,20,36,40,33,30,32,35,27,26,27,32,32,30,27,32,27,28,40,41,35,32,33,37,26,29,11,22,23,24,14,21,28,26,20,27,27,27,22,28,32,32,22,27,36,32,24,27,40,35,34,32,40,33,32,32,41,37,15,21,21,20,21,20,26,20,25,27,28,26,28,26,32,28,25,28,34,31,27,26,35,30,36,32,40,34,32,28,37,33,14,24,28,24,12,20,24,20,26,32,32,27,24,31,30,28,21,27,33,27,20,26,30,26,34,33,35,26,31,34,32,29,21,26,26,20,20,20,20,12,34,35,33,26,31,30,28,22,28,32,33,28,26,28,26,22,40,37,37,29,34,33,29,26,6,16,11,14,18,22,22,21,11,23,15,21,20,27,25,28,11,14,14,12,22,21,24,20,22,24,21,20,27,27,27,26,18,30,20,26,36,39,34,34,22,36,25,34,34,40,36,40,20,26,22,24,34,34,32,31,27,32,28,31,32,33,32,34,11,23,22,24,20,27,27,27,14,28,21,26,22,32,28,32,15,21,21,20,25,28,27,26,21,26,20,20,28,32,26,28,22,36,27,32,34,40,32,33,24,40,27,35,32,41,32,37,25,34,28,31,36,40,32,34,27,35,26,30,32,37,28,33,16,32,23,28,30,36,36,33,14,28,21,26,26,32,34,33,23,28,28,24,36,33,40,30,24,24,26,20,32,27,35,26,22,36,27,32,39,40,40,35,21,33,28,33,34,35,40,37,27,32,32,30,40,35,41,32,27,27,32,28,33,26,37,29,14,28,24,24,26,32,32,27,12,24,20,20,24,30,31,28,21,26,26,20,34,33,35,26,20,20,20,12,31,28,30,22,21,33,27,27,34,35,33,26,20,30,26,26,31,32,34,29,28,33,32,28,40,37,37,29,26,26,28,22,34,29,33,26,12,20,20,22,20,25,27,28,20,27,25,28,22,28,28,32,20,22,26,24,27,28,32,31,34,32,34,31,32,32,33,34,20,26,22,24,34,34,32,31,27,32,28,31,32,33,32,34,22,24,24,24,32,31,30,30,32,30,31,30,30,28,28,30,20,27,34,32,22,28,32,32,26,32,34,33,24,31,31,34,25,28,34,31,28,32,33,34,34,33,34,30,31,34,30,33,27,32,32,30,32,33,30,28,32,36,33,32,30,32,28,29,28,31,31,30,32,34,28,30,33,32,30,28,28,29,22,26,20,34,27,32,26,34,32,33,22,32,28,32,24,31,31,34,27,32,32,30,32,33,36,32,32,30,33,28,30,28,32,29,25,34,28,31,34,34,33,30,28,33,32,34,31,30,34,33,28,31,31,30,33,30,32,28,32,28,34,30,28,22,29,26,22,32,32,30,24,31,30,28,24,30,31,28,24,30,30,30,28,32,33,28,31,34,32,29,31,28,30,22,30,30,28,26,28,33,32,28,31,30,28,22,31,32,34,29,30,28,30,26,32,34,34,30,34,33,29,26,34,29,33,26,30,26,26,24,8,22,22,24,11,22,23,24,16,32,23,28,20,34,27,32,16,23,32,28,14,21,28,26,30,36,36,33,26,34,32,33,11,23,22,24,20,27,27,27,14,28,21,26,22,32,28,32,20,27,34,32,22,28,32,32,26,32,34,33,24,31,31,34,22,42,42,46,22,39,36,40,32,54,41,48,34,54,40,48,23,36,41,40,21,34,33,35,36,48,40,40,34,48,35,40,23,41,36,40,27,40,32,35,28,48,33,40,32,48,33,40,27,40,40,41,28,40,33,37,32,44,35,37,31,44,30,37,22,42,42,46,23,36,41,40,23,41,36,40,27,40,40,41,32,41,54,48,28,33,48,40,36,40,48,40,32,35,44,37,22,36,39,40,27,32,40,35,21,33,34,35,28,33,40,37,34,40,54,48,32,33,48,40,34,35,48,40,31,30,44,37,24,46,46,48,24,40,40,39,28,48,40,42,32,48,41,42,28,40,48,42,26,35,40,34,33,40,40,32,33,40,37,32,24,40,40,39,27,35,35,30,26,40,35,34,32,40,37,34,32,41,48,42,32,37,40,34,33,37,40,32,34,37,37,32,11,22,23,24,15,25,25,27,22,32,24,26,25,36,27,32,22,27,36,32,21,28,33,33,39,40,40,35,34,40,35,37,15,21,21,20,25,28,27,26,21,26,20,20,28,32,26,28,25,28,34,31,28,32,33,34,34,33,34,30,31,34,30,33,23,36,41,40,21,34,33,35,36,48,40,40,34,48,35,40,24,32,40,36,20,31,30,32,40,44,39,34,34,44,30,34,25,33,33,30,27,33,27,26,33,40,30,28,33,40,26,28,27,33,35,32,26,34,26,29,35,37,30,26,30,37,21,26,22,39,36,40,21,34,33,35,27,40,32,35,28,40,33,37,32,40,48,44,26,33,40,37,40,41,44,37,33,37,37,35,25,34,34,34,28,31,33,30,28,33,31,30,32,34,34,33,36,40,48,44,32,34,40,37,40,37,44,37,34,33,37,35,24,40,40,39,20,34,30,30,32,44,36,34,31,44,32,34,26,35,40,34,20,30,28,26,35,37,34,25,30,37,26,25,27,35,35,30,26,30,26,21,33,37,32,26,34,37,29,26,32,37,40,34,28,33,28,26,37,35,34,25,33,35,26,25,16,32,23,28,22,32,24,26,23,41,25,33,27,40,27,33,23,28,28,24,24,26,24,20,36,40,33,30,32,35,27,26,22,36,27,32,34,40,32,33,24,40,27,35,32,41,32,37,27,32,32,30,32,33,30,28,32,36,33,32,30,32,28,29,23,41,36,40,27,40,32,35,28,48,33,40,32,48,33,40,25,33,33,30,27,33,27,26,33,40,30,28,33,40,26,28,24,40,32,36,32,41,30,32,24,42,27,34,30,42,28,34,27,35,33,32,32,37,28,29,27,34,26,26,28,34,22,26,32,54,41,48,36,48,40,40,28,48,33,40,32,44,35,37,41,48,48,42,40,40,42,32,40,42,40,32,36,34,34,25,32,48,40,44,40,44,41,37,26,40,33,37,33,37,37,35,40,44,48,42,41,37,42,32,35,34,40,32,32,26,34,25,28,48,40,42,32,44,36,34,24,42,30,32,30,42,32,32,33,40,40,32,35,37,34,25,30,32,28,18,32,32,26,18,26,40,35,34,33,37,32,26,20,32,26,25,28,32,29,25,33,37,40,32,37,35,34,25,26,25,28,18,29,25,26,18,20,34,27,32,25,36,27,32,27,40,27,33,28,40,26,34,27,32,32,30,27,32,27,28,40,41,35,32,33,37,26,29,25,34,28,31,36,40,32,34,27,35,26,30,32,37,28,33,28,31,31,30,32,34,28,30,33,32,30,28,28,29,22,26,27,40,40,41,28,40,33,37,32,44,35,37,31,44,30,37,27,33,35,32,26,34,26,29,35,37,30,26,30,37,21,26,27,35,33,32,32,37,28,29,27,34,26,26,28,34,22,26,26,30,30,28,28,33,22,26,26,26,21,18,22,26,12,18,34,54,40,48,34,48,35,40,32,48,33,40,31,44,30,37,40,48,44,42,35,40,34,32,41,42,37,32,32,34,26,25,36,48,40,44,40,44,37,37,32,40,34,37,34,37,33,35,40,44,44,42,37,37,34,32,37,34,37,32,29,26,26,25,32,48,41,42,31,44,32,34,30,42,32,32,30,42,28,32,33,40,37,32,30,37,26,25,32,32,26,18,28,32,18,18,32,40,37,34,34,37,29,26,28,32,29,25,30,32,26,25,34,37,37,32,33,35,26,25,29,25,26,18,26,25,18,18,8,22,22,24,16,23,32,28,11,23,22,24,20,27,34,32,11,22,23,24,14,21,28,26,20,27,27,27,22,28,32,32,16,32,23,28,30,36,36,33,14,28,21,26,26,32,34,33,20,34,27,32,26,34,32,33,22,32,28,32,24,31,31,34,22,42,42,46,23,36,41,40,23,41,36,40,27,40,40,41,22,39,36,40,21,34,33,35,27,40,32,35,28,40,33,37,32,54,41,48,36,48,40,40,28,48,33,40,32,44,35,37,34,54,40,48,34,48,35,40,32,48,33,40,31,44,30,37,22,42,42,46,32,41,54,48,22,36,39,40,34,40,54,48,23,36,41,40,28,33,48,40,27,32,40,35,32,33,48,40,23,41,36,40,36,40,48,40,21,33,34,35,34,35,48,40,27,40,40,41,32,35,44,37,28,33,40,37,31,30,44,37,24,46,46,48,28,40,48,42,24,40,40,39,32,41,48,42,24,40,40,39,26,35,40,34,27,35,35,30,32,37,40,34,28,48,40,42,33,40,40,32,26,40,35,34,33,37,40,32,32,48,41,42,33,40,37,32,32,40,37,34,34,37,37,32,16,23,32,28,23,25,41,33,22,24,32,26,27,27,40,33,22,27,36,32,24,27,40,35,34,32,40,33,32,32,41,37,23,28,28,24,36,33,40,30,24,24,26,20,32,27,35,26,27,32,32,30,32,33,36,32,32,30,33,28,30,28,32,29,32,41,54,48,28,33,48,40,36,40,48,40,32,35,44,37,32,40,48,44,26,33,40,37,40,41,44,37,33,37,37,35,41,48,48,42,40,40,42,32,40,42,40,32,36,34,34,25,40,48,44,42,35,40,34,32,41,42,37,32,32,34,26,25,23,36,41,40,28,33,48,40,27,32,40,35,32,33,48,40,24,32,40,36,24,27,42,34,32,30,41,32,30,28,42,34,25,33,33,30,33,30,40,28,27,27,33,26,33,26,40,28,27,33,35,32,27,26,34,26,32,28,37,29,28,22,34,26,28,40,48,42,24,30,42,32,32,36,44,34,30,32,42,32,26,35,40,34,20,26,32,25,33,32,37,26,28,29,32,25,33,40,40,32,30,28,32,18,35,34,37,25,32,26,32,18,33,40,37,32,26,28,25,18,37,34,35,25,29,26,25,18,11,23,22,24,22,24,32,26,15,25,25,27,25,27,36,32,15,21,21,20,21,20,26,20,25,27,28,26,28,26,32,28,22,36,27,32,39,40,40,35,21,33,28,33,34,35,40,37,25,34,28,31,34,34,33,30,28,33,32,34,31,30,34,33,22,36,39,40,27,32,40,35,21,33,34,35,28,33,40,37,25,34,34,34,28,31,33,30,28,33,31,30,32,34,34,33,32,48,40,44,40,44,41,37,26,40,33,37,33,37,37,35,36,48,40,44,40,44,37,37,32,40,34,37,34,37,33,35,23,41,36,40,36,40,48,40,21,33,34,35,34,35,48,40,25,33,33,30,33,30,40,28,27,27,33,26,33,26,40,28,24,40,32,36,40,39,44,34,20,30,31,32,34,30,44,34,27,35,33,32,35,30,37,26,26,26,34,29,30,21,37,26,24,40,40,39,32,36,44,34,20,30,34,30,31,32,44,34,27,35,35,30,33,32,37,26,26,26,30,21,34,29,37,26,26,40,35,34,35,34,37,25,20,28,30,26,30,26,37,25,32,40,37,34,37,34,35,25,28,28,33,26,33,26,35,25,20,27,34,32,27,27,40,33,25,27,36,32,28,26,40,34,25,28,34,31,27,26,35,30,36,32,40,34,32,28,37,33,27,32,32,30,40,35,41,32,27,27,32,28,33,26,37,29,28,31,31,30,33,30,32,28,32,28,34,30,28,22,29,26,34,40,54,48,32,33,48,40,34,35,48,40,31,30,44,37,36,40,48,44,32,34,40,37,40,37,44,37,34,33,37,35,40,44,48,42,41,37,42,32,35,34,40,32,32,26,34,25,40,44,44,42,37,37,34,32,37,34,37,32,29,26,26,25,27,40,40,41,32,35,44,37,28,33,40,37,31,30,44,37,27,33,35,32,27,26,34,26,32,28,37,29,28,22,34,26,27,35,33,32,35,30,37,26,26,26,34,29,30,21,37,26,26,30,30,28,26,21,26,18,28,22,33,26,22,12,26,18,32,41,48,42,30,32,42,32,31,32,44,34,30,28,42,32,32,37,40,34,28,29,32,25,34,29,37,26,30,26,32,25,33,37,40,32,32,26,32,18,30,26,37,25,28,18,32,18,34,37,37,32,29,26,25,18,33,26,35,25,26,18,25,18,8,24,24,24,14,24,28,24,14,28,24,24,22,32,32,30,14,24,28,24,12,20,24,20,26,32,32,27,24,31,30,28,14,28,24,24,26,32,32,27,12,24,20,20,24,30,31,28,22,32,32,30,24,31,30,28,24,30,31,28,24,30,30,30,24,46,46,48,24,40,40,39,28,48,40,42,32,48,41,42,24,40,40,39,20,34,30,30,32,44,36,34,31,44,32,34,28,48,40,42,32,44,36,34,24,42,30,32,30,42,32,32,32,48,41,42,31,44,32,34,30,42,32,32,30,42,28,32,24,46,46,48,28,40,48,42,24,40,40,39,32,41,48,42,28,40,48,42,24,30,42,32,32,36,44,34,30,32,42,32,24,40,40,39,32,36,44,34,20,30,34,30,31,32,44,34,32,41,48,42,30,32,42,32,31,32,44,34,30,28,42,32,24,48,48,48,24,39,42,36,24,42,39,36,30,42,42,36,24,39,42,36,20,30,32,24,27,34,34,24,28,34,32,24,24,42,39,36,27,34,34,24,20,32,30,24,28,32,34,24,30,42,42,36,28,34,32,24,28,32,34,24,30,32,32,24,14,24,28,24,21,27,33,27,21,26,26,20,28,32,33,28,21,27,33,27,20,26,30,26,34,33,35,26,31,34,32,29,21,26,26,20,34,33,35,26,20,20,20,12,31,28,30,22,28,32,33,28,31,34,32,29,31,28,30,22,30,30,28,26,28,40,48,42,26,35,40,34,33,40,40,32,33,40,37,32,26,35,40,34,20,30,28,26,35,37,34,25,30,37,26,25,33,40,40,32,35,37,34,25,30,32,28,18,32,32,26,18,33,40,37,32,30,37,26,25,32,32,26,18,28,32,18,18,24,40,40,39,26,35,40,34,27,35,35,30,32,37,40,34,26,35,40,34,20,26,32,25,33,32,37,26,28,29,32,25,27,35,35,30,33,32,37,26,26,26,30,21,34,29,37,26,32,37,40,34,28,29,32,25,34,29,37,26,30,26,32,25,24,39,42,36,20,30,32,24,27,34,34,24,28,34,32,24,20,30,32,24,12,21,18,12,26,26,25,12,22,26,18,12,27,34,34,24,26,26,25,12,26,25,26,12,29,25,25,12,28,34,32,24,22,26,18,12,29,25,25,12,26,25,18,12,14,28,24,24,21,26,26,20,21,33,27,27,28,33,32,28,21,26,26,20,20,20,20,12,34,35,33,26,31,30,28,22,21,33,27,27,34,35,33,26,20,30,26,26,31,32,34,29,28,33,32,28,31,30,28,22,31,32,34,29,30,28,30,26,24,40,40,39,27,35,35,30,26,40,35,34,32,40,37,34,27,35,35,30,26,30,26,21,33,37,32,26,34,37,29,26,26,40,35,34,33,37,32,26,20,32,26,25,28,32,29,25,32,40,37,34,34,37,29,26,28,32,29,25,30,32,26,25,28,48,40,42,33,40,40,32,26,40,35,34,33,37,40,32,33,40,40,32,30,28,32,18,35,34,37,25,32,26,32,18,26,40,35,34,35,34,37,25,20,28,30,26,30,26,37,25,33,37,40,32,32,26,32,18,30,26,37,25,28,18,32,18,24,42,39,36,27,34,34,24,20,32,30,24,28,32,34,24,27,34,34,24,26,26,25,12,26,25,26,12,29,25,25,12,20,32,30,24,26,25,26,12,12,18,21,12,22,18,26,12,28,32,34,24,29,25,25,12,22,18,26,12,26,18,25,12,22,32,32,30,28,32,33,28,28,33,32,28,32,34,34,30,28,32,33,28,26,28,26,22,40,37,37,29,34,33,29,26,28,33,32,28,40,37,37,29,26,26,28,22,34,29,33,26,32,34,34,30,34,33,29,26,34,29,33,26,30,26,26,24,32,41,48,42,32,37,40,34,33,37,40,32,34,37,37,32,32,37,40,34,28,33,28,26,37,35,34,25,33,35,26,25,33,37,40,32,37,35,34,25,26,25,28,18,29,25,26,18,34,37,37,32,33,35,26,25,29,25,26,18,26,25,18,18,32,48,41,42,33,40,37,32,32,40,37,34,34,37,37,32,33,40,37,32,26,28,25,18,37,34,35,25,29,26,25,18,32,40,37,34,37,34,35,25,28,28,33,26,33,26,35,25,34,37,37,32,29,26,25,18,33,26,35,25,26,18,25,18,30,42,42,36,28,34,32,24,28,32,34,24,30,32,32,24,28,34,32,24,22,26,18,12,29,25,25,12,26,25,18,12,28,32,34,24,29,25,25,12,22,18,26,12,26,18,25,12,30,32,32,24,26,25,18,12,26,18,25,12,24,18,18,12,0,6,0,6,6,8,8,11,6,18,6,18,8,16,11,20,6,8,8,11,18,16,22,22,18,22,16,22,22,23,23,27,6,18,6,18,18,22,16,22,18,36,18,36,22,32,22,34,8,16,11,20,22,23,23,27,22,32,22,34,24,28,24,32,0,8,6,11,6,11,11,15,8,22,11,22,11,22,15,25,6,11,11,15,18,20,22,25,16,23,14,21,22,27,21,28,8,22,11,22,16,23,14,21,22,42,22,39,23,36,21,34,11,22,15,25,22,27,21,28,23,36,21,34,24,32,20,31,6,18,8,16,18,22,22,23,8,22,11,22,16,23,22,27,18,22,22,23,36,32,42,36,22,24,23,24,32,28,36,32,8,22,11,22,22,24,23,24,16,32,20,34,23,28,27,32,16,23,22,27,32,28,36,32,23,28,27,32,28,24,32,30,6,16,11,14,18,22,22,21,11,23,15,21,20,27,25,28,18,22,22,21,36,34,39,34,22,24,21,20,34,32,34,31,11,23,15,21,22,24,21,20,22,36,25,34,27,32,28,31,20,27,25,28,34,32,34,31,27,32,28,31,32,30,31,30,6,8,8,11,18,16,22,22,18,22,16,22,22,23,23,27,18,16,22,22,36,30,42,39,36,32,32,32,42,36,41,40,18,22,16,22,36,32,32,32,36,42,30,39,42,41,36,40,22,23,23,27,42,36,41,40,42,41,36,40,46,40,40,41,8,8,16,14,16,14,23,21,22,24,23,24,23,24,25,27,16,14,23,21,30,26,36,34,32,28,28,26,36,32,33,33,22,24,23,24,32,28,28,26,42,46,36,40,41,40,33,35,23,24,25,27,36,32,33,33,41,40,33,35,40,36,30,32,8,16,8,14,22,23,24,24,16,23,14,21,23,25,24,27,22,23,24,24,42,36,46,40,32,28,28,26,41,33,40,35,16,23,14,21,32,28,28,26,30,36,26,34,36,33,32,33,23,25,24,27,41,33,40,35,36,33,32,33,40,30,36,32,11,14,14,12,22,21,24,20,22,24,21,20,27,27,27,26,22,21,24,20,39,34,40,34,32,26,26,20,40,33,35,30,22,24,21,20,32,26,26,20,39,40,34,34,40,35,33,30,27,27,27,26,40,33,35,30,40,35,33,30,41,32,32,28,6,18,6,18,18,22,16,22,18,36,18,36,22,32,22,34,18,22,16,22,36,32,32,32,36,42,30,39,42,41,36,40,18,36,18,36,36,42,30,39,36,60,36,60,42,54,39,54,22,32,22,34,42,41,36,40,42,54,39,54,46,48,40,48,6,16,12,20,18,22,20,25,16,32,20,34,22,32,25,36,18,22,20,25,36,34,34,36,30,36,26,34,39,40,34,40,16,32,20,34,30,36,26,34,32,54,34,54,36,48,34,48,22,32,25,36,39,40,34,40,36,48,34,48,40,44,34,44,18,36,16,30,36,42,32,36,22,42,22,39,32,41,32,40,36,42,32,36,60,54,54,48,42,46,36,40,54,48,48,44,22,42,22,39,42,46,36,40,32,54,34,54,41,48,40,48,32,41,32,40,54,48,48,44,41,48,40,48,48,42,44,42,18,30,20,26,36,39,34,34,22,36,25,34,34,40,36,40,36,39,34,34,60,54,54,48,39,40,34,34,54,48,48,44,22,36,25,34,39,40,34,34,32,48,36,48,40,44,40,44,34,40,36,40,54,48,48,44,40,44,40,44,48,42,44,42,8,16,11,20,22,23,23,27,22,32,22,34,24,28,24,32,22,23,23,27,42,36,41,40,42,41,36,40,46,40,40,41,22,32,22,34,42,41,36,40,42,54,39,54,46,48,40,48,24,28,24,32,46,40,40,41,46,48,40,48,48,42,39,42,11,14,20,22,22,21,27,28,23,28,27,32,24,26,27,32,22,21,27,28,39,34,40,40,36,33,32,33,40,35,35,37,23,28,27,32,36,33,32,33,41,48,40,48,40,40,35,40,24,26,27,32,40,35,35,37,40,40,35,40,39,34,30,34,16,30,14,26,32,36,28,32,23,36,21,34,28,33,26,33,32,36,28,32,54,48,48,44,41,40,33,35,48,40,40,37,23,36,21,34,41,40,33,35,36,48,34,48,40,40,35,40,28,33,26,33,48,40,40,37,40,40,35,40,42,32,34,32,20,26,22,24,34,34,32,31,27,32,28,31,32,33,32,34,34,34,32,31,54,48,48,44,40,35,33,30,48,40,40,37,27,32,28,31,40,35,33,30,40,44,40,44,41,37,37,37,32,33,32,34,48,40,40,37,41,37,37,37,42,32,34,32,0,8,6,11,6,11,11,15,8,22,11,22,11,22,15,25,8,8,16,14,16,14,23,21,22,24,23,24,23,24,25,27,6,16,12,20,18,22,20,25,16,32,20,34,22,32,25,36,11,14,20,22,22,21,27,28,23,28,27,32,24,26,27,32,6,16,18,22,12,20,20,25,16,32,22,32,20,34,25,36,11,14,22,21,20,22,27,28,23,28,24,26,27,32,27,32,11,23,20,27,20,27,22,28,23,41,27,40,27,40,28,40,15,21,25,28,25,28,28,32,25,33,27,33,27,33,26,34,8,22,16,23,16,23,23,25,8,24,14,24,14,24,21,27,22,24,32,28,32,28,41,33,24,24,28,24,28,24,33,27,11,23,20,27,22,24,27,27,14,28,22,32,21,26,28,32,22,24,34,32,32,26,40,33,24,24,32,30,26,20,33,28,11,23,22,24,20,27,27,27,14,28,21,26,22,32,28,32,22,24,32,26,34,32,40,33,24,24,26,20,32,30,33,28,15,25,25,27,25,27,28,26,21,33,28,33,28,33,32,34,25,27,36,32,36,32,40,34,27,27,32,28,32,28,34,30,6,11,11,15,18,20,22,25,16,23,14,21,22,27,21,28,16,14,23,21,30,26,36,34,32,28,28,26,36,32,33,33,18,22,20,25,36,34,34,36,30,36,26,34,39,40,34,40,22,21,27,28,39,34,40,40,36,33,32,33,40,35,35,37,11,14,22,21,20,22,27,28,23,28,24,26,27,32,27,32,14,12,24,20,26,24,32,31,28,24,24,20,32,30,27,28,22,24,27,27,34,32,32,32,36,40,32,35,40,41,33,37,21,20,27,26,34,31,33,34,33,30,27,26,35,32,26,29,11,22,14,21,22,27,24,27,14,24,12,20,21,27,20,26,23,24,28,26,36,32,40,35,28,24,24,20,33,27,30,26,20,27,22,28,34,32,32,32,26,32,24,31,34,33,31,34,27,27,32,32,40,33,41,37,32,27,30,28,35,26,32,29,15,21,21,20,25,28,27,26,21,26,20,20,28,32,26,28,21,20,26,20,34,31,35,30,26,20,20,12,33,28,26,22,25,27,28,26,36,32,32,28,34,35,31,30,40,37,34,33,28,26,32,28,40,34,37,33,33,26,28,22,37,29,29,26,8,22,11,22,16,23,14,21,22,42,22,39,23,36,21,34,22,24,23,24,32,28,28,26,42,46,36,40,41,40,33,35,16,32,20,34,30,36,26,34,32,54,34,54,36,48,34,48,23,28,27,32,36,33,32,33,41,48,40,48,40,40,35,40,11,23,20,27,20,27,22,28,23,41,27,40,27,40,28,40,22,24,27,27,34,32,32,32,36,40,32,35,40,41,33,37,14,28,22,32,26,32,24,31,28,48,32,48,32,44,31,44,21,26,28,32,34,33,31,34,33,40,33,40,35,37,30,37,22,42,23,36,32,41,28,33,24,46,24,40,28,40,26,35,42,46,41,40,54,48,48,40,46,48,40,39,48,42,40,34,23,41,27,40,36,40,32,35,28,48,32,48,33,40,33,40,36,40,40,41,48,40,44,37,40,42,41,42,40,32,37,32,22,36,27,32,34,40,32,33,24,40,27,35,32,41,32,37,39,40,40,35,54,48,48,40,40,39,35,30,48,42,40,34,21,33,28,33,34,35,31,30,26,40,32,40,33,37,34,37,34,35,40,37,48,40,44,37,35,34,37,34,40,32,37,32,11,22,15,25,22,27,21,28,23,36,21,34,24,32,20,31,23,24,25,27,36,32,33,33,41,40,33,35,40,36,30,32,22,32,25,36,39,40,34,40,36,48,34,48,40,44,34,44,24,26,27,32,40,35,35,37,40,40,35,40,39,34,30,34,15,21,25,28,25,28,28,32,25,33,27,33,27,33,26,34,21,20,27,26,34,31,33,34,33,30,27,26,35,32,26,29,21,26,28,32,34,33,31,34,33,40,33,40,35,37,30,37,20,20,26,28,34,30,30,33,30,28,26,28,30,26,21,26,22,39,21,34,32,40,26,33,24,40,20,34,26,35,20,30,36,40,33,35,48,44,40,37,40,39,30,30,40,34,28,26,27,40,28,40,40,41,33,37,32,44,31,44,35,37,30,37,32,35,33,37,44,37,37,35,36,34,32,34,34,25,26,25,25,34,28,31,36,40,32,34,27,35,26,30,32,37,28,33,34,34,33,30,48,44,40,37,35,30,26,21,40,34,28,26,28,33,32,34,40,37,34,33,33,37,34,37,37,35,33,35,31,30,34,33,44,37,37,35,32,26,29,26,34,25,26,25,6,18,8,16,18,22,22,23,8,22,11,22,16,23,22,27,8,16,8,14,22,23,24,24,16,23,14,21,23,25,24,27,18,36,16,30,36,42,32,36,22,42,22,39,32,41,32,40,16,30,14,26,32,36,28,32,23,36,21,34,28,33,26,33,8,22,16,23,16,23,23,25,8,24,14,24,14,24,21,27,11,22,14,21,22,27,24,27,14,24,12,20,21,27,20,26,22,42,23,36,32,41,28,33,24,46,24,40,28,40,26,35,22,39,21,34,32,40,26,33,24,40,20,34,26,35,20,30,18,36,22,32,36,42,42,41,16,32,22,32,30,36,39,40,22,32,24,28,42,41,46,40,23,28,24,26,36,33,40,35,22,42,23,36,42,46,41,40,23,41,27,40,36,40,40,41,23,36,24,32,41,40,40,36,25,33,27,33,33,30,35,32,16,32,23,28,30,36,36,33,14,28,21,26,26,32,34,33,22,32,24,26,39,40,40,35,21,26,20,20,34,33,34,30,23,41,25,33,36,40,33,30,24,40,27,35,32,36,33,32,27,40,27,33,40,41,35,32,27,35,26,30,33,32,30,28,18,22,22,23,36,32,42,36,22,24,23,24,32,28,36,32,22,23,24,24,42,36,46,40,32,28,28,26,41,33,40,35,36,42,32,36,60,54,54,48,42,46,36,40,54,48,48,44,32,36,28,32,54,48,48,44,41,40,33,35,48,40,40,37,22,24,32,28,32,28,41,33,24,24,28,24,28,24,33,27,23,24,28,26,36,32,40,35,28,24,24,20,33,27,30,26,42,46,41,40,54,48,48,40,46,48,40,39,48,42,40,34,36,40,33,35,48,44,40,37,40,39,30,30,40,34,28,26,22,32,24,28,42,41,46,40,23,28,24,26,36,33,40,35,24,28,24,24,46,40,48,39,28,24,24,20,40,30,39,30,32,41,28,33,54,48,48,40,36,40,32,35,48,40,44,37,28,33,24,27,48,40,42,34,33,30,27,26,40,28,34,26,23,28,28,24,36,33,40,30,24,24,26,20,32,27,35,26,24,26,24,20,40,35,39,30,26,20,20,12,35,26,30,21,36,40,33,30,48,40,40,28,40,39,35,30,44,34,37,26,32,35,27,26,44,37,34,26,35,30,26,21,37,26,26,18,8,22,11,22,22,24,23,24,16,32,20,34,23,28,27,32,16,23,14,21,32,28,28,26,30,36,26,34,36,33,32,33,22,42,22,39,42,46,36,40,32,54,34,54,41,48,40,48,23,36,21,34,41,40,33,35,36,48,34,48,40,40,35,40,11,23,20,27,22,24,27,27,14,28,22,32,21,26,28,32,20,27,22,28,34,32,32,32,26,32,24,31,34,33,31,34,23,41,27,40,36,40,32,35,28,48,32,48,33,40,33,40,27,40,28,40,40,41,33,37,32,44,31,44,35,37,30,37,22,42,23,36,42,46,41,40,23,41,27,40,36,40,40,41,32,41,28,33,54,48,48,40,36,40,32,35,48,40,44,37,24,46,24,40,46,48,40,39,28,48,32,48,40,42,41,42,28,40,26,35,48,42,40,34,33,40,33,40,40,32,37,32,22,36,27,32,39,40,40,35,21,33,28,33,34,35,40,37,34,40,32,33,54,48,48,40,34,35,31,30,48,40,44,37,24,40,27,35,40,39,35,30,26,40,32,40,35,34,37,34,32,41,32,37,48,42,40,34,33,37,34,37,40,32,37,32,16,23,22,27,32,28,36,32,23,28,27,32,28,24,32,30,23,25,24,27,41,33,40,35,36,33,32,33,40,30,36,32,32,41,32,40,54,48,48,44,41,48,40,48,48,42,44,42,28,33,26,33,48,40,40,37,40,40,35,40,42,32,34,32,22,24,34,32,32,26,40,33,24,24,32,30,26,20,33,28,27,27,32,32,40,33,41,37,32,27,30,28,35,26,32,29,36,40,40,41,48,40,44,37,40,42,41,42,40,32,37,32,32,35,33,37,44,37,37,35,36,34,32,34,34,25,26,25,23,36,24,32,41,40,40,36,25,33,27,33,33,30,35,32,28,33,24,27,48,40,42,34,33,30,27,26,40,28,34,26,28,40,26,35,48,42,40,34,33,40,33,40,40,32,37,32,24,30,20,26,42,32,32,25,30,28,26,28,32,18,25,18,27,32,32,30,40,35,41,32,27,27,32,28,33,26,37,29,32,33,30,28,48,40,42,34,33,26,28,22,40,28,34,26,32,36,33,32,44,34,37,26,35,34,37,34,37,25,35,25,30,32,28,29,42,32,32,25,32,26,29,26,32,18,25,18,6,16,11,14,18,22,22,21,11,23,15,21,20,27,25,28,11,14,14,12,22,21,24,20,22,24,21,20,27,27,27,26,18,30,20,26,36,39,34,34,22,36,25,34,34,40,36,40,20,26,22,24,34,34,32,31,27,32,28,31,32,33,32,34,11,23,22,24,20,27,27,27,14,28,21,26,22,32,28,32,15,21,21,20,25,28,27,26,21,26,20,20,28,32,26,28,22,36,27,32,34,40,32,33,24,40,27,35,32,41,32,37,25,34,28,31,36,40,32,34,27,35,26,30,32,37,28,33,16,32,23,28,30,36,36,33,14,28,21,26,26,32,34,33,23,28,28,24,36,33,40,30,24,24,26,20,32,27,35,26,22,36,27,32,39,40,40,35,21,33,28,33,34,35,40,37,27,32,32,30,40,35,41,32,27,27,32,28,33,26,37,29,14,28,24,24,26,32,32,27,12,24,20,20,24,30,31,28,21,26,26,20,34,33,35,26,20,20,20,12,31,28,30,22,21,33,27,27,34,35,33,26,20,30,26,26,31,32,34,29,28,33,32,28,40,37,37,29,26,26,28,22,34,29,33,26,18,22,22,21,36,34,39,34,22,24,21,20,34,32,34,31,22,21,24,20,39,34,40,34,32,26,26,20,40,33,35,30,36,39,34,34,60,54,54,48,39,40,34,34,54,48,48,44,34,34,32,31,54,48,48,44,40,35,33,30,48,40,40,37,22,24,32,26,34,32,40,33,24,24,26,20,32,30,33,28,21,20,26,20,34,31,35,30,26,20,20,12,33,28,26,22,39,40,40,35,54,48,48,40,40,39,35,30,48,42,40,34,34,34,33,30,48,44,40,37,35,30,26,21,40,34,28,26,22,32,24,26,39,40,40,35,21,26,20,20,34,33,34,30,24,26,24,20,40,35,39,30,26,20,20,12,35,26,30,21,34,40,32,33,54,48,48,40,34,35,31,30,48,40,44,37,32,33,30,28,48,40,42,34,33,26,28,22,40,28,34,26,21,26,26,20,34,33,35,26,20,20,20,12,31,28,30,22,20,20,20,12,34,30,30,21,20,12,12,0,30,22,21,12,34,35,33,26,48,40,40,28,34,30,30,21,44,34,37,26,31,30,28,22,44,37,34,26,30,21,22,12,37,26,26,18,11,23,15,21,22,24,21,20,22,36,25,34,27,32,28,31,22,24,21,20,32,26,26,20,39,40,34,34,40,35,33,30,22,36,25,34,39,40,34,34,32,48,36,48,40,44,40,44,27,32,28,31,40,35,33,30,40,44,40,44,41,37,37,37,15,25,25,27,25,27,28,26,21,33,28,33,28,33,32,34,25,27,28,26,36,32,32,28,34,35,31,30,40,37,34,33,21,33,28,33,34,35,31,30,26,40,32,40,33,37,34,37,28,33,32,34,40,37,34,33,33,37,34,37,37,35,33,35,23,41,25,33,36,40,33,30,24,40,27,35,32,36,33,32,36,40,33,30,48,40,40,28,40,39,35,30,44,34,37,26,24,40,27,35,40,39,35,30,26,40,32,40,35,34,37,34,32,36,33,32,44,34,37,26,35,34,37,34,37,25,35,25,21,33,27,27,34,35,33,26,20,30,26,26,31,32,34,29,34,35,33,26,48,40,40,28,34,30,30,21,44,34,37,26,20,30,26,26,34,30,30,21,20,28,28,28,30,26,33,26,31,32,34,29,44,34,37,26,30,26,33,26,37,25,35,25,20,27,25,28,34,32,34,31,27,32,28,31,32,30,31,30,27,27,27,26,40,33,35,30,40,35,33,30,41,32,32,28,34,40,36,40,54,48,48,44,40,44,40,44,48,42,44,42,32,33,32,34,48,40,40,37,41,37,37,37,42,32,34,32,25,27,36,32,36,32,40,34,27,27,32,28,32,28,34,30,28,26,32,28,40,34,37,33,33,26,28,22,37,29,29,26,34,35,40,37,48,40,44,37,35,34,37,34,40,32,37,32,31,30,34,33,44,37,37,35,32,26,29,26,34,25,26,25,27,40,27,33,40,41,35,32,27,35,26,30,33,32,30,28,32,35,27,26,44,37,34,26,35,30,26,21,37,26,26,18,32,41,32,37,48,42,40,34,33,37,34,37,40,32,37,32,30,32,28,29,42,32,32,25,32,26,29,26,32,18,25,18,28,33,32,28,40,37,37,29,26,26,28,22,34,29,33,26,31,30,28,22,44,37,34,26,30,21,22,12,37,26,26,18,31,32,34,29,44,34,37,26,30,26,33,26,37,25,35,25,30,28,30,26,42,32,32,25,28,18,26,18,32,18,25,18,0,8,6,11,8,8,16,14,6,16,12,20,11,14,20,22,6,11,11,15,16,14,23,21,18,22,20,25,22,21,27,28,8,22,11,22,22,24,23,24,16,32,20,34,23,28,27,32,11,22,15,25,23,24,25,27,22,32,25,36,24,26,27,32,6,16,18,22,11,14,22,21,11,23,20,27,15,21,25,28,12,20,20,25,20,22,27,28,20,27,22,28,25,28,28,32,16,32,22,32,23,28,24,26,23,41,27,40,25,33,27,33,20,34,25,36,27,32,27,32,27,40,28,40,27,33,26,34,8,22,16,23,22,24,32,28,11,23,20,27,22,24,34,32,16,23,23,25,32,28,41,33,22,24,27,27,32,26,40,33,8,24,14,24,24,24,28,24,14,28,22,32,24,24,32,30,14,24,21,27,28,24,33,27,21,26,28,32,26,20,33,28,11,23,22,24,22,24,32,26,15,25,25,27,25,27,36,32,20,27,27,27,34,32,40,33,25,27,28,26,36,32,40,34,14,28,21,26,24,24,26,20,21,33,28,33,27,27,32,28,22,32,28,32,32,30,33,28,28,33,32,34,32,28,34,30,6,11,11,15,16,14,23,21,18,22,20,25,22,21,27,28,18,20,22,25,30,26,36,34,36,34,34,36,39,34,40,40,16,23,14,21,32,28,28,26,30,36,26,34,36,33,32,33,22,27,21,28,36,32,33,33,39,40,34,40,40,35,35,37,11,14,22,21,14,12,24,20,22,24,27,27,21,20,27,26,20,22,27,28,26,24,32,31,34,32,32,32,34,31,33,34,23,28,24,26,28,24,24,20,36,40,32,35,33,30,27,26,27,32,27,32,32,30,27,28,40,41,33,37,35,32,26,29,11,22,14,21,23,24,28,26,20,27,22,28,27,27,32,32,22,27,24,27,36,32,40,35,34,32,32,32,40,33,41,37,14,24,12,20,28,24,24,20,26,32,24,31,32,27,30,28,21,27,20,26,33,27,30,26,34,33,31,34,35,26,32,29,15,21,21,20,21,20,26,20,25,27,28,26,28,26,32,28,25,28,27,26,34,31,35,30,36,32,32,28,40,34,37,33,21,26,20,20,26,20,20,12,34,35,31,30,33,26,28,22,28,32,26,28,33,28,26,22,40,37,34,33,37,29,29,26,8,22,11,22,22,24,23,24,16,32,20,34,23,28,27,32,16,23,14,21,32,28,28,26,30,36,26,34,36,33,32,33,22,42,22,39,42,46,36,40,32,54,34,54,41,48,40,48,23,36,21,34,41,40,33,35,36,48,34,48,40,40,35,40,11,23,20,27,22,24,27,27,14,28,22,32,21,26,28,32,20,27,22,28,34,32,32,32,26,32,24,31,34,33,31,34,23,41,27,40,36,40,32,35,28,48,32,48,33,40,33,40,27,40,28,40,40,41,33,37,32,44,31,44,35,37,30,37,22,42,23,36,42,46,41,40,23,41,27,40,36,40,40,41,32,41,28,33,54,48,48,40,36,40,32,35,48,40,44,37,24,46,24,40,46,48,40,39,28,48,32,48,40,42,41,42,28,40,26,35,48,42,40,34,33,40,33,40,40,32,37,32,22,36,27,32,39,40,40,35,21,33,28,33,34,35,40,37,34,40,32,33,54,48,48,40,34,35,31,30,48,40,44,37,24,40,27,35,40,39,35,30,26,40,32,40,35,34,37,34,32,41,32,37,48,42,40,34,33,37,34,37,40,32,37,32,11,22,15,25,23,24,25,27,22,32,25,36,24,26,27,32,22,27,21,28,36,32,33,33,39,40,34,40,40,35,35,37,23,36,21,34,41,40,33,35,36,48,34,48,40,40,35,40,24,32,20,31,40,36,30,32,40,44,34,44,39,34,30,34,15,21,25,28,21,20,27,26,21,26,28,32,20,20,26,28,25,28,28,32,34,31,33,34,34,33,31,34,34,30,30,33,25,33,27,33,33,30,27,26,33,40,33,40,30,28,26,28,27,33,26,34,35,32,26,29,35,37,30,37,30,26,21,26,22,39,21,34,36,40,33,35,27,40,28,40,32,35,33,37,32,40,26,33,48,44,40,37,40,41,33,37,44,37,37,35,24,40,20,34,40,39,30,30,32,44,31,44,36,34,32,34,26,35,20,30,40,34,28,26,35,37,30,37,34,25,26,25,25,34,28,31,34,34,33,30,28,33,32,34,31,30,34,33,36,40,32,34,48,44,40,37,40,37,34,33,44,37,37,35,27,35,26,30,35,30,26,21,33,37,34,37,32,26,29,26,32,37,28,33,40,34,28,26,37,35,33,35,34,25,26,25,6,16,18,22,11,14,22,21,11,23,20,27,15,21,25,28,11,14,22,21,14,12,24,20,22,24,27,27,21,20,27,26,11,23,20,27,22,24,27,27,14,28,22,32,21,26,28,32,15,21,25,28,21,20,27,26,21,26,28,32,20,20,26,28,18,30,36,39,20,26,34,34,22,36,34,40,25,34,36,40,20,26,34,34,22,24,32,31,27,32,32,33,28,31,32,34,22,36,34,40,27,32,32,33,24,40,32,41,27,35,32,37,25,34,36,40,28,31,32,34,27,35,32,37,26,30,28,33,16,32,30,36,23,28,36,33,14,28,26,32,21,26,34,33,23,28,36,33,28,24,40,30,24,24,32,27,26,20,35,26,14,28,26,32,24,24,32,27,12,24,24,30,20,20,31,28,21,26,34,33,26,20,35,26,20,20,31,28,20,12,30,22,22,36,39,40,27,32,40,35,21,33,34,35,28,33,40,37,27,32,40,35,32,30,41,32,27,27,33,26,32,28,37,29,21,33,34,35,27,27,33,26,20,30,31,32,26,26,34,29,28,33,40,37,32,28,37,29,26,26,34,29,28,22,33,26,12,20,20,25,20,22,27,28,20,27,22,28,25,28,28,32,20,22,27,28,26,24,32,31,34,32,32,32,34,31,33,34,20,27,22,28,34,32,32,32,26,32,24,31,34,33,31,34,25,28,28,32,34,31,33,34,34,33,31,34,34,30,30,33,20,26,34,34,22,24,32,31,27,32,32,33,28,31,32,34,22,24,32,31,24,24,30,30,32,30,30,28,31,30,28,30,27,32,32,33,32,30,30,28,32,36,30,32,33,32,28,29,28,31,32,34,31,30,28,30,33,32,28,29,30,28,22,26,20,34,26,34,27,32,32,33,22,32,24,31,28,32,31,34,27,32,32,33,32,30,36,32,32,30,30,28,33,28,32,29,22,32,24,31,32,30,30,28,24,30,24,30,31,28,30,30,28,32,31,34,33,28,32,29,31,28,30,30,30,22,28,26,25,34,34,34,28,31,33,30,28,33,31,30,32,34,34,33,28,31,33,30,31,30,32,28,32,28,28,22,34,30,29,26,28,33,31,30,32,28,28,22,31,32,30,28,34,29,30,26,32,34,34,33,34,30,29,26,34,29,30,26,33,26,26,24,16,32,22,32,23,28,24,26,23,41,27,40,25,33,27,33,23,28,24,26,28,24,24,20,36,40,32,35,33,30,27,26,23,41,27,40,36,40,32,35,28,48,32,48,33,40,33,40,25,33,27,33,33,30,27,26,33,40,33,40,30,28,26,28,22,36,34,40,27,32,32,33,24,40,32,41,27,35,32,37,27,32,32,33,32,30,30,28,32,36,30,32,33,32,28,29,24,40,32,41,32,36,30,32,24,42,30,42,27,34,28,34,27,35,32,37,33,32,28,29,27,34,28,34,26,26,22,26,32,54,36,48,41,48,40,40,28,48,32,44,33,40,35,37,41,48,40,40,48,42,42,32,40,42,36,34,40,32,34,25,28,48,32,44,40,42,36,34,24,42,30,42,30,32,32,32,33,40,35,37,40,32,34,25,30,32,32,32,28,18,26,18,32,48,40,44,40,44,41,37,26,40,33,37,33,37,37,35,40,44,41,37,48,42,42,32,35,34,32,26,40,32,34,25,26,40,33,37,35,34,32,26,20,32,28,32,26,25,29,25,33,37,37,35,40,32,34,25,26,25,29,25,28,18,26,18,20,34,25,36,27,32,27,32,27,40,28,40,27,33,26,34,27,32,27,32,32,30,27,28,40,41,33,37,35,32,26,29,27,40,28,40,40,41,33,37,32,44,31,44,35,37,30,37,27,33,26,34,35,32,26,29,35,37,30,37,30,26,21,26,25,34,36,40,28,31,32,34,27,35,32,37,26,30,28,33,28,31,32,34,31,30,28,30,33,32,28,29,30,28,22,26,27,35,32,37,33,32,28,29,27,34,28,34,26,26,22,26,26,30,28,33,30,28,22,26,26,26,22,26,21,18,12,18,34,54,34,48,40,48,35,40,32,48,31,44,33,40,30,37,40,48,35,40,44,42,34,32,41,42,32,34,37,32,26,25,32,48,31,44,41,42,32,34,30,42,30,42,32,32,28,32,33,40,30,37,37,32,26,25,32,32,28,32,26,18,18,18,36,48,40,44,40,44,37,37,32,40,34,37,34,37,33,35,40,44,37,37,44,42,34,32,37,34,29,26,37,32,26,25,32,40,34,37,37,34,29,26,28,32,30,32,29,25,26,25,34,37,33,35,37,32,26,25,29,25,26,25,26,18,18,18,8,22,16,23,22,24,32,28,11,23,20,27,22,24,34,32,11,22,14,21,23,24,28,26,20,27,22,28,27,27,32,32,22,42,23,36,42,46,41,40,23,41,27,40,36,40,40,41,22,39,21,34,36,40,33,35,27,40,28,40,32,35,33,37,16,32,30,36,23,28,36,33,14,28,26,32,21,26,34,33,20,34,26,34,27,32,32,33,22,32,24,31,28,32,31,34,32,54,36,48,41,48,40,40,28,48,32,44,33,40,35,37,34,54,34,48,40,48,35,40,32,48,31,44,33,40,30,37,22,42,32,41,42,46,54,48,22,36,34,40,39,40,54,48,23,36,28,33,41,40,48,40,27,32,32,33,40,35,48,40,24,46,28,40,46,48,48,42,24,40,32,41,40,39,48,42,24,40,26,35,40,39,40,34,27,35,32,37,35,30,40,34,23,41,36,40,36,40,48,40,21,33,34,35,34,35,48,40,27,40,32,35,40,41,44,37,28,33,31,30,40,37,44,37,28,48,33,40,40,42,40,32,26,40,33,37,35,34,40,32,32,48,33,40,41,42,37,32,32,40,34,37,37,34,37,32,16,23,23,25,32,28,41,33,22,24,27,27,32,26,40,33,22,27,24,27,36,32,40,35,34,32,32,32,40,33,41,37,32,41,28,33,54,48,48,40,36,40,32,35,48,40,44,37,32,40,26,33,48,44,40,37,40,41,33,37,44,37,37,35,23,28,36,33,28,24,40,30,24,24,32,27,26,20,35,26,27,32,32,33,32,30,36,32,32,30,30,28,33,28,32,29,41,48,40,40,48,42,42,32,40,42,36,34,40,32,34,25,40,48,35,40,44,42,34,32,41,42,32,34,37,32,26,25,23,36,28,33,41,40,48,40,27,32,32,33,40,35,48,40,24,32,24,27,40,36,42,34,32,30,30,28,41,32,42,34,28,40,24,30,48,42,42,32,32,36,30,32,44,34,42,32,26,35,20,26,40,34,32,25,33,32,28,29,37,26,32,25,25,33,33,30,33,30,40,28,27,27,33,26,33,26,40,28,27,33,27,26,35,32,34,26,32,28,28,22,37,29,34,26,33,40,30,28,40,32,32,18,35,34,32,26,37,25,32,18,33,40,26,28,37,32,25,18,37,34,29,26,35,25,25,18,8,24,14,24,24,24,28,24,14,28,22,32,24,24,32,30,14,24,12,20,28,24,24,20,26,32,24,31,32,27,30,28,24,46,24,40,46,48,40,39,28,48,32,48,40,42,41,42,24,40,20,34,40,39,30,30,32,44,31,44,36,34,32,34,14,28,26,32,24,24,32,27,12,24,24,30,20,20,31,28,22,32,24,31,32,30,30,28,24,30,24,30,31,28,30,30,28,48,32,44,40,42,36,34,24,42,30,42,30,32,32,32,32,48,31,44,41,42,32,34,30,42,30,42,32,32,28,32,24,46,28,40,46,48,48,42,24,40,32,41,40,39,48,42,28,40,24,30,48,42,42,32,32,36,30,32,44,34,42,32,24,48,24,39,48,48,42,36,24,42,30,42,39,36,42,36,24,39,20,30,42,36,32,24,27,34,28,34,34,24,32,24,24,40,32,36,40,39,44,34,20,30,31,32,34,30,44,34,32,41,30,32,48,42,42,32,31,32,30,28,44,34,42,32,24,42,27,34,39,36,34,24,20,32,28,32,30,24,34,24,30,42,28,34,42,36,32,24,28,32,30,32,34,24,32,24,14,24,21,27,28,24,33,27,21,26,28,32,26,20,33,28,21,27,20,26,33,27,30,26,34,33,31,34,35,26,32,29,28,40,26,35,48,42,40,34,33,40,33,40,40,32,37,32,26,35,20,30,40,34,28,26,35,37,30,37,34,25,26,25,21,26,34,33,26,20,35,26,20,20,31,28,20,12,30,22,28,32,31,34,33,28,32,29,31,28,30,30,30,22,28,26,33,40,35,37,40,32,34,25,30,32,32,32,28,18,26,18,33,40,30,37,37,32,26,25,32,32,28,32,26,18,18,18,24,40,26,35,40,39,40,34,27,35,32,37,35,30,40,34,26,35,20,26,40,34,32,25,33,32,28,29,37,26,32,25,24,39,20,30,42,36,32,24,27,34,28,34,34,24,32,24,20,30,12,21,32,24,18,12,26,26,22,26,25,12,18,12,27,35,33,32,35,30,37,26,26,26,34,29,30,21,37,26,32,37,28,29,40,34,32,25,34,29,30,26,37,26,32,25,27,34,26,26,34,24,25,12,26,25,29,25,26,12,25,12,28,34,22,26,32,24,18,12,29,25,26,25,25,12,18,12,11,23,22,24,22,24,32,26,15,25,25,27,25,27,36,32,15,21,21,20,21,20,26,20,25,27,28,26,28,26,32,28,22,36,27,32,39,40,40,35,21,33,28,33,34,35,40,37,25,34,28,31,34,34,33,30,28,33,32,34,31,30,34,33,22,36,39,40,27,32,40,35,21,33,34,35,28,33,40,37,25,34,34,34,28,31,33,30,28,33,31,30,32,34,34,33,32,48,40,44,40,44,41,37,26,40,33,37,33,37,37,35,36,48,40,44,40,44,37,37,32,40,34,37,34,37,33,35,23,41,36,40,36,40,48,40,21,33,34,35,34,35,48,40,25,33,33,30,33,30,40,28,27,27,33,26,33,26,40,28,24,40,32,36,40,39,44,34,20,30,31,32,34,30,44,34,27,35,33,32,35,30,37,26,26,26,34,29,30,21,37,26,24,40,40,39,32,36,44,34,20,30,34,30,31,32,44,34,27,35,35,30,33,32,37,26,26,26,30,21,34,29,37,26,26,40,35,34,35,34,37,25,20,28,30,26,30,26,37,25,32,40,37,34,37,34,35,25,28,28,33,26,33,26,35,25,20,27,27,27,34,32,40,33,25,27,28,26,36,32,40,34,25,28,27,26,34,31,35,30,36,32,32,28,40,34,37,33,34,40,32,33,54,48,48,40,34,35,31,30,48,40,44,37,36,40,32,34,48,44,40,37,40,37,34,33,44,37,37,35,27,32,40,35,32,30,41,32,27,27,33,26,32,28,37,29,28,31,33,30,31,30,32,28,32,28,28,22,34,30,29,26,40,44,41,37,48,42,42,32,35,34,32,26,40,32,34,25,40,44,37,37,44,42,34,32,37,34,29,26,37,32,26,25,27,40,32,35,40,41,44,37,28,33,31,30,40,37,44,37,27,33,27,26,35,32,34,26,32,28,28,22,37,29,34,26,32,41,30,32,48,42,42,32,31,32,30,28,44,34,42,32,32,37,28,29,40,34,32,25,34,29,30,26,37,26,32,25,27,35,35,30,33,32,37,26,26,26,30,21,34,29,37,26,26,30,26,21,30,28,26,18,28,22,22,12,33,26,26,18,33,37,32,26,40,32,32,18,30,26,28,18,37,25,32,18,34,37,29,26,37,32,25,18,33,26,26,18,35,25,25,18,14,28,21,26,24,24,26,20,21,33,28,33,27,27,32,28,21,26,20,20,26,20,20,12,34,35,31,30,33,26,28,22,24,40,27,35,40,39,35,30,26,40,32,40,35,34,37,34,27,35,26,30,35,30,26,21,33,37,34,37,32,26,29,26,21,33,34,35,27,27,33,26,20,30,31,32,26,26,34,29,28,33,31,30,32,28,28,22,31,32,30,28,34,29,30,26,26,40,33,37,35,34,32,26,20,32,28,32,26,25,29,25,32,40,34,37,37,34,29,26,28,32,30,32,29,25,26,25,28,48,33,40,40,42,40,32,26,40,33,37,35,34,40,32,33,40,30,28,40,32,32,18,35,34,32,26,37,25,32,18,24,42,27,34,39,36,34,24,20,32,28,32,30,24,34,24,27,34,26,26,34,24,25,12,26,25,29,25,26,12,25,12,26,40,35,34,35,34,37,25,20,28,30,26,30,26,37,25,33,37,32,26,40,32,32,18,30,26,28,18,37,25,32,18,20,32,26,25,30,24,26,12,12,18,22,18,21,12,26,12,28,32,29,25,34,24,25,12,22,18,26,18,26,12,25,12,22,32,28,32,32,30,33,28,28,33,32,34,32,28,34,30,28,32,26,28,33,28,26,22,40,37,34,33,37,29,29,26,32,41,32,37,48,42,40,34,33,37,34,37,40,32,37,32,32,37,28,33,40,34,28,26,37,35,33,35,34,25,26,25,28,33,40,37,32,28,37,29,26,26,34,29,28,22,33,26,32,34,34,33,34,30,29,26,34,29,30,26,33,26,26,24,33,37,37,35,40,32,34,25,26,25,29,25,28,18,26,18,34,37,33,35,37,32,26,25,29,25,26,25,26,18,18,18,32,48,33,40,41,42,37,32,32,40,34,37,37,34,37,32,33,40,26,28,37,32,25,18,37,34,29,26,35,25,25,18,30,42,28,34,42,36,32,24,28,32,30,32,34,24,32,24,28,34,22,26,32,24,18,12,29,25,26,25,25,12,18,12,32,40,37,34,37,34,35,25,28,28,33,26,33,26,35,25,34,37,29,26,37,32,25,18,33,26,26,18,35,25,25,18,28,32,29,25,34,24,25,12,22,18,26,18,26,12,25,12,30,32,26,25,32,24,18,12,26,18,24,18,25,12,18,12,6,18,8,16,8,16,8,14,18,36,16,30,16,30,14,26,18,22,22,23,22,23,24,24,36,42,32,36,32,36,28,32,8,22,11,22,16,23,14,21,22,42,22,39,23,36,21,34,16,23,22,27,23,25,24,27,32,41,32,40,28,33,26,33,8,22,16,23,11,22,14,21,22,42,23,36,22,39,21,34,16,23,23,25,22,27,24,27,32,41,28,33,32,40,26,33,8,24,14,24,14,24,12,20,24,46,24,40,24,40,20,34,14,24,21,27,21,27,20,26,28,40,26,35,26,35,20,30,18,36,22,32,22,32,24,28,22,42,23,36,23,36,24,32,36,42,42,41,42,41,46,40,42,46,41,40,41,40,40,36,16,32,22,32,23,28,24,26,23,41,27,40,25,33,27,33,30,36,39,40,36,33,40,35,36,40,40,41,33,30,35,32,16,32,23,28,22,32,24,26,23,41,25,33,27,40,27,33,30,36,36,33,39,40,40,35,36,40,33,30,40,41,35,32,14,28,21,26,21,26,20,20,24,40,27,35,27,35,26,30,26,32,34,33,34,33,34,30,32,36,33,32,33,32,30,28,18,22,22,23,22,23,24,24,36,42,32,36,32,36,28,32,36,32,42,36,42,36,46,40,60,54,54,48,54,48,48,44,22,24,23,24,32,28,28,26,42,46,36,40,41,40,33,35,32,28,36,32,41,33,40,35,54,48,48,44,48,40,40,37,22,24,32,28,23,24,28,26,42,46,41,40,36,40,33,35,32,28,41,33,36,32,40,35,54,48,48,40,48,44,40,37,24,24,28,24,28,24,24,20,46,48,40,39,40,39,30,30,28,24,33,27,33,27,30,26,48,42,40,34,40,34,28,26,22,32,24,28,24,28,24,24,32,41,28,33,28,33,24,27,42,41,46,40,46,40,48,39,54,48,48,40,48,40,42,34,23,28,24,26,28,24,24,20,36,40,32,35,33,30,27,26,36,33,40,35,40,30,39,30,48,40,44,37,40,28,34,26,23,28,28,24,24,26,24,20,36,40,33,30,32,35,27,26,36,33,40,30,40,35,39,30,48,40,40,28,44,37,34,26,24,24,26,20,26,20,20,12,40,39,35,30,35,30,26,21,32,27,35,26,35,26,30,21,44,34,37,26,37,26,26,18,8,22,11,22,16,23,14,21,22,42,22,39,23,36,21,34,22,24,23,24,32,28,28,26,42,46,36,40,41,40,33,35,16,32,20,34,30,36,26,34,32,54,34,54,36,48,34,48,23,28,27,32,36,33,32,33,41,48,40,48,40,40,35,40,11,23,20,27,20,27,22,28,23,41,27,40,27,40,28,40,22,24,27,27,34,32,32,32,36,40,32,35,40,41,33,37,14,28,22,32,26,32,24,31,28,48,32,48,32,44,31,44,21,26,28,32,34,33,31,34,33,40,33,40,35,37,30,37,22,42,23,36,32,41,28,33,24,46,24,40,28,40,26,35,42,46,41,40,54,48,48,40,46,48,40,39,48,42,40,34,23,41,27,40,36,40,32,35,28,48,32,48,33,40,33,40,36,40,40,41,48,40,44,37,40,42,41,42,40,32,37,32,22,36,27,32,34,40,32,33,24,40,27,35,32,41,32,37,39,40,40,35,54,48,48,40,40,39,35,30,48,42,40,34,21,33,28,33,34,35,31,30,26,40,32,40,33,37,34,37,34,35,40,37,48,40,44,37,35,34,37,34,40,32,37,32,16,23,22,27,23,25,24,27,32,41,32,40,28,33,26,33,32,28,36,32,41,33,40,35,54,48,48,44,48,40,40,37,23,28,27,32,36,33,32,33,41,48,40,48,40,40,35,40,28,24,32,30,40,30,36,32,48,42,44,42,42,32,34,32,22,24,34,32,27,27,32,32,36,40,40,41,32,35,33,37,32,26,40,33,40,33,41,37,48,40,44,37,44,37,37,35,24,24,32,30,32,27,30,28,40,42,41,42,36,34,32,34,26,20,33,28,35,26,32,29,40,32,37,32,34,25,26,25,23,36,24,32,28,33,24,27,28,40,26,35,24,30,20,26,41,40,40,36,48,40,42,34,48,42,40,34,42,32,32,25,25,33,27,33,33,30,27,26,33,40,33,40,30,28,26,28,33,30,35,32,40,28,34,26,40,32,37,32,32,18,25,18,27,32,32,30,32,33,30,28,32,36,33,32,30,32,28,29,40,35,41,32,48,40,42,34,44,34,37,26,42,32,32,25,27,27,32,28,33,26,28,22,35,34,37,34,32,26,29,26,33,26,37,29,40,28,34,26,37,25,35,25,32,18,25,18,8,22,16,23,11,22,14,21,22,42,23,36,22,39,21,34,22,24,32,28,23,24,28,26,42,46,41,40,36,40,33,35,11,23,20,27,20,27,22,28,23,41,27,40,27,40,28,40,22,24,34,32,27,27,32,32,36,40,40,41,32,35,33,37,16,32,30,36,20,34,26,34,32,54,36,48,34,54,34,48,23,28,36,33,27,32,32,33,41,48,40,40,40,48,35,40,14,28,26,32,22,32,24,31,28,48,32,44,32,48,31,44,21,26,34,33,28,32,31,34,33,40,35,37,33,40,30,37,22,42,32,41,23,36,28,33,24,46,28,40,24,40,26,35,42,46,54,48,41,40,48,40,46,48,48,42,40,39,40,34,22,36,34,40,27,32,32,33,24,40,32,41,27,35,32,37,39,40,54,48,40,35,48,40,40,39,48,42,35,30,40,34,23,41,36,40,27,40,32,35,28,48,33,40,32,48,33,40,36,40,48,40,40,41,44,37,40,42,40,32,41,42,37,32,21,33,34,35,28,33,31,30,26,40,33,37,32,40,34,37,34,35,48,40,40,37,44,37,35,34,40,32,37,34,37,32,16,23,23,25,22,27,24,27,32,41,28,33,32,40,26,33,32,28,41,33,36,32,40,35,54,48,48,40,48,44,40,37,22,24,27,27,34,32,32,32,36,40,32,35,40,41,33,37,32,26,40,33,40,33,41,37,48,40,44,37,44,37,37,35,23,28,36,33,27,32,32,33,41,48,40,40,40,48,35,40,28,24,40,30,32,30,36,32,48,42,42,32,44,42,34,32,24,24,32,27,32,30,30,28,40,42,36,34,41,42,32,34,26,20,35,26,33,28,32,29,40,32,34,25,37,32,26,25,23,36,28,33,24,32,24,27,28,40,24,30,26,35,20,26,41,40,48,40,40,36,42,34,48,42,42,32,40,34,32,25,27,32,32,33,32,30,30,28,32,36,30,32,33,32,28,29,40,35,48,40,41,32,42,34,44,34,42,32,37,26,32,25,25,33,33,30,27,33,27,26,33,40,30,28,33,40,26,28,33,30,40,28,35,32,34,26,40,32,32,18,37,32,25,18,27,27,33,26,32,28,28,22,35,34,32,26,37,34,29,26,33,26,40,28,37,29,34,26,37,25,32,18,35,25,25,18,8,24,14,24,14,24,12,20,24,46,24,40,24,40,20,34,24,24,28,24,28,24,24,20,46,48,40,39,40,39,30,30,14,28,22,32,26,32,24,31,28,48,32,48,32,44,31,44,24,24,32,30,32,27,30,28,40,42,41,42,36,34,32,34,14,28,26,32,22,32,24,31,28,48,32,44,32,48,31,44,24,24,32,27,32,30,30,28,40,42,36,34,41,42,32,34,12,24,24,30,24,30,24,30,24,42,30,42,30,42,30,42,20,20,31,28,31,28,30,30,30,32,32,32,32,32,28,32,24,46,28,40,28,40,24,30,24,48,24,39,24,39,20,30,46,48,48,42,48,42,42,32,48,48,42,36,42,36,32,24,24,40,32,41,32,36,30,32,24,42,30,42,27,34,28,34,40,39,48,42,44,34,42,32,39,36,42,36,34,24,32,24,24,40,32,36,32,41,30,32,24,42,27,34,30,42,28,34,40,39,44,34,48,42,42,32,39,36,34,24,42,36,32,24,20,30,31,32,31,32,30,28,20,32,28,32,28,32,30,32,34,30,44,34,44,34,42,32,30,24,34,24,34,24,32,24,14,24,21,27,21,27,20,26,28,40,26,35,26,35,20,30,28,24,33,27,33,27,30,26,48,42,40,34,40,34,28,26,21,26,28,32,34,33,31,34,33,40,33,40,35,37,30,37,26,20,33,28,35,26,32,29,40,32,37,32,34,25,26,25,21,26,34,33,28,32,31,34,33,40,35,37,33,40,30,37,26,20,35,26,33,28,32,29,40,32,34,25,37,32,26,25,20,20,31,28,31,28,30,30,30,32,32,32,32,32,28,32,20,12,30,22,30,22,28,26,28,18,26,18,26,18,18,18,24,40,26,35,26,35,20,26,24,39,20,30,20,30,12,21,40,39,40,34,40,34,32,25,42,36,32,24,32,24,18,12,27,35,32,37,33,32,28,29,27,34,28,34,26,26,22,26,35,30,40,34,37,26,32,25,34,24,32,24,25,12,18,12,27,35,33,32,32,37,28,29,27,34,26,26,28,34,22,26,35,30,37,26,40,34,32,25,34,24,25,12,32,24,18,12,26,26,34,29,34,29,30,26,26,25,29,25,29,25,26,25,30,21,37,26,37,26,32,25,26,12,25,12,25,12,18,12,18,36,22,32,22,32,24,28,22,42,23,36,23,36,24,32,22,32,24,28,24,28,24,24,32,41,28,33,28,33,24,27,22,42,23,36,32,41,28,33,24,46,24,40,28,40,26,35,23,36,24,32,28,33,24,27,28,40,26,35,24,30,20,26,22,42,32,41,23,36,28,33,24,46,28,40,24,40,26,35,23,36,28,33,24,32,24,27,28,40,24,30,26,35,20,26,24,46,28,40,28,40,24,30,24,48,24,39,24,39,20,30,24,40,26,35,26,35,20,26,24,39,20,30,20,30,12,21,36,60,42,54,42,54,46,48,32,54,36,48,36,48,40,44,42,54,46,48,46,48,48,42,41,48,40,40,40,40,39,34,32,54,36,48,41,48,40,40,28,48,32,44,33,40,35,37,36,48,40,44,40,40,39,34,33,40,35,37,30,28,30,26,32,54,41,48,36,48,40,40,28,48,33,40,32,44,35,37,36,48,40,40,40,44,39,34,33,40,30,28,35,37,30,26,28,48,33,40,33,40,30,28,24,42,27,34,27,34,26,26,32,44,35,37,35,37,30,26,27,34,26,26,26,26,21,18,36,42,42,41,42,41,46,40,42,46,41,40,41,40,40,36,42,41,46,40,46,40,48,39,54,48,48,40,48,40,42,34,42,46,41,40,54,48,48,40,46,48,40,39,48,42,40,34,41,40,40,36,48,40,42,34,48,42,40,34,42,32,32,25,42,46,54,48,41,40,48,40,46,48,48,42,40,39,40,34,41,40,48,40,40,36,42,34,48,42,42,32,40,34,32,25,46,48,48,42,48,42,42,32,48,48,42,36,42,36,32,24,40,39,40,34,40,34,32,25,42,36,32,24,32,24,18,12,42,54,46,48,46,48,48,42,41,48,40,40,40,40,39,34,46,48,48,42,48,42,48,36,48,42,42,32,42,32,36,24,41,48,40,40,48,42,42,32,40,42,36,34,40,32,34,25,40,40,39,34,42,32,36,24,40,32,34,25,32,18,24,12,41,48,48,42,40,40,42,32,40,42,40,32,36,34,34,25,40,40,42,32,39,34,36,24,40,32,32,18,34,25,24,12,40,42,40,32,40,32,32,18,39,36,34,24,34,24,25,12,36,34,34,25,34,25,24,12,34,24,25,12,25,12,12,0,16,32,22,32,23,28,24,26,23,41,27,40,25,33,27,33,23,28,24,26,28,24,24,20,36,40,32,35,33,30,27,26,23,41,27,40,36,40,32,35,28,48,32,48,33,40,33,40,25,33,27,33,33,30,27,26,33,40,33,40,30,28,26,28,22,36,34,40,27,32,32,33,24,40,32,41,27,35,32,37,27,32,32,33,32,30,30,28,32,36,30,32,33,32,28,29,24,40,32,41,32,36,30,32,24,42,30,42,27,34,28,34,27,35,32,37,33,32,28,29,27,34,28,34,26,26,22,26,32,54,36,48,41,48,40,40,28,48,32,44,33,40,35,37,41,48,40,40,48,42,42,32,40,42,36,34,40,32,34,25,28,48,32,44,40,42,36,34,24,42,30,42,30,32,32,32,33,40,35,37,40,32,34,25,30,32,32,32,28,18,26,18,32,48,40,44,40,44,41,37,26,40,33,37,33,37,37,35,40,44,41,37,48,42,42,32,35,34,32,26,40,32,34,25,26,40,33,37,35,34,32,26,20,32,28,32,26,25,29,25,33,37,37,35,40,32,34,25,26,25,29,25,28,18,26,18,30,36,39,40,36,33,40,35,36,40,40,41,33,30,35,32,36,33,40,35,40,30,39,30,48,40,44,37,40,28,34,26,36,40,40,41,48,40,44,37,40,42,41,42,40,32,37,32,33,30,35,32,40,28,34,26,40,32,37,32,32,18,25,18,39,40,54,48,40,35,48,40,40,39,48,42,35,30,40,34,40,35,48,40,41,32,42,34,44,34,42,32,37,26,32,25,40,39,48,42,44,34,42,32,39,36,42,36,34,24,32,24,35,30,40,34,37,26,32,25,34,24,32,24,25,12,18,12,36,48,40,44,40,40,39,34,33,40,35,37,30,28,30,26,40,40,39,34,42,32,36,24,40,32,34,25,32,18,24,12,33,40,35,37,40,32,34,25,30,32,32,32,28,18,26,18,30,28,30,26,32,18,24,12,28,18,26,18,18,0,12,0,40,44,48,42,41,37,42,32,35,34,40,32,32,26,34,25,41,37,42,32,42,32,36,24,37,25,32,18,32,18,24,12,35,34,40,32,37,25,32,18,30,24,34,24,26,12,25,12,32,26,34,25,32,18,24,12,26,12,25,12,18,0,12,0,16,32,23,28,22,32,24,26,23,41,25,33,27,40,27,33,23,28,28,24,24,26,24,20,36,40,33,30,32,35,27,26,22,36,27,32,34,40,32,33,24,40,27,35,32,41,32,37,27,32,32,30,32,33,30,28,32,36,33,32,30,32,28,29,23,41,36,40,27,40,32,35,28,48,33,40,32,48,33,40,25,33,33,30,27,33,27,26,33,40,30,28,33,40,26,28,24,40,32,36,32,41,30,32,24,42,27,34,30,42,28,34,27,35,33,32,32,37,28,29,27,34,26,26,28,34,22,26,32,54,41,48,36,48,40,40,28,48,33,40,32,44,35,37,41,48,48,42,40,40,42,32,40,42,40,32,36,34,34,25,32,48,40,44,40,44,41,37,26,40,33,37,33,37,37,35,40,44,48,42,41,37,42,32,35,34,40,32,32,26,34,25,28,48,40,42,32,44,36,34,24,42,30,32,30,42,32,32,33,40,40,32,35,37,34,25,30,32,28,18,32,32,26,18,26,40,35,34,33,37,32,26,20,32,26,25,28,32,29,25,33,37,40,32,37,35,34,25,26,25,28,18,29,25,26,18,30,36,36,33,39,40,40,35,36,40,33,30,40,41,35,32,36,33,40,30,40,35,39,30,48,40,40,28,44,37,34,26,39,40,40,35,54,48,48,40,40,39,35,30,48,42,40,34,40,35,41,32,48,40,42,34,44,34,37,26,42,32,32,25,36,40,48,40,40,41,44,37,40,42,40,32,41,42,37,32,33,30,40,28,35,32,34,26,40,32,32,18,37,32,25,18,40,39,44,34,48,42,42,32,39,36,34,24,42,36,32,24,35,30,37,26,40,34,32,25,34,24,25,12,32,24,18,12,36,48,40,40,40,44,39,34,33,40,30,28,35,37,30,26,40,40,42,32,39,34,36,24,40,32,32,18,34,25,24,12,40,44,41,37,48,42,42,32,35,34,32,26,40,32,34,25,41,37,42,32,42,32,36,24,37,25,32,18,32,18,24,12,33,40,40,32,35,37,34,25,30,32,28,18,32,32,26,18,30,28,32,18,30,26,24,12,28,18,18,0,26,18,12,0,35,34,37,25,40,32,32,18,30,24,26,12,34,24,25,12,32,26,32,18,34,25,24,12,26,12,18,0,25,12,12,0,14,28,21,26,21,26,20,20,24,40,27,35,27,35,26,30,24,24,26,20,26,20,20,12,40,39,35,30,35,30,26,21,21,33,28,33,34,35,31,30,26,40,32,40,33,37,34,37,27,27,32,28,33,26,28,22,35,34,37,34,32,26,29,26,21,33,34,35,28,33,31,30,26,40,33,37,32,40,34,37,27,27,33,26,32,28,28,22,35,34,32,26,37,34,29,26,20,30,31,32,31,32,30,28,20,32,28,32,28,32,30,32,26,26,34,29,34,29,30,26,26,25,29,25,29,25,26,25,28,48,33,40,33,40,30,28,24,42,27,34,27,34,26,26,40,42,40,32,40,32,32,18,39,36,34,24,34,24,25,12,26,40,33,37,35,34,32,26,20,32,28,32,26,25,29,25,35,34,40,32,37,25,32,18,30,24,34,24,26,12,25,12,26,40,35,34,33,37,32,26,20,32,26,25,28,32,29,25,35,34,37,25,40,32,32,18,30,24,26,12,34,24,25,12,20,28,30,26,30,26,28,18,12,18,22,18,22,18,26,18,30,26,37,25,37,25,32,18,21,12,26,12,26,12,25,12,26,32,34,33,34,33,34,30,32,36,33,32,33,32,30,28,32,27,35,26,35,26,30,21,44,34,37,26,37,26,26,18,34,35,40,37,48,40,44,37,35,34,37,34,40,32,37,32,33,26,37,29,40,28,34,26,37,25,35,25,32,18,25,18,34,35,48,40,40,37,44,37,35,34,40,32,37,34,37,32,33,26,40,28,37,29,34,26,37,25,32,18,35,25,25,18,34,30,44,34,44,34,42,32,30,24,34,24,34,24,32,24,30,21,37,26,37,26,32,25,26,12,25,12,25,12,18,12,32,44,35,37,35,37,30,26,27,34,26,26,26,26,21,18,36,34,34,25,34,25,24,12,34,24,25,12,25,12,12,0,33,37,37,35,40,32,34,25,26,25,29,25,28,18,26,18,32,26,34,25,32,18,24,12,26,12,25,12,18,0,12,0,33,37,40,32,37,35,34,25,26,25,28,18,29,25,26,18,32,26,32,18,34,25,24,12,26,12,18,0,25,12,12,0,30,26,37,25,37,25,32,18,21,12,26,12,26,12,25,12,28,18,32,18,32,18,24,12,18,0,18,0,18,0,12,0,6,16,11,14,11,14,14,12,18,30,20,26,20,26,22,24,18,22,22,21,22,21,24,20,36,39,34,34,34,34,32,31,11,23,15,21,22,24,21,20,22,36,25,34,27,32,28,31,20,27,25,28,27,27,27,26,34,40,36,40,32,33,32,34,11,23,22,24,15,21,21,20,22,36,27,32,25,34,28,31,20,27,27,27,25,28,27,26,34,40,32,33,36,40,32,34,14,28,21,26,21,26,20,20,24,40,27,35,27,35,26,30,22,32,28,32,28,32,26,28,32,41,32,37,32,37,28,33,16,32,23,28,23,28,28,24,22,36,27,32,27,32,32,30,30,36,36,33,36,33,40,30,39,40,40,35,40,35,41,32,14,28,21,26,24,24,26,20,21,33,28,33,27,27,32,28,26,32,34,33,32,27,35,26,34,35,40,37,33,26,37,29,14,28,24,24,21,26,26,20,21,33,27,27,28,33,32,28,26,32,32,27,34,33,35,26,34,35,33,26,40,37,37,29,12,24,20,20,20,20,20,12,20,30,26,26,26,26,28,22,24,30,31,28,31,28,30,22,31,32,34,29,34,29,33,26,18,22,22,21,22,21,24,20,36,39,34,34,34,34,32,31,36,34,39,34,39,34,40,34,60,54,54,48,54,48,48,44,22,24,21,20,32,26,26,20,39,40,34,34,40,35,33,30,34,32,34,31,40,33,35,30,54,48,48,44,48,40,40,37,22,24,32,26,21,20,26,20,39,40,40,35,34,34,33,30,34,32,40,33,34,31,35,30,54,48,48,40,48,44,40,37,24,24,26,20,26,20,20,12,40,39,35,30,35,30,26,21,32,30,33,28,33,28,26,22,48,42,40,34,40,34,28,26,22,32,24,26,24,26,24,20,34,40,32,33,32,33,30,28,39,40,40,35,40,35,39,30,54,48,48,40,48,40,42,34,21,26,20,20,26,20,20,12,34,35,31,30,33,26,28,22,34,33,34,30,35,26,30,21,48,40,44,37,40,28,34,26,21,26,26,20,20,20,20,12,34,35,33,26,31,30,28,22,34,33,35,26,34,30,30,21,48,40,40,28,44,37,34,26,20,20,20,12,20,12,12,0,34,30,30,21,30,21,22,12,31,28,30,22,30,22,21,12,44,34,37,26,37,26,26,18,11,23,15,21,22,24,21,20,22,36,25,34,27,32,28,31,22,24,21,20,32,26,26,20,39,40,34,34,40,35,33,30,22,36,25,34,39,40,34,34,32,48,36,48,40,44,40,44,27,32,28,31,40,35,33,30,40,44,40,44,41,37,37,37,15,25,25,27,25,27,28,26,21,33,28,33,28,33,32,34,25,27,28,26,36,32,32,28,34,35,31,30,40,37,34,33,21,33,28,33,34,35,31,30,26,40,32,40,33,37,34,37,28,33,32,34,40,37,34,33,33,37,34,37,37,35,33,35,23,41,25,33,36,40,33,30,24,40,27,35,32,36,33,32,36,40,33,30,48,40,40,28,40,39,35,30,44,34,37,26,24,40,27,35,40,39,35,30,26,40,32,40,35,34,37,34,32,36,33,32,44,34,37,26,35,34,37,34,37,25,35,25,21,33,27,27,34,35,33,26,20,30,26,26,31,32,34,29,34,35,33,26,48,40,40,28,34,30,30,21,44,34,37,26,20,30,26,26,34,30,30,21,20,28,28,28,30,26,33,26,31,32,34,29,44,34,37,26,30,26,33,26,37,25,35,25,20,27,25,28,27,27,27,26,34,40,36,40,32,33,32,34,34,32,34,31,40,33,35,30,54,48,48,44,48,40,40,37,27,32,28,31,40,35,33,30,40,44,40,44,41,37,37,37,32,30,31,30,41,32,32,28,48,42,44,42,42,32,34,32,25,27,36,32,28,26,32,28,34,35,40,37,31,30,34,33,36,32,40,34,40,34,37,33,48,40,44,37,44,37,37,35,27,27,32,28,33,26,28,22,35,34,37,34,32,26,29,26,32,28,34,30,37,29,29,26,40,32,37,32,34,25,26,25,27,40,27,33,32,35,27,26,32,41,32,37,30,32,28,29,40,41,35,32,44,37,34,26,48,42,40,34,42,32,32,25,27,35,26,30,35,30,26,21,33,37,34,37,32,26,29,26,33,32,30,28,37,26,26,18,40,32,37,32,32,18,25,18,28,33,32,28,31,30,28,22,31,32,34,29,30,28,30,26,40,37,37,29,44,37,34,26,44,34,37,26,42,32,32,25,26,26,28,22,30,21,22,12,30,26,33,26,28,18,26,18,34,29,33,26,37,26,26,18,37,25,35,25,32,18,25,18,11,23,22,24,15,21,21,20,22,36,27,32,25,34,28,31,22,24,32,26,21,20,26,20,39,40,40,35,34,34,33,30,15,25,25,27,25,27,28,26,21,33,28,33,28,33,32,34,25,27,36,32,28,26,32,28,34,35,40,37,31,30,34,33,22,36,39,40,25,34,34,34,32,48,40,44,36,48,40,44,27,32,40,35,28,31,33,30,40,44,41,37,40,44,37,37,21,33,34,35,28,33,31,30,26,40,33,37,32,40,34,37,28,33,40,37,32,34,34,33,33,37,37,35,34,37,33,35,23,41,36,40,25,33,33,30,24,40,32,36,27,35,33,32,36,40,48,40,33,30,40,28,40,39,44,34,35,30,37,26,21,33,34,35,27,27,33,26,20,30,31,32,26,26,34,29,34,35,48,40,33,26,40,28,34,30,44,34,30,21,37,26,24,40,40,39,27,35,35,30,26,40,35,34,32,40,37,34,32,36,44,34,33,32,37,26,35,34,37,25,37,34,35,25,20,30,34,30,26,26,30,21,20,28,30,26,28,28,33,26,31,32,44,34,34,29,37,26,30,26,37,25,33,26,35,25,20,27,27,27,25,28,27,26,34,40,32,33,36,40,32,34,34,32,40,33,34,31,35,30,54,48,48,40,48,44,40,37,25,27,28,26,36,32,32,28,34,35,31,30,40,37,34,33,36,32,40,34,40,34,37,33,48,40,44,37,44,37,37,35,27,32,40,35,28,31,33,30,40,44,41,37,40,44,37,37,32,30,41,32,31,30,32,28,48,42,42,32,44,42,34,32,27,27,33,26,32,28,28,22,35,34,32,26,37,34,29,26,32,28,37,29,34,30,29,26,40,32,34,25,37,32,26,25,27,40,32,35,27,33,27,26,32,41,30,32,32,37,28,29,40,41,44,37,35,32,34,26,48,42,42,32,40,34,32,25,28,33,31,30,32,28,28,22,31,32,30,28,34,29,30,26,40,37,44,37,37,29,34,26,44,34,42,32,37,26,32,25,27,35,35,30,26,30,26,21,33,37,32,26,34,37,29,26,33,32,37,26,30,28,26,18,40,32,32,18,37,32,25,18,26,26,30,21,28,22,22,12,30,26,28,18,33,26,26,18,34,29,37,26,33,26,26,18,37,25,32,18,35,25,25,18,14,28,21,26,21,26,20,20,24,40,27,35,27,35,26,30,24,24,26,20,26,20,20,12,40,39,35,30,35,30,26,21,21,33,28,33,34,35,31,30,26,40,32,40,33,37,34,37,27,27,32,28,33,26,28,22,35,34,37,34,32,26,29,26,21,33,34,35,28,33,31,30,26,40,33,37,32,40,34,37,27,27,33,26,32,28,28,22,35,34,32,26,37,34,29,26,20,30,31,32,31,32,30,28,20,32,28,32,28,32,30,32,26,26,34,29,34,29,30,26,26,25,29,25,29,25,26,25,28,48,33,40,33,40,30,28,24,42,27,34,27,34,26,26,40,42,40,32,40,32,32,18,39,36,34,24,34,24,25,12,26,40,33,37,35,34,32,26,20,32,28,32,26,25,29,25,35,34,40,32,37,25,32,18,30,24,34,24,26,12,25,12,26,40,35,34,33,37,32,26,20,32,26,25,28,32,29,25,35,34,37,25,40,32,32,18,30,24,26,12,34,24,25,12,20,28,30,26,30,26,28,18,12,18,22,18,22,18,26,18,30,26,37,25,37,25,32,18,21,12,26,12,26,12,25,12,22,32,28,32,28,32,26,28,32,41,32,37,32,37,28,33,32,30,33,28,33,28,26,22,48,42,40,34,40,34,28,26,28,33,32,34,40,37,34,33,33,37,34,37,37,35,33,35,32,28,34,30,37,29,29,26,40,32,37,32,34,25,26,25,28,33,40,37,32,34,34,33,33,37,37,35,34,37,33,35,32,28,37,29,34,30,29,26,40,32,34,25,37,32,26,25,26,26,34,29,34,29,30,26,26,25,29,25,29,25,26,25,28,22,33,26,33,26,26,24,28,18,26,18,26,18,18,18,32,48,33,40,33,40,26,28,30,42,28,34,28,34,22,26,41,42,37,32,37,32,25,18,42,36,32,24,32,24,18,12,32,40,34,37,37,34,29,26,28,32,30,32,29,25,26,25,37,34,37,32,35,25,25,18,34,24,32,24,25,12,18,12,32,40,37,34,34,37,29,26,28,32,29,25,30,32,26,25,37,34,35,25,37,32,25,18,34,24,25,12,32,24,18,12,28,28,33,26,33,26,26,18,22,18,26,18,26,18,24,18,33,26,35,25,35,25,25,18,26,12,25,12,25,12,18,12,16,32,23,28,23,28,28,24,22,36,27,32,27,32,32,30,22,32,24,26,24,26,24,20,34,40,32,33,32,33,30,28,23,41,25,33,36,40,33,30,24,40,27,35,32,36,33,32,27,40,27,33,32,35,27,26,32,41,32,37,30,32,28,29,23,41,36,40,25,33,33,30,24,40,32,36,27,35,33,32,27,40,32,35,27,33,27,26,32,41,30,32,32,37,28,29,28,48,33,40,33,40,30,28,24,42,27,34,27,34,26,26,32,48,33,40,33,40,26,28,30,42,28,34,28,34,22,26,32,54,41,48,41,48,48,42,32,48,40,44,40,44,48,42,36,48,40,40,40,40,42,32,40,44,41,37,41,37,42,32,28,48,33,40,40,42,40,32,26,40,33,37,35,34,40,32,32,44,35,37,36,34,34,25,33,37,37,35,32,26,34,25,28,48,40,42,33,40,40,32,26,40,35,34,33,37,40,32,32,44,36,34,35,37,34,25,33,37,32,26,37,35,34,25,24,42,30,32,30,32,28,18,20,32,26,25,26,25,28,18,30,42,32,32,32,32,26,18,28,32,29,25,29,25,26,18,30,36,36,33,36,33,40,30,39,40,40,35,40,35,41,32,39,40,40,35,40,35,39,30,54,48,48,40,48,40,42,34,36,40,33,30,48,40,40,28,40,39,35,30,44,34,37,26,40,41,35,32,44,37,34,26,48,42,40,34,42,32,32,25,36,40,48,40,33,30,40,28,40,39,44,34,35,30,37,26,40,41,44,37,35,32,34,26,48,42,42,32,40,34,32,25,40,42,40,32,40,32,32,18,39,36,34,24,34,24,25,12,41,42,37,32,37,32,25,18,42,36,32,24,32,24,18,12,36,48,40,40,40,40,42,32,40,44,41,37,41,37,42,32,40,44,39,34,39,34,36,24,48,42,42,32,42,32,36,24,33,40,30,28,40,32,32,18,35,34,32,26,37,25,32,18,35,37,30,26,34,25,24,12,40,32,34,25,32,18,24,12,33,40,40,32,30,28,32,18,35,34,37,25,32,26,32,18,35,37,34,25,30,26,24,12,40,32,32,18,34,25,24,12,30,32,28,18,28,18,18,0,30,24,26,12,26,12,18,0,32,32,26,18,26,18,12,0,34,24,25,12,25,12,12,0,14,28,21,26,24,24,26,20,21,33,28,33,27,27,32,28,21,26,20,20,26,20,20,12,34,35,31,30,33,26,28,22,24,40,27,35,40,39,35,30,26,40,32,40,35,34,37,34,27,35,26,30,35,30,26,21,33,37,34,37,32,26,29,26,21,33,34,35,27,27,33,26,20,30,31,32,26,26,34,29,28,33,31,30,32,28,28,22,31,32,30,28,34,29,30,26,26,40,33,37,35,34,32,26,20,32,28,32,26,25,29,25,32,40,34,37,37,34,29,26,28,32,30,32,29,25,26,25,28,48,33,40,40,42,40,32,26,40,33,37,35,34,40,32,33,40,30,28,40,32,32,18,35,34,32,26,37,25,32,18,24,42,27,34,39,36,34,24,20,32,28,32,30,24,34,24,27,34,26,26,34,24,25,12,26,25,29,25,26,12,25,12,26,40,35,34,35,34,37,25,20,28,30,26,30,26,37,25,33,37,32,26,40,32,32,18,30,26,28,18,37,25,32,18,20,32,26,25,30,24,26,12,12,18,22,18,21,12,26,12,28,32,29,25,34,24,25,12,22,18,26,18,26,12,25,12,26,32,34,33,32,27,35,26,34,35,40,37,33,26,37,29,34,33,34,30,35,26,30,21,48,40,44,37,40,28,34,26,32,36,33,32,44,34,37,26,35,34,37,34,37,25,35,25,33,32,30,28,37,26,26,18,40,32,37,32,32,18,25,18,34,35,48,40,33,26,40,28,34,30,44,34,30,21,37,26,40,37,44,37,37,29,34,26,44,34,42,32,37,26,32,25,35,34,40,32,37,25,32,18,30,24,34,24,26,12,25,12,37,34,37,32,35,25,25,18,34,24,32,24,25,12,18,12,32,44,35,37,36,34,34,25,33,37,37,35,32,26,34,25,35,37,30,26,34,25,24,12,40,32,34,25,32,18,24,12,27,34,26,26,34,24,25,12,26,25,29,25,26,12,25,12,26,26,21,18,25,12,12,0,28,18,26,18,18,0,12,0,33,37,40,32,32,26,32,18,30,26,37,25,28,18,32,18,37,35,34,25,34,25,24,12,37,25,32,18,32,18,24,12,26,25,28,18,26,12,18,0,21,12,26,12,18,0,18,0,29,25,26,18,25,12,12,0,26,12,25,12,18,0,12,0,14,28,24,24,21,26,26,20,21,33,27,27,28,33,32,28,21,26,26,20,20,20,20,12,34,35,33,26,31,30,28,22,21,33,27,27,34,35,33,26,20,30,26,26,31,32,34,29,28,33,32,28,31,30,28,22,31,32,34,29,30,28,30,26,24,40,40,39,27,35,35,30,26,40,35,34,32,40,37,34,27,35,35,30,26,30,26,21,33,37,32,26,34,37,29,26,26,40,35,34,33,37,32,26,20,32,26,25,28,32,29,25,32,40,37,34,34,37,29,26,28,32,29,25,30,32,26,25,28,48,40,42,33,40,40,32,26,40,35,34,33,37,40,32,33,40,40,32,30,28,32,18,35,34,37,25,32,26,32,18,26,40,35,34,35,34,37,25,20,28,30,26,30,26,37,25,33,37,40,32,32,26,32,18,30,26,37,25,28,18,32,18,24,42,39,36,27,34,34,24,20,32,30,24,28,32,34,24,27,34,34,24,26,26,25,12,26,25,26,12,29,25,25,12,20,32,30,24,26,25,26,12,12,18,21,12,22,18,26,12,28,32,34,24,29,25,25,12,22,18,26,12,26,18,25,12,26,32,32,27,34,33,35,26,34,35,33,26,40,37,37,29,34,33,35,26,34,30,30,21,48,40,40,28,44,37,34,26,34,35,33,26,48,40,40,28,34,30,30,21,44,34,37,26,40,37,37,29,44,37,34,26,44,34,37,26,42,32,32,25,32,36,44,34,33,32,37,26,35,34,37,25,37,34,35,25,33,32,37,26,30,28,26,18,40,32,32,18,37,32,25,18,35,34,37,25,40,32,32,18,30,24,26,12,34,24,25,12,37,34,35,25,37,32,25,18,34,24,25,12,32,24,18,12,32,44,36,34,35,37,34,25,33,37,32,26,37,35,34,25,35,37,34,25,30,26,24,12,40,32,32,18,34,25,24,12,33,37,32,26,40,32,32,18,30,26,28,18,37,25,32,18,37,35,34,25,34,25,24,12,37,25,32,18,32,18,24,12,27,34,34,24,26,26,25,12,26,25,26,12,29,25,25,12,26,26,25,12,21,18,12,0,28,18,18,0,26,18,12,0,26,25,26,12,28,18,18,0,21,12,18,0,26,12,18,0,29,25,25,12,26,18,12,0,26,12,18,0,25,12,12,0,12,24,20,20,20,20,20,12,20,30,26,26,26,26,28,22,20,20,20,12,20,12,12,0,34,30,30,21,30,21,22,12,20,30,26,26,34,30,30,21,20,28,28,28,30,26,33,26,26,26,28,22,30,21,22,12,30,26,33,26,28,18,26,18,20,30,34,30,26,26,30,21,20,28,30,26,28,28,33,26,26,26,30,21,28,22,22,12,30,26,28,18,33,26,26,18,20,28,30,26,30,26,28,18,12,18,22,18,22,18,26,18,28,28,33,26,33,26,26,18,22,18,26,18,26,18,24,18,24,42,30,32,30,32,28,18,20,32,26,25,26,25,28,18,30,32,28,18,28,18,18,0,30,24,26,12,26,12,18,0,20,32,26,25,30,24,26,12,12,18,22,18,21,12,26,12,26,25,28,18,26,12,18,0,21,12,26,12,18,0,18,0,20,32,30,24,26,25,26,12,12,18,21,12,22,18,26,12,26,25,26,12,28,18,18,0,21,12,18,0,26,12,18,0,12,18,21,12,21,12,18,0,0,0,12,0,12,0,18,0,22,18,26,12,26,12,18,0,12,0,18,0,18,0,18,0,24,30,31,28,31,28,30,22,31,32,34,29,34,29,33,26,31,28,30,22,30,22,21,12,44,34,37,26,37,26,26,18,31,32,34,29,44,34,37,26,30,26,33,26,37,25,35,25,34,29,33,26,37,26,26,18,37,25,35,25,32,18,25,18,31,32,44,34,34,29,37,26,30,26,37,25,33,26,35,25,34,29,37,26,33,26,26,18,37,25,32,18,35,25,25,18,30,26,37,25,37,25,32,18,21,12,26,12,26,12,25,12,33,26,35,25,35,25,25,18,26,12,25,12,25,12,18,12,30,42,32,32,32,32,26,18,28,32,29,25,29,25,26,18,32,32,26,18,26,18,12,0,34,24,25,12,25,12,12,0,28,32,29,25,34,24,25,12,22,18,26,18,26,12,25,12,29,25,26,18,25,12,12,0,26,12,25,12,18,0,12,0,28,32,34,24,29,25,25,12,22,18,26,12,26,18,25,12,29,25,25,12,26,18,12,0,26,12,18,0,25,12,12,0,22,18,26,12,26,12,18,0,12,0,18,0,18,0,18,0,26,18,25,12,25,12,12,0,18,0,18,0,18,0,12,0,0,0,6,6,6,6,18,18,6,8,8,11,8,11,16,20,6,6,18,18,18,18,36,36,18,16,22,22,22,22,32,34,6,8,8,11,18,16,22,22,18,22,16,22,22,23,23,27,8,11,16,20,22,22,32,34,22,23,23,27,24,24,28,32,6,8,18,16,8,11,22,22,18,22,22,23,16,22,23,27,8,11,22,22,16,20,32,34,22,23,24,24,23,27,28,32,18,22,22,23,22,23,24,24,36,42,32,36,32,36,28,32,16,22,23,27,23,27,28,32,32,36,28,32,28,32,24,30,0,6,8,11,8,11,22,22,6,11,11,15,11,15,22,25,8,11,22,22,22,22,42,39,16,14,23,21,23,21,36,34,6,11,11,15,16,14,23,21,18,22,20,25,22,21,27,28,11,15,22,25,23,21,36,34,22,21,27,28,24,20,32,31,6,11,16,14,11,15,23,21,18,22,22,21,20,25,27,28,11,15,23,21,22,25,36,34,22,21,24,20,27,28,32,31,18,22,22,21,22,21,24,20,36,39,34,34,34,34,32,31,20,25,27,28,27,28,32,31,34,34,32,31,32,31,30,30,6,6,18,18,18,18,36,36,18,16,22,22,22,22,32,34,18,18,36,36,36,36,60,60,36,30,42,39,42,39,54,54,18,16,22,22,36,30,42,39,36,32,32,32,42,36,41,40,22,22,32,34,42,39,54,54,42,36,41,40,46,40,48,48,18,16,36,30,22,22,42,39,36,32,42,36,32,32,41,40,22,22,42,39,32,34,54,54,42,36,46,40,41,40,48,48,36,32,42,36,42,36,46,40,60,54,54,48,54,48,48,44,32,32,41,40,41,40,48,48,54,48,48,44,48,44,42,42,6,12,16,20,16,20,32,34,18,20,22,25,22,25,32,36,16,20,32,34,32,34,54,54,30,26,36,34,36,34,48,48,18,20,22,25,30,26,36,34,36,34,34,36,39,34,40,40,22,25,32,36,36,34,48,48,39,34,40,40,40,34,44,44,18,20,30,26,22,25,36,34,36,34,39,34,34,36,40,40,22,25,36,34,32,36,48,48,39,34,40,34,40,40,44,44,36,34,39,34,39,34,40,34,60,54,54,48,54,48,48,44,34,36,40,40,40,40,44,44,54,48,48,44,48,44,42,42,6,8,8,11,18,16,22,22,18,22,16,22,22,23,23,27,18,16,22,22,36,30,42,39,36,32,32,32,42,36,41,40,18,22,16,22,36,32,32,32,36,42,30,39,42,41,36,40,22,23,23,27,42,36,41,40,42,41,36,40,46,40,40,41,8,8,16,14,16,14,23,21,22,24,23,24,23,24,25,27,16,14,23,21,30,26,36,34,32,28,28,26,36,32,33,33,22,24,23,24,32,28,28,26,42,46,36,40,41,40,33,35,23,24,25,27,36,32,33,33,41,40,33,35,40,36,30,32,8,16,8,14,22,23,24,24,16,23,14,21,23,25,24,27,22,23,24,24,42,36,46,40,32,28,28,26,41,33,40,35,16,23,14,21,32,28,28,26,30,36,26,34,36,33,32,33,23,25,24,27,41,33,40,35,36,33,32,33,40,30,36,32,11,14,14,12,22,21,24,20,22,24,21,20,27,27,27,26,22,21,24,20,39,34,40,34,32,26,26,20,40,33,35,30,22,24,21,20,32,26,26,20,39,40,34,34,40,35,33,30,27,27,27,26,40,33,35,30,40,35,33,30,41,32,32,28,8,11,16,20,22,22,32,34,22,23,23,27,24,24,28,32,22,22,32,34,42,39,54,54,42,36,41,40,46,40,48,48,22,23,23,27,42,36,41,40,42,41,36,40,46,40,40,41,24,24,28,32,46,40,48,48,46,40,40,41,48,39,42,42,16,14,30,26,23,21,36,34,32,28,36,32,28,26,33,33,23,21,36,34,36,34,48,48,41,33,40,35,40,35,40,40,32,28,36,32,41,33,40,35,54,48,48,44,48,40,40,37,28,26,33,33,40,35,40,40,48,40,40,37,42,34,32,32,11,20,14,22,23,27,28,32,22,27,21,28,24,27,26,32,23,27,28,32,41,40,48,48,36,32,33,33,40,35,40,40,22,27,21,28,36,32,33,33,39,40,34,40,40,35,35,37,24,27,26,32,40,35,40,40,40,35,35,37,39,30,34,34,20,22,26,24,27,28,32,31,34,32,34,31,32,32,33,34,27,28,32,31,40,40,44,44,40,33,35,30,41,37,37,37,34,32,34,31,40,33,35,30,54,48,48,44,48,40,40,37,32,32,33,34,41,37,37,37,48,40,40,37,42,34,32,32,6,8,18,16,8,11,22,22,18,22,22,23,16,22,23,27,18,16,36,30,22,22,42,39,36,32,42,36,32,32,41,40,8,8,16,14,16,14,23,21,22,24,23,24,23,24,25,27,16,14,30,26,23,21,36,34,32,28,36,32,28,26,33,33,18,22,36,32,16,22,32,32,36,42,42,41,30,39,36,40,22,23,42,36,23,27,41,40,42,41,46,40,36,40,40,41,22,24,32,28,23,24,28,26,42,46,41,40,36,40,33,35,23,24,36,32,25,27,33,33,41,40,40,36,33,35,30,32,8,16,22,23,8,14,24,24,16,23,23,25,14,21,24,27,22,23,42,36,24,24,46,40,32,28,41,33,28,26,40,35,11,14,22,21,14,12,24,20,22,24,27,27,21,20,27,26,22,21,39,34,24,20,40,34,32,26,40,33,26,20,35,30,16,23,32,28,14,21,28,26,30,36,36,33,26,34,32,33,23,25,41,33,24,27,40,35,36,33,40,30,32,33,36,32,22,24,32,26,21,20,26,20,39,40,40,35,34,34,33,30,27,27,40,33,27,26,35,30,40,35,41,32,33,30,32,28,8,11,22,22,16,20,32,34,22,23,24,24,23,27,28,32,22,22,42,39,32,34,54,54,42,36,46,40,41,40,48,48,16,14,23,21,30,26,36,34,32,28,28,26,36,32,33,33,23,21,36,34,36,34,48,48,41,33,40,35,40,35,40,40,22,23,42,36,23,27,41,40,42,41,46,40,36,40,40,41,24,24,46,40,28,32,48,48,46,40,48,39,40,41,42,42,32,28,41,33,36,32,40,35,54,48,48,40,48,44,40,37,28,26,40,35,33,33,40,40,48,40,42,34,40,37,32,32,11,20,23,27,14,22,28,32,22,27,24,27,21,28,26,32,23,27,41,40,28,32,48,48,36,32,40,35,33,33,40,40,20,22,27,28,26,24,32,31,34,32,32,32,34,31,33,34,27,28,40,40,32,31,44,44,40,33,41,37,35,30,37,37,22,27,36,32,21,28,33,33,39,40,40,35,34,40,35,37,24,27,40,35,26,32,40,40,40,35,39,30,35,37,34,34,34,32,40,33,34,31,35,30,54,48,48,40,48,44,40,37,32,32,41,37,33,34,37,37,48,40,42,34,40,37,32,32,18,22,22,23,22,23,24,24,36,42,32,36,32,36,28,32,36,32,42,36,42,36,46,40,60,54,54,48,54,48,48,44,22,24,23,24,32,28,28,26,42,46,36,40,41,40,33,35,32,28,36,32,41,33,40,35,54,48,48,44,48,40,40,37,22,24,32,28,23,24,28,26,42,46,41,40,36,40,33,35,32,28,41,33,36,32,40,35,54,48,48,40,48,44,40,37,24,24,28,24,28,24,24,20,46,48,40,39,40,39,30,30,28,24,33,27,33,27,30,26,48,42,40,34,40,34,28,26,22,32,24,28,24,28,24,24,32,41,28,33,28,33,24,27,42,41,46,40,46,40,48,39,54,48,48,40,48,40,42,34,23,28,24,26,28,24,24,20,36,40,32,35,33,30,27,26,36,33,40,35,40,30,39,30,48,40,44,37,40,28,34,26,23,28,28,24,24,26,24,20,36,40,33,30,32,35,27,26,36,33,40,30,40,35,39,30,48,40,40,28,44,37,34,26,24,24,26,20,26,20,20,12,40,39,35,30,35,30,26,21,32,27,35,26,35,26,30,21,44,34,37,26,37,26,26,18,16,22,23,27,23,27,28,32,32,36,28,32,28,32,24,30,32,32,41,40,41,40,48,48,54,48,48,44,48,44,42,42,23,24,25,27,36,32,33,33,41,40,33,35,40,36,30,32,28,26,33,33,40,35,40,40,48,40,40,37,42,34,32,32,23,24,36,32,25,27,33,33,41,40,40,36,33,35,30,32,28,26,40,35,33,33,40,40,48,40,42,34,40,37,32,32,28,24,33,27,33,27,30,26,48,42,40,34,40,34,28,26,24,20,30,26,30,26,28,28,42,32,32,25,32,25,18,18,22,34,24,32,24,32,24,30,32,40,26,33,26,33,20,28,36,40,40,41,40,41,42,42,48,44,40,37,40,37,32,32,27,32,27,32,32,30,27,28,40,41,33,37,35,32,26,29,32,33,35,37,36,32,34,34,44,37,37,35,34,26,25,25,27,32,32,30,27,32,27,28,40,41,35,32,33,37,26,29,32,33,36,32,35,37,34,34,44,37,34,26,37,35,25,25,32,30,33,28,33,28,26,22,48,42,40,34,40,34,28,26,30,28,32,29,32,29,26,26,42,32,32,25,32,25,18,18,0,6,8,11,8,11,22,22,6,11,11,15,11,15,22,25,6,12,16,20,16,20,32,34,18,20,22,25,22,25,32,36,8,16,8,14,22,23,24,24,16,23,14,21,23,25,24,27,11,20,14,22,23,27,28,32,22,27,21,28,24,27,26,32,8,16,22,23,8,14,24,24,16,23,23,25,14,21,24,27,11,20,23,27,14,22,28,32,22,27,24,27,21,28,26,32,22,32,24,28,24,28,24,24,32,41,28,33,28,33,24,27,22,34,24,32,24,32,24,30,32,40,26,33,26,33,20,28,6,18,16,22,16,22,32,32,12,20,20,25,20,25,34,36,11,20,23,27,23,27,41,40,20,22,27,28,27,28,40,40,11,22,14,21,23,24,28,26,20,27,22,28,27,27,32,32,15,25,21,28,25,27,33,33,25,28,28,32,27,26,33,34,11,22,23,24,14,21,28,26,20,27,27,27,22,28,32,32,15,25,25,27,21,28,33,33,25,28,27,26,28,32,33,34,22,32,24,26,24,26,24,20,34,40,32,33,32,33,30,28,25,36,27,32,27,32,27,28,36,40,32,34,32,34,28,30,8,11,22,22,22,22,42,39,16,14,23,21,23,21,36,34,16,20,32,34,32,34,54,54,30,26,36,34,36,34,48,48,22,23,24,24,42,36,46,40,32,28,28,26,41,33,40,35,23,27,28,32,41,40,48,48,36,32,33,33,40,35,40,40,22,23,42,36,24,24,46,40,32,28,41,33,28,26,40,35,23,27,41,40,28,32,48,48,36,32,40,35,33,33,40,40,42,41,46,40,46,40,48,39,54,48,48,40,48,40,42,34,36,40,40,41,40,41,42,42,48,44,40,37,40,37,32,32,11,20,23,27,23,27,41,40,20,22,27,28,27,28,40,40,14,22,28,32,28,32,48,48,26,24,32,31,32,31,44,44,22,27,24,27,36,32,40,35,34,32,32,32,40,33,41,37,21,28,26,32,33,33,40,40,34,31,33,34,35,30,37,37,22,27,36,32,24,27,40,35,34,32,40,33,32,32,41,37,21,28,33,33,26,32,40,40,34,31,35,30,33,34,37,37,39,40,40,35,40,35,39,30,54,48,48,40,48,40,42,34,34,40,35,37,35,37,34,34,48,44,40,37,40,37,32,32,6,11,11,15,16,14,23,21,18,22,20,25,22,21,27,28,18,20,22,25,30,26,36,34,36,34,34,36,39,34,40,40,16,23,14,21,32,28,28,26,30,36,26,34,36,33,32,33,22,27,21,28,36,32,33,33,39,40,34,40,40,35,35,37,11,14,22,21,14,12,24,20,22,24,27,27,21,20,27,26,20,22,27,28,26,24,32,31,34,32,32,32,34,31,33,34,23,28,24,26,28,24,24,20,36,40,32,35,33,30,27,26,27,32,27,32,32,30,27,28,40,41,33,37,35,32,26,29,11,22,14,21,23,24,28,26,20,27,22,28,27,27,32,32,22,27,24,27,36,32,40,35,34,32,32,32,40,33,41,37,14,24,12,20,28,24,24,20,26,32,24,31,32,27,30,28,21,27,20,26,33,27,30,26,34,33,31,34,35,26,32,29,15,21,21,20,21,20,26,20,25,27,28,26,28,26,32,28,25,28,27,26,34,31,35,30,36,32,32,28,40,34,37,33,21,26,20,20,26,20,20,12,34,35,31,30,33,26,28,22,28,32,26,28,33,28,26,22,40,37,34,33,37,29,29,26,11,15,22,25,23,21,36,34,22,21,27,28,24,20,32,31,22,25,32,36,36,34,48,48,39,34,40,40,40,34,44,44,23,25,24,27,41,33,40,35,36,33,32,33,40,30,36,32,24,27,26,32,40,35,40,40,40,35,35,37,39,30,34,34,22,21,39,34,24,20,40,34,32,26,40,33,26,20,35,30,27,28,40,40,32,31,44,44,40,33,41,37,35,30,37,37,36,33,40,35,40,30,39,30,48,40,44,37,40,28,34,26,32,33,35,37,36,32,34,34,44,37,37,35,34,26,25,25,15,25,21,28,25,27,33,33,25,28,28,32,27,26,33,34,21,28,26,32,33,33,40,40,34,31,33,34,35,30,37,37,21,27,20,26,33,27,30,26,34,33,31,34,35,26,32,29,20,26,20,28,30,26,28,28,34,30,30,33,30,21,26,26,25,28,34,31,27,26,35,30,36,32,40,34,32,28,37,33,28,32,33,34,33,34,37,37,40,34,37,33,37,33,35,35,34,33,34,30,35,26,30,21,48,40,44,37,40,28,34,26,31,34,30,33,32,29,26,26,44,37,37,35,34,26,25,25,6,11,16,14,11,15,23,21,18,22,22,21,20,25,27,28,18,20,30,26,22,25,36,34,36,34,39,34,34,36,40,40,11,14,14,12,22,21,24,20,22,24,21,20,27,27,27,26,20,22,26,24,27,28,32,31,34,32,34,31,32,32,33,34,16,23,32,28,14,21,28,26,30,36,36,33,26,34,32,33,22,27,36,32,21,28,33,33,39,40,40,35,34,40,35,37,23,28,28,24,24,26,24,20,36,40,33,30,32,35,27,26,27,32,32,30,27,32,27,28,40,41,35,32,33,37,26,29,11,22,23,24,14,21,28,26,20,27,27,27,22,28,32,32,22,27,36,32,24,27,40,35,34,32,40,33,32,32,41,37,15,21,21,20,21,20,26,20,25,27,28,26,28,26,32,28,25,28,34,31,27,26,35,30,36,32,40,34,32,28,37,33,14,24,28,24,12,20,24,20,26,32,32,27,24,31,30,28,21,27,33,27,20,26,30,26,34,33,35,26,31,34,32,29,21,26,26,20,20,20,20,12,34,35,33,26,31,30,28,22,28,32,33,28,26,28,26,22,40,37,37,29,34,33,29,26,11,15,23,21,22,25,36,34,22,21,24,20,27,28,32,31,22,25,36,34,32,36,48,48,39,34,40,34,40,40,44,44,22,21,24,20,39,34,40,34,32,26,26,20,40,33,35,30,27,28,32,31,40,40,44,44,40,33,35,30,41,37,37,37,23,25,41,33,24,27,40,35,36,33,40,30,32,33,36,32,24,27,40,35,26,32,40,40,40,35,39,30,35,37,34,34,36,33,40,30,40,35,39,30,48,40,40,28,44,37,34,26,32,33,36,32,35,37,34,34,44,37,34,26,37,35,25,25,15,25,25,27,21,28,33,33,25,28,27,26,28,32,33,34,21,28,33,33,26,32,40,40,34,31,35,30,33,34,37,37,25,28,27,26,34,31,35,30,36,32,32,28,40,34,37,33,28,32,33,34,33,34,37,37,40,34,37,33,37,33,35,35,21,27,33,27,20,26,30,26,34,33,35,26,31,34,32,29,20,26,30,26,20,28,28,28,34,30,30,21,30,33,26,26,34,33,35,26,34,30,30,21,48,40,40,28,44,37,34,26,31,34,32,29,30,33,26,26,44,37,34,26,37,35,25,25,18,22,22,21,22,21,24,20,36,39,34,34,34,34,32,31,36,34,39,34,39,34,40,34,60,54,54,48,54,48,48,44,22,24,21,20,32,26,26,20,39,40,34,34,40,35,33,30,34,32,34,31,40,33,35,30,54,48,48,44,48,40,40,37,22,24,32,26,21,20,26,20,39,40,40,35,34,34,33,30,34,32,40,33,34,31,35,30,54,48,48,40,48,44,40,37,24,24,26,20,26,20,20,12,40,39,35,30,35,30,26,21,32,30,33,28,33,28,26,22,48,42,40,34,40,34,28,26,22,32,24,26,24,26,24,20,34,40,32,33,32,33,30,28,39,40,40,35,40,35,39,30,54,48,48,40,48,40,42,34,21,26,20,20,26,20,20,12,34,35,31,30,33,26,28,22,34,33,34,30,35,26,30,21,48,40,44,37,40,28,34,26,21,26,26,20,20,20,20,12,34,35,33,26,31,30,28,22,34,33,35,26,34,30,30,21,48,40,40,28,44,37,34,26,20,20,20,12,20,12,12,0,34,30,30,21,30,21,22,12,31,28,30,22,30,22,21,12,44,34,37,26,37,26,26,18,20,25,27,28,27,28,32,31,34,34,32,31,32,31,30,30,34,36,40,40,40,40,44,44,54,48,48,44,48,44,42,42,27,27,27,26,40,33,35,30,40,35,33,30,41,32,32,28,32,32,33,34,41,37,37,37,48,40,40,37,42,34,32,32,27,27,40,33,27,26,35,30,40,35,41,32,33,30,32,28,32,32,41,37,33,34,37,37,48,40,42,34,40,37,32,32,32,27,35,26,35,26,30,21,44,34,37,26,37,26,26,18,30,28,32,29,32,29,26,26,42,32,32,25,32,25,18,18,25,36,27,32,27,32,27,28,36,40,32,34,32,34,28,30,34,40,35,37,35,37,34,34,48,44,40,37,40,37,32,32,28,32,26,28,33,28,26,22,40,37,34,33,37,29,29,26,31,34,30,33,32,29,26,26,44,37,37,35,34,26,25,25,28,32,33,28,26,28,26,22,40,37,37,29,34,33,29,26,31,34,32,29,30,33,26,26,44,37,34,26,37,35,25,25,31,28,30,22,30,22,21,12,44,34,37,26,37,26,26,18,30,30,28,26,28,26,18,18,42,32,32,25,32,25,18,18,6,8,18,16,18,16,36,30,8,8,16,14,16,14,30,26,8,11,22,22,22,22,42,39,16,14,23,21,23,21,36,34,18,22,22,23,36,32,42,36,22,24,23,24,32,28,36,32,16,22,23,27,32,32,41,40,23,24,25,27,28,26,33,33,18,22,36,32,22,23,42,36,22,24,32,28,23,24,36,32,16,22,32,32,23,27,41,40,23,24,28,26,25,27,33,33,36,42,42,41,42,41,46,40,42,46,41,40,41,40,40,36,30,39,36,40,36,40,40,41,36,40,33,35,33,35,30,32,8,16,22,23,22,23,42,36,11,14,22,21,22,21,39,34,8,14,24,24,24,24,46,40,14,12,24,20,24,20,40,34,16,23,23,25,32,28,41,33,22,24,27,27,32,26,40,33,14,21,24,27,28,26,40,35,21,20,27,26,26,20,35,30,16,23,32,28,23,25,41,33,22,24,32,26,27,27,40,33,14,21,28,26,24,27,40,35,21,20,26,20,27,26,35,30,30,36,36,33,36,33,40,30,39,40,40,35,40,35,41,32,26,34,32,33,32,33,36,32,34,34,33,30,33,30,32,28,8,11,22,22,22,22,42,39,16,14,23,21,23,21,36,34,16,20,32,34,32,34,54,54,30,26,36,34,36,34,48,48,22,23,24,24,42,36,46,40,32,28,28,26,41,33,40,35,23,27,28,32,41,40,48,48,36,32,33,33,40,35,40,40,22,23,42,36,24,24,46,40,32,28,41,33,28,26,40,35,23,27,41,40,28,32,48,48,36,32,40,35,33,33,40,40,42,41,46,40,46,40,48,39,54,48,48,40,48,40,42,34,36,40,40,41,40,41,42,42,48,44,40,37,40,37,32,32,11,20,23,27,23,27,41,40,20,22,27,28,27,28,40,40,14,22,28,32,28,32,48,48,26,24,32,31,32,31,44,44,22,27,24,27,36,32,40,35,34,32,32,32,40,33,41,37,21,28,26,32,33,33,40,40,34,31,33,34,35,30,37,37,22,27,36,32,24,27,40,35,34,32,40,33,32,32,41,37,21,28,33,33,26,32,40,40,34,31,35,30,33,34,37,37,39,40,40,35,40,35,39,30,54,48,48,40,48,40,42,34,34,40,35,37,35,37,34,34,48,44,40,37,40,37,32,32,18,22,22,23,36,32,42,36,22,24,23,24,32,28,36,32,22,23,24,24,42,36,46,40,32,28,28,26,41,33,40,35,36,42,32,36,60,54,54,48,42,46,36,40,54,48,48,44,32,36,28,32,54,48,48,44,41,40,33,35,48,40,40,37,22,24,32,28,32,28,41,33,24,24,28,24,28,24,33,27,23,24,28,26,36,32,40,35,28,24,24,20,33,27,30,26,42,46,41,40,54,48,48,40,46,48,40,39,48,42,40,34,36,40,33,35,48,44,40,37,40,39,30,30,40,34,28,26,22,32,24,28,42,41,46,40,23,28,24,26,36,33,40,35,24,28,24,24,46,40,48,39,28,24,24,20,40,30,39,30,32,41,28,33,54,48,48,40,36,40,32,35,48,40,44,37,28,33,24,27,48,40,42,34,33,30,27,26,40,28,34,26,23,28,28,24,36,33,40,30,24,24,26,20,32,27,35,26,24,26,24,20,40,35,39,30,26,20,20,12,35,26,30,21,36,40,33,30,48,40,40,28,40,39,35,30,44,34,37,26,32,35,27,26,44,37,34,26,35,30,26,21,37,26,26,18,16,22,23,27,32,32,41,40,23,24,25,27,28,26,33,33,23,27,28,32,41,40,48,48,36,32,33,33,40,35,40,40,32,36,28,32,54,48,48,44,41,40,33,35,48,40,40,37,28,32,24,30,48,44,42,42,40,36,30,32,42,34,32,32,23,24,36,32,28,26,40,35,28,24,33,27,24,20,30,26,25,27,33,33,33,33,40,40,33,27,30,26,30,26,28,28,41,40,40,36,48,40,42,34,48,42,40,34,42,32,32,25,33,35,30,32,40,37,32,32,40,34,28,26,32,25,18,18,22,34,24,32,36,40,40,41,27,32,27,32,32,33,35,37,24,32,24,30,40,41,42,42,32,30,27,28,36,32,34,34,32,40,26,33,48,44,40,37,40,41,33,37,44,37,37,35,26,33,20,28,40,37,32,32,35,32,26,29,34,26,25,25,27,32,32,30,32,33,36,32,32,30,33,28,30,28,32,29,27,32,27,28,35,37,34,34,33,28,26,22,32,29,26,26,40,41,35,32,44,37,34,26,48,42,40,34,42,32,32,25,33,37,26,29,37,35,25,25,40,34,28,26,32,25,18,18,18,22,36,32,22,23,42,36,22,24,32,28,23,24,36,32,22,23,42,36,24,24,46,40,32,28,41,33,28,26,40,35,22,24,32,28,32,28,41,33,24,24,28,24,28,24,33,27,23,24,36,32,28,26,40,35,28,24,33,27,24,20,30,26,36,42,60,54,32,36,54,48,42,46,54,48,36,40,48,44,32,36,54,48,28,32,48,44,41,40,48,40,33,35,40,37,42,46,54,48,41,40,48,40,46,48,48,42,40,39,40,34,36,40,48,44,33,35,40,37,40,39,40,34,30,30,28,26,22,32,42,41,24,28,46,40,23,28,36,33,24,26,40,35,24,28,46,40,24,24,48,39,28,24,40,30,24,20,39,30,23,28,36,33,28,24,40,30,24,24,32,27,26,20,35,26,24,26,40,35,24,20,39,30,26,20,35,26,20,12,30,21,32,41,54,48,28,33,48,40,36,40,48,40,32,35,44,37,28,33,48,40,24,27,42,34,33,30,40,28,27,26,34,26,36,40,48,40,33,30,40,28,40,39,44,34,35,30,37,26,32,35,44,37,27,26,34,26,35,30,37,26,26,21,26,18,16,22,32,32,23,27,41,40,23,24,28,26,25,27,33,33,23,27,41,40,28,32,48,48,36,32,40,35,33,33,40,40,23,24,28,26,36,32,40,35,28,24,24,20,33,27,30,26,25,27,33,33,33,33,40,40,33,27,30,26,30,26,28,28,32,36,54,48,28,32,48,44,41,40,48,40,33,35,40,37,28,32,48,44,24,30,42,42,40,36,42,34,30,32,32,32,41,40,48,40,40,36,42,34,48,42,42,32,40,34,32,25,33,35,40,37,30,32,32,32,40,34,32,25,28,26,18,18,22,34,36,40,24,32,40,41,27,32,32,33,27,32,35,37,24,32,40,41,24,30,42,42,32,30,36,32,27,28,34,34,27,32,32,33,32,30,36,32,32,30,30,28,33,28,32,29,27,32,35,37,27,28,34,34,33,28,32,29,26,22,26,26,32,40,48,44,26,33,40,37,40,41,44,37,33,37,37,35,26,33,40,37,20,28,32,32,35,32,34,26,26,29,25,25,40,41,44,37,35,32,34,26,48,42,42,32,40,34,32,25,33,37,37,35,26,29,25,25,40,34,32,25,28,26,18,18,36,42,42,41,42,41,46,40,42,46,41,40,41,40,40,36,42,41,46,40,46,40,48,39,54,48,48,40,48,40,42,34,42,46,41,40,54,48,48,40,46,48,40,39,48,42,40,34,41,40,40,36,48,40,42,34,48,42,40,34,42,32,32,25,42,46,54,48,41,40,48,40,46,48,48,42,40,39,40,34,41,40,48,40,40,36,42,34,48,42,42,32,40,34,32,25,46,48,48,42,48,42,42,32,48,48,42,36,42,36,32,24,40,39,40,34,40,34,32,25,42,36,32,24,32,24,18,12,42,54,46,48,46,48,48,42,41,48,40,40,40,40,39,34,46,48,48,42,48,42,48,36,48,42,42,32,42,32,36,24,41,48,40,40,48,42,42,32,40,42,36,34,40,32,34,25,40,40,39,34,42,32,36,24,40,32,34,25,32,18,24,12,41,48,48,42,40,40,42,32,40,42,40,32,36,34,34,25,40,40,42,32,39,34,36,24,40,32,32,18,34,25,24,12,40,42,40,32,40,32,32,18,39,36,34,24,34,24,25,12,36,34,34,25,34,25,24,12,34,24,25,12,25,12,12,0,30,39,36,40,36,40,40,41,36,40,33,35,33,35,30,32,36,40,40,41,40,41,42,42,48,44,40,37,40,37,32,32,36,40,33,35,48,44,40,37,40,39,30,30,40,34,28,26,33,35,30,32,40,37,32,32,40,34,28,26,32,25,18,18,36,40,48,44,33,35,40,37,40,39,40,34,30,30,28,26,33,35,40,37,30,32,32,32,40,34,32,25,28,26,18,18,40,39,40,34,40,34,32,25,42,36,32,24,32,24,18,12,30,30,28,26,28,26,18,18,32,24,18,12,18,12,0,0,39,54,40,48,40,48,39,42,40,48,35,40,35,40,30,34,40,48,39,42,39,42,36,36,44,42,34,32,34,32,24,24,40,48,35,40,44,42,34,32,41,42,32,34,37,32,26,25,35,40,30,34,34,32,24,24,37,32,26,25,25,18,12,12,40,48,44,42,35,40,34,32,41,42,37,32,32,34,26,25,35,40,34,32,30,34,24,24,37,32,25,18,26,25,12,12,41,42,37,32,37,32,25,18,42,36,32,24,32,24,18,12,32,34,26,25,26,25,12,12,32,24,18,12,18,12,0,0,8,16,22,23,22,23,42,36,11,14,22,21,22,21,39,34,11,20,23,27,23,27,41,40,20,22,27,28,27,28,40,40,22,32,24,28,42,41,46,40,23,28,24,26,36,33,40,35,22,34,24,32,36,40,40,41,27,32,27,32,32,33,35,37,22,32,42,41,24,28,46,40,23,28,36,33,24,26,40,35,22,34,36,40,24,32,40,41,27,32,32,33,27,32,35,37,42,54,46,48,46,48,48,42,41,48,40,40,40,40,39,34,39,54,40,48,40,48,39,42,40,48,35,40,35,40,30,34,16,30,32,36,32,36,54,48,20,26,34,34,34,34,54,48,14,26,28,32,28,32,48,44,22,24,32,31,32,31,48,44,23,36,28,33,41,40,48,40,27,32,32,33,40,35,48,40,21,34,26,33,33,35,40,37,28,31,32,34,33,30,40,37,23,36,41,40,28,33,48,40,27,32,40,35,32,33,48,40,21,34,33,35,26,33,40,37,28,31,33,30,32,34,40,37,36,48,40,40,40,40,42,32,40,44,41,37,41,37,42,32,34,48,35,40,35,40,34,32,40,44,37,37,37,37,34,32,8,14,24,24,24,24,46,40,14,12,24,20,24,20,40,34,14,22,28,32,28,32,48,48,26,24,32,31,32,31,44,44,24,28,24,24,46,40,48,39,28,24,24,20,40,30,39,30,24,32,24,30,40,41,42,42,32,30,27,28,36,32,34,34,24,28,46,40,24,24,48,39,28,24,40,30,24,20,39,30,24,32,40,41,24,30,42,42,32,30,36,32,27,28,34,34,46,48,48,42,48,42,48,36,48,42,42,32,42,32,36,24,40,48,39,42,39,42,36,36,44,42,34,32,34,32,24,24,14,26,28,32,28,32,48,44,22,24,32,31,32,31,48,44,12,24,24,30,24,30,42,42,24,24,30,30,30,30,42,42,24,32,24,27,40,36,42,34,32,30,30,28,41,32,42,34,20,31,20,28,30,32,32,32,31,30,28,30,32,28,32,32,24,32,40,36,24,27,42,34,32,30,41,32,30,28,42,34,20,31,30,32,20,28,32,32,31,30,32,28,28,30,32,32,40,44,39,34,39,34,36,24,48,42,42,32,42,32,36,24,34,44,30,34,30,34,24,24,44,42,34,32,34,32,24,24,16,23,23,25,32,28,41,33,22,24,27,27,32,26,40,33,22,27,24,27,36,32,40,35,34,32,32,32,40,33,41,37,32,41,28,33,54,48,48,40,36,40,32,35,48,40,44,37,32,40,26,33,48,44,40,37,40,41,33,37,44,37,37,35,23,28,36,33,28,24,40,30,24,24,32,27,26,20,35,26,27,32,32,33,32,30,36,32,32,30,30,28,33,28,32,29,41,48,40,40,48,42,42,32,40,42,36,34,40,32,34,25,40,48,35,40,44,42,34,32,41,42,32,34,37,32,26,25,23,36,28,33,41,40,48,40,27,32,32,33,40,35,48,40,24,32,24,27,40,36,42,34,32,30,30,28,41,32,42,34,28,40,24,30,48,42,42,32,32,36,30,32,44,34,42,32,26,35,20,26,40,34,32,25,33,32,28,29,37,26,32,25,25,33,33,30,33,30,40,28,27,27,33,26,33,26,40,28,27,33,27,26,35,32,34,26,32,28,28,22,37,29,34,26,33,40,30,28,40,32,32,18,35,34,32,26,37,25,32,18,33,40,26,28,37,32,25,18,37,34,29,26,35,25,25,18,14,21,24,27,28,26,40,35,21,20,27,26,26,20,35,30,21,28,26,32,33,33,40,40,34,31,33,34,35,30,37,37,28,33,24,27,48,40,42,34,33,30,27,26,40,28,34,26,26,33,20,28,40,37,32,32,35,32,26,29,34,26,25,25,24,26,40,35,24,20,39,30,26,20,35,26,20,12,30,21,27,32,35,37,27,28,34,34,33,28,32,29,26,22,26,26,40,40,39,34,42,32,36,24,40,32,34,25,32,18,24,12,35,40,30,34,34,32,24,24,37,32,26,25,25,18,12,12,21,34,26,33,33,35,40,37,28,31,32,34,33,30,40,37,20,31,20,28,30,32,32,32,31,30,28,30,32,28,32,32,26,35,20,26,40,34,32,25,33,32,28,29,37,26,32,25,20,30,12,22,28,26,18,18,30,28,22,26,26,18,18,18,27,33,35,32,27,26,34,26,32,28,37,29,28,22,34,26,26,34,26,29,26,29,25,25,34,30,29,26,29,26,25,25,35,37,30,26,34,25,24,12,40,32,34,25,32,18,24,12,30,37,21,26,26,25,12,12,37,32,26,25,25,18,12,12,16,23,32,28,23,25,41,33,22,24,32,26,27,27,40,33,22,27,36,32,24,27,40,35,34,32,40,33,32,32,41,37,23,28,28,24,36,33,40,30,24,24,26,20,32,27,35,26,27,32,32,30,32,33,36,32,32,30,33,28,30,28,32,29,32,41,54,48,28,33,48,40,36,40,48,40,32,35,44,37,32,40,48,44,26,33,40,37,40,41,44,37,33,37,37,35,41,48,48,42,40,40,42,32,40,42,40,32,36,34,34,25,40,48,44,42,35,40,34,32,41,42,37,32,32,34,26,25,23,36,41,40,28,33,48,40,27,32,40,35,32,33,48,40,24,32,40,36,24,27,42,34,32,30,41,32,30,28,42,34,25,33,33,30,33,30,40,28,27,27,33,26,33,26,40,28,27,33,35,32,27,26,34,26,32,28,37,29,28,22,34,26,28,40,48,42,24,30,42,32,32,36,44,34,30,32,42,32,26,35,40,34,20,26,32,25,33,32,37,26,28,29,32,25,33,40,40,32,30,28,32,18,35,34,37,25,32,26,32,18,33,40,37,32,26,28,25,18,37,34,35,25,29,26,25,18,14,21,28,26,24,27,40,35,21,20,26,20,27,26,35,30,21,28,33,33,26,32,40,40,34,31,35,30,33,34,37,37,24,26,24,20,40,35,39,30,26,20,20,12,35,26,30,21,27,32,27,28,35,37,34,34,33,28,26,22,32,29,26,26,28,33,48,40,24,27,42,34,33,30,40,28,27,26,34,26,26,33,40,37,20,28,32,32,35,32,34,26,26,29,25,25,40,40,42,32,39,34,36,24,40,32,32,18,34,25,24,12,35,40,34,32,30,34,24,24,37,32,25,18,26,25,12,12,21,34,33,35,26,33,40,37,28,31,33,30,32,34,40,37,20,31,30,32,20,28,32,32,31,30,32,28,28,30,32,32,27,33,27,26,35,32,34,26,32,28,28,22,37,29,34,26,26,34,26,29,26,29,25,25,34,30,29,26,29,26,25,25,26,35,40,34,20,26,32,25,33,32,37,26,28,29,32,25,20,30,28,26,12,22,18,18,30,28,26,18,22,26,18,18,35,37,34,25,30,26,24,12,40,32,32,18,34,25,24,12,30,37,26,25,21,26,12,12,37,32,25,18,26,25,12,12,30,36,36,33,36,33,40,30,39,40,40,35,40,35,41,32,39,40,40,35,40,35,39,30,54,48,48,40,48,40,42,34,36,40,33,30,48,40,40,28,40,39,35,30,44,34,37,26,40,41,35,32,44,37,34,26,48,42,40,34,42,32,32,25,36,40,48,40,33,30,40,28,40,39,44,34,35,30,37,26,40,41,44,37,35,32,34,26,48,42,42,32,40,34,32,25,40,42,40,32,40,32,32,18,39,36,34,24,34,24,25,12,41,42,37,32,37,32,25,18,42,36,32,24,32,24,18,12,36,48,40,40,40,40,42,32,40,44,41,37,41,37,42,32,40,44,39,34,39,34,36,24,48,42,42,32,42,32,36,24,33,40,30,28,40,32,32,18,35,34,32,26,37,25,32,18,35,37,30,26,34,25,24,12,40,32,34,25,32,18,24,12,33,40,40,32,30,28,32,18,35,34,37,25,32,26,32,18,35,37,34,25,30,26,24,12,40,32,32,18,34,25,24,12,30,32,28,18,28,18,18,0,30,24,26,12,26,12,18,0,32,32,26,18,26,18,12,0,34,24,25,12,25,12,12,0,26,34,32,33,32,33,36,32,34,34,33,30,33,30,32,28,34,40,35,37,35,37,34,34,48,44,40,37,40,37,32,32,32,35,27,26,44,37,34,26,35,30,26,21,37,26,26,18,33,37,26,29,37,35,25,25,40,34,28,26,32,25,18,18,32,35,44,37,27,26,34,26,35,30,37,26,26,21,26,18,33,37,37,35,26,29,25,25,40,34,32,25,28,26,18,18,36,34,34,25,34,25,24,12,34,24,25,12,25,12,12,0,32,34,26,25,26,25,12,12,32,24,18,12,18,12,0,0,34,48,35,40,35,40,34,32,40,44,37,37,37,37,34,32,34,44,30,34,30,34,24,24,44,42,34,32,34,32,24,24,33,40,26,28,37,32,25,18,37,34,29,26,35,25,25,18,30,37,21,26,26,25,12,12,37,32,26,25,25,18,12,12,33,40,37,32,26,28,25,18,37,34,35,25,29,26,25,18,30,37,26,25,21,26,12,12,37,32,25,18,26,25,12,12,32,32,26,18,26,18,12,0,34,24,25,12,25,12,12,0,28,32,18,18,18,18,0,0,32,24,18,12,18,12,0,0,0,6,8,11,6,12,16,20,8,16,8,14,11,20,14,22,8,11,22,22,16,20,32,34,22,23,24,24,23,27,28,32,6,11,11,15,18,20,22,25,16,23,14,21,22,27,21,28,11,15,22,25,22,25,32,36,23,25,24,27,24,27,26,32,8,16,22,23,11,20,23,27,22,32,24,28,22,34,24,32,8,14,24,24,14,22,28,32,24,28,24,24,24,32,24,30,16,23,23,25,22,27,24,27,32,41,28,33,32,40,26,33,14,21,24,27,21,28,26,32,28,33,24,27,26,33,20,28,6,18,16,22,11,20,23,27,11,22,14,21,15,25,21,28,16,22,32,32,23,27,41,40,23,24,28,26,25,27,33,33,12,20,20,25,20,22,27,28,20,27,22,28,25,28,28,32,20,25,34,36,27,28,40,40,27,27,32,32,27,26,33,34,11,22,23,24,15,25,25,27,22,32,24,26,25,36,27,32,14,21,28,26,21,28,33,33,24,26,24,20,27,32,27,28,20,27,27,27,25,28,27,26,34,40,32,33,36,40,32,34,22,28,32,32,28,32,33,34,32,33,30,28,32,34,28,30,8,11,22,22,16,20,32,34,22,23,24,24,23,27,28,32,22,22,42,39,32,34,54,54,42,36,46,40,41,40,48,48,16,14,23,21,30,26,36,34,32,28,28,26,36,32,33,33,23,21,36,34,36,34,48,48,41,33,40,35,40,35,40,40,22,23,42,36,23,27,41,40,42,41,46,40,36,40,40,41,24,24,46,40,28,32,48,48,46,40,48,39,40,41,42,42,32,28,41,33,36,32,40,35,54,48,48,40,48,44,40,37,28,26,40,35,33,33,40,40,48,40,42,34,40,37,32,32,11,20,23,27,14,22,28,32,22,27,24,27,21,28,26,32,23,27,41,40,28,32,48,48,36,32,40,35,33,33,40,40,20,22,27,28,26,24,32,31,34,32,32,32,34,31,33,34,27,28,40,40,32,31,44,44,40,33,41,37,35,30,37,37,22,27,36,32,21,28,33,33,39,40,40,35,34,40,35,37,24,27,40,35,26,32,40,40,40,35,39,30,35,37,34,34,34,32,40,33,34,31,35,30,54,48,48,40,48,44,40,37,32,32,41,37,33,34,37,37,48,40,42,34,40,37,32,32,6,11,11,15,18,20,22,25,16,23,14,21,22,27,21,28,16,14,23,21,30,26,36,34,32,28,28,26,36,32,33,33,18,22,20,25,36,34,34,36,30,36,26,34,39,40,34,40,22,21,27,28,39,34,40,40,36,33,32,33,40,35,35,37,11,14,22,21,20,22,27,28,23,28,24,26,27,32,27,32,14,12,24,20,26,24,32,31,28,24,24,20,32,30,27,28,22,24,27,27,34,32,32,32,36,40,32,35,40,41,33,37,21,20,27,26,34,31,33,34,33,30,27,26,35,32,26,29,11,22,14,21,22,27,24,27,14,24,12,20,21,27,20,26,23,24,28,26,36,32,40,35,28,24,24,20,33,27,30,26,20,27,22,28,34,32,32,32,26,32,24,31,34,33,31,34,27,27,32,32,40,33,41,37,32,27,30,28,35,26,32,29,15,21,21,20,25,28,27,26,21,26,20,20,28,32,26,28,21,20,26,20,34,31,35,30,26,20,20,12,33,28,26,22,25,27,28,26,36,32,32,28,34,35,31,30,40,37,34,33,28,26,32,28,40,34,37,33,33,26,28,22,37,29,29,26,11,15,22,25,22,25,32,36,23,25,24,27,24,27,26,32,23,21,36,34,36,34,48,48,41,33,40,35,40,35,40,40,22,21,27,28,39,34,40,40,36,33,32,33,40,35,35,37,24,20,32,31,40,34,44,44,40,30,36,32,39,30,34,34,22,21,39,34,27,28,40,40,36,33,40,35,32,33,35,37,24,20,40,34,32,31,44,44,40,30,39,30,36,32,34,34,32,26,40,33,40,33,41,37,48,40,44,37,44,37,37,35,26,20,35,30,35,30,37,37,40,28,34,26,34,26,25,25,15,25,21,28,21,28,26,32,21,27,20,26,20,26,20,28,25,27,33,33,33,33,40,40,33,27,30,26,30,26,28,28,25,28,28,32,34,31,33,34,34,33,31,34,34,30,30,33,27,26,33,34,35,30,37,37,35,26,32,29,30,21,26,26,25,28,34,31,28,32,33,34,34,33,34,30,31,34,30,33,27,26,35,30,33,34,37,37,35,26,30,21,32,29,26,26,36,32,40,34,40,34,37,33,48,40,44,37,44,37,37,35,32,28,37,33,37,33,35,35,40,28,34,26,34,26,25,25,8,16,22,23,11,20,23,27,22,32,24,28,22,34,24,32,22,23,42,36,23,27,41,40,42,41,46,40,36,40,40,41,11,14,22,21,20,22,27,28,23,28,24,26,27,32,27,32,22,21,39,34,27,28,40,40,36,33,40,35,32,33,35,37,22,32,42,41,22,34,36,40,42,54,46,48,39,54,40,48,24,28,46,40,24,32,40,41,46,48,48,42,40,48,39,42,23,28,36,33,27,32,32,33,41,48,40,40,40,48,35,40,24,26,40,35,27,32,35,37,40,40,39,34,35,40,30,34,16,30,32,36,14,26,28,32,23,36,28,33,21,34,26,33,32,36,54,48,28,32,48,44,41,40,48,40,33,35,40,37,20,26,34,34,22,24,32,31,27,32,32,33,28,31,32,34,34,34,54,48,32,31,48,44,40,35,48,40,33,30,40,37,23,36,41,40,21,34,33,35,36,48,40,40,34,48,35,40,28,33,48,40,26,33,40,37,40,40,42,32,35,40,34,32,27,32,40,35,28,31,33,30,40,44,41,37,40,44,37,37,32,33,48,40,32,34,40,37,41,37,42,32,37,37,34,32,8,14,24,24,14,22,28,32,24,28,24,24,24,32,24,30,24,24,46,40,28,32,48,48,46,40,48,39,40,41,42,42,14,12,24,20,26,24,32,31,28,24,24,20,32,30,27,28,24,20,40,34,32,31,44,44,40,30,39,30,36,32,34,34,24,28,46,40,24,32,40,41,46,48,48,42,40,48,39,42,24,24,48,39,24,30,42,42,48,42,48,36,39,42,36,36,28,24,40,30,32,30,36,32,48,42,42,32,44,42,34,32,24,20,39,30,27,28,34,34,42,32,36,24,34,32,24,24,14,26,28,32,12,24,24,30,24,32,24,27,20,31,20,28,28,32,48,44,24,30,42,42,40,36,42,34,30,32,32,32,22,24,32,31,24,24,30,30,32,30,30,28,31,30,28,30,32,31,48,44,30,30,42,42,41,32,42,34,32,28,32,32,24,32,40,36,20,31,30,32,40,44,39,34,34,44,30,34,24,27,42,34,20,28,32,32,39,34,36,24,30,34,24,24,32,30,41,32,31,30,32,28,48,42,42,32,44,42,34,32,30,28,42,34,28,30,32,32,42,32,36,24,34,32,24,24,16,23,23,25,22,27,24,27,32,41,28,33,32,40,26,33,32,28,41,33,36,32,40,35,54,48,48,40,48,44,40,37,22,24,27,27,34,32,32,32,36,40,32,35,40,41,33,37,32,26,40,33,40,33,41,37,48,40,44,37,44,37,37,35,23,28,36,33,27,32,32,33,41,48,40,40,40,48,35,40,28,24,40,30,32,30,36,32,48,42,42,32,44,42,34,32,24,24,32,27,32,30,30,28,40,42,36,34,41,42,32,34,26,20,35,26,33,28,32,29,40,32,34,25,37,32,26,25,23,36,28,33,24,32,24,27,28,40,24,30,26,35,20,26,41,40,48,40,40,36,42,34,48,42,42,32,40,34,32,25,27,32,32,33,32,30,30,28,32,36,30,32,33,32,28,29,40,35,48,40,41,32,42,34,44,34,42,32,37,26,32,25,25,33,33,30,27,33,27,26,33,40,30,28,33,40,26,28,33,30,40,28,35,32,34,26,40,32,32,18,37,32,25,18,27,27,33,26,32,28,28,22,35,34,32,26,37,34,29,26,33,26,40,28,37,29,34,26,37,25,32,18,35,25,25,18,14,21,24,27,21,28,26,32,28,33,24,27,26,33,20,28,28,26,40,35,33,33,40,40,48,40,42,34,40,37,32,32,21,20,27,26,34,31,33,34,33,30,27,26,35,32,26,29,26,20,35,30,35,30,37,37,40,28,34,26,34,26,25,25,24,26,40,35,27,32,35,37,40,40,39,34,35,40,30,34,24,20,39,30,27,28,34,34,42,32,36,24,34,32,24,24,26,20,35,26,33,28,32,29,40,32,34,25,37,32,26,25,20,12,30,21,26,22,26,26,32,18,24,12,25,18,12,12,21,34,26,33,20,31,20,28,26,35,20,26,20,30,12,22,33,35,40,37,30,32,32,32,40,34,32,25,28,26,18,18,28,31,32,34,31,30,28,30,33,32,28,29,30,28,22,26,33,30,40,37,32,28,32,32,37,26,32,25,26,18,18,18,27,33,35,32,26,34,26,29,35,37,30,26,30,37,21,26,27,26,34,26,26,29,25,25,34,25,24,12,26,25,12,12,32,28,37,29,34,30,29,26,40,32,34,25,37,32,26,25,28,22,34,26,29,26,25,25,32,18,24,12,25,18,12,12,6,18,16,22,11,20,23,27,11,22,14,21,15,25,21,28,11,20,23,27,14,22,28,32,22,27,24,27,21,28,26,32,11,22,14,21,22,27,24,27,14,24,12,20,21,27,20,26,15,25,21,28,21,28,26,32,21,27,20,26,20,26,20,28,16,30,32,36,14,26,28,32,23,36,28,33,21,34,26,33,14,26,28,32,12,24,24,30,24,32,24,27,20,31,20,28,23,36,28,33,24,32,24,27,28,40,24,30,26,35,20,26,21,34,26,33,20,31,20,28,26,35,20,26,20,30,12,22,18,36,30,39,22,34,36,40,20,34,26,34,25,36,34,40,22,34,36,40,24,32,40,41,27,32,32,33,27,32,35,37,20,34,26,34,27,32,32,33,22,32,24,31,28,32,31,34,25,36,34,40,27,32,35,37,28,32,31,34,26,28,30,33,22,39,36,40,21,34,33,35,27,40,32,35,28,40,33,37,21,34,33,35,20,31,30,32,27,33,27,26,26,34,26,29,27,40,32,35,27,33,27,26,32,41,30,32,32,37,28,29,28,40,33,37,26,34,26,29,32,37,28,29,28,33,22,26,16,22,32,32,23,27,41,40,23,24,28,26,25,27,33,33,23,27,41,40,28,32,48,48,36,32,40,35,33,33,40,40,23,24,28,26,36,32,40,35,28,24,24,20,33,27,30,26,25,27,33,33,33,33,40,40,33,27,30,26,30,26,28,28,32,36,54,48,28,32,48,44,41,40,48,40,33,35,40,37,28,32,48,44,24,30,42,42,40,36,42,34,30,32,32,32,41,40,48,40,40,36,42,34,48,42,42,32,40,34,32,25,33,35,40,37,30,32,32,32,40,34,32,25,28,26,18,18,22,34,36,40,24,32,40,41,27,32,32,33,27,32,35,37,24,32,40,41,24,30,42,42,32,30,36,32,27,28,34,34,27,32,32,33,32,30,36,32,32,30,30,28,33,28,32,29,27,32,35,37,27,28,34,34,33,28,32,29,26,22,26,26,32,40,48,44,26,33,40,37,40,41,44,37,33,37,37,35,26,33,40,37,20,28,32,32,35,32,34,26,26,29,25,25,40,41,44,37,35,32,34,26,48,42,42,32,40,34,32,25,33,37,37,35,26,29,25,25,40,34,32,25,28,26,18,18,12,20,20,25,20,22,27,28,20,27,22,28,25,28,28,32,20,22,27,28,26,24,32,31,34,32,32,32,34,31,33,34,20,27,22,28,34,32,32,32,26,32,24,31,34,33,31,34,25,28,28,32,34,31,33,34,34,33,31,34,34,30,30,33,20,26,34,34,22,24,32,31,27,32,32,33,28,31,32,34,22,24,32,31,24,24,30,30,32,30,30,28,31,30,28,30,27,32,32,33,32,30,30,28,32,36,30,32,33,32,28,29,28,31,32,34,31,30,28,30,33,32,28,29,30,28,22,26,20,34,26,34,27,32,32,33,22,32,24,31,28,32,31,34,27,32,32,33,32,30,36,32,32,30,30,28,33,28,32,29,22,32,24,31,32,30,30,28,24,30,24,30,31,28,30,30,28,32,31,34,33,28,32,29,31,28,30,30,30,22,28,26,25,34,34,34,28,31,33,30,28,33,31,30,32,34,34,33,28,31,33,30,31,30,32,28,32,28,28,22,34,30,29,26,28,33,31,30,32,28,28,22,31,32,30,28,34,29,30,26,32,34,34,33,34,30,29,26,34,29,30,26,33,26,26,24,20,25,34,36,27,28,40,40,27,27,32,32,27,26,33,34,27,28,40,40,32,31,44,44,40,33,41,37,35,30,37,37,27,27,32,32,40,33,41,37,32,27,30,28,35,26,32,29,27,26,33,34,35,30,37,37,35,26,32,29,30,21,26,26,34,34,54,48,32,31,48,44,40,35,48,40,33,30,40,37,32,31,48,44,30,30,42,42,41,32,42,34,32,28,32,32,40,35,48,40,41,32,42,34,44,34,42,32,37,26,32,25,33,30,40,37,32,28,32,32,37,26,32,25,26,18,18,18,25,36,34,40,27,32,35,37,28,32,31,34,26,28,30,33,27,32,35,37,27,28,34,34,33,28,32,29,26,22,26,26,28,32,31,34,33,28,32,29,31,28,30,30,30,22,28,26,26,28,30,33,26,22,26,26,30,22,28,26,21,12,18,18,36,40,48,44,32,34,40,37,40,37,44,37,34,33,37,35,32,34,40,37,28,30,32,32,37,29,34,26,29,26,25,25,40,37,44,37,37,29,34,26,44,34,42,32,37,26,32,25,34,33,37,35,29,26,25,25,37,26,32,25,26,18,18,18,11,22,23,24,15,25,25,27,22,32,24,26,25,36,27,32,22,27,36,32,21,28,33,33,39,40,40,35,34,40,35,37,15,21,21,20,25,28,27,26,21,26,20,20,28,32,26,28,25,28,34,31,28,32,33,34,34,33,34,30,31,34,30,33,23,36,41,40,21,34,33,35,36,48,40,40,34,48,35,40,24,32,40,36,20,31,30,32,40,44,39,34,34,44,30,34,25,33,33,30,27,33,27,26,33,40,30,28,33,40,26,28,27,33,35,32,26,34,26,29,35,37,30,26,30,37,21,26,22,39,36,40,21,34,33,35,27,40,32,35,28,40,33,37,32,40,48,44,26,33,40,37,40,41,44,37,33,37,37,35,25,34,34,34,28,31,33,30,28,33,31,30,32,34,34,33,36,40,48,44,32,34,40,37,40,37,44,37,34,33,37,35,24,40,40,39,20,34,30,30,32,44,36,34,31,44,32,34,26,35,40,34,20,30,28,26,35,37,34,25,30,37,26,25,27,35,35,30,26,30,26,21,33,37,32,26,34,37,29,26,32,37,40,34,28,33,28,26,37,35,34,25,33,35,26,25,14,21,28,26,21,28,33,33,24,26,24,20,27,32,27,28,24,27,40,35,26,32,40,40,40,35,39,30,35,37,34,34,21,20,26,20,34,31,35,30,26,20,20,12,33,28,26,22,27,26,35,30,33,34,37,37,35,26,30,21,32,29,26,26,28,33,48,40,26,33,40,37,40,40,42,32,35,40,34,32,24,27,42,34,20,28,32,32,39,34,36,24,30,34,24,24,33,30,40,28,35,32,34,26,40,32,32,18,37,32,25,18,27,26,34,26,26,29,25,25,34,25,24,12,26,25,12,12,21,34,33,35,20,31,30,32,27,33,27,26,26,34,26,29,26,33,40,37,20,28,32,32,35,32,34,26,26,29,25,25,28,31,33,30,31,30,32,28,32,28,28,22,34,30,29,26,32,34,40,37,28,30,32,32,37,29,34,26,29,26,25,25,26,35,40,34,20,30,28,26,35,37,34,25,30,37,26,25,20,26,32,25,12,22,18,18,30,26,24,12,21,26,12,12,33,32,37,26,30,28,26,18,40,32,32,18,37,32,25,18,28,29,32,25,22,26,18,18,34,25,24,12,26,25,12,12,20,27,27,27,25,28,27,26,34,40,32,33,36,40,32,34,34,32,40,33,34,31,35,30,54,48,48,40,48,44,40,37,25,27,28,26,36,32,32,28,34,35,31,30,40,37,34,33,36,32,40,34,40,34,37,33,48,40,44,37,44,37,37,35,27,32,40,35,28,31,33,30,40,44,41,37,40,44,37,37,32,30,41,32,31,30,32,28,48,42,42,32,44,42,34,32,27,27,33,26,32,28,28,22,35,34,32,26,37,34,29,26,32,28,37,29,34,30,29,26,40,32,34,25,37,32,26,25,27,40,32,35,27,33,27,26,32,41,30,32,32,37,28,29,40,41,44,37,35,32,34,26,48,42,42,32,40,34,32,25,28,33,31,30,32,28,28,22,31,32,30,28,34,29,30,26,40,37,44,37,37,29,34,26,44,34,42,32,37,26,32,25,27,35,35,30,26,30,26,21,33,37,32,26,34,37,29,26,33,32,37,26,30,28,26,18,40,32,32,18,37,32,25,18,26,26,30,21,28,22,22,12,30,26,28,18,33,26,26,18,34,29,37,26,33,26,26,18,37,25,32,18,35,25,25,18,22,28,32,32,28,32,33,34,32,33,30,28,32,34,28,30,32,32,41,37,33,34,37,37,48,40,42,34,40,37,32,32,28,26,32,28,40,34,37,33,33,26,28,22,37,29,29,26,32,28,37,33,37,33,35,35,40,28,34,26,34,26,25,25,32,33,48,40,32,34,40,37,41,37,42,32,37,37,34,32,30,28,42,34,28,30,32,32,42,32,36,24,34,32,24,24,33,26,40,28,37,29,34,26,37,25,32,18,35,25,25,18,28,22,34,26,29,26,25,25,32,18,24,12,25,18,12,12,28,40,33,37,26,34,26,29,32,37,28,29,28,33,22,26,33,37,37,35,26,29,25,25,40,34,32,25,28,26,18,18,32,34,34,33,34,30,29,26,34,29,30,26,33,26,26,24,34,33,37,35,29,26,25,25,37,26,32,25,26,18,18,18,32,37,40,34,28,33,28,26,37,35,34,25,33,35,26,25,28,29,32,25,22,26,18,18,34,25,24,12,26,25,12,12,34,29,37,26,33,26,26,18,37,25,32,18,35,25,25,18,30,26,32,25,26,24,18,18,32,18,24,12,25,18,12,12,6,11,16,14,18,20,30,26,11,14,14,12,20,22,26,24,11,15,23,21,22,25,36,34,22,21,24,20,27,28,32,31,18,22,22,21,36,34,39,34,22,24,21,20,34,32,34,31,20,25,27,28,34,36,40,40,27,27,27,26,32,32,33,34,16,23,32,28,22,27,36,32,23,28,28,24,27,32,32,30,14,21,28,26,21,28,33,33,24,26,24,20,27,32,27,28,30,36,36,33,39,40,40,35,36,40,33,30,40,41,35,32,26,34,32,33,34,40,35,37,32,35,27,26,33,37,26,29,11,22,23,24,22,27,36,32,15,21,21,20,25,28,34,31,14,21,28,26,24,27,40,35,21,20,26,20,27,26,35,30,20,27,27,27,34,32,40,33,25,27,28,26,36,32,40,34,22,28,32,32,32,32,41,37,28,26,32,28,32,28,37,33,14,24,28,24,21,27,33,27,21,26,26,20,28,32,33,28,12,20,24,20,20,26,30,26,20,20,20,12,26,28,26,22,26,32,32,27,34,33,35,26,34,35,33,26,40,37,37,29,24,31,30,28,31,34,32,29,31,30,28,22,34,33,29,26,11,15,23,21,22,25,36,34,22,21,24,20,27,28,32,31,22,25,36,34,32,36,48,48,39,34,40,34,40,40,44,44,22,21,24,20,39,34,40,34,32,26,26,20,40,33,35,30,27,28,32,31,40,40,44,44,40,33,35,30,41,37,37,37,23,25,41,33,24,27,40,35,36,33,40,30,32,33,36,32,24,27,40,35,26,32,40,40,40,35,39,30,35,37,34,34,36,33,40,30,40,35,39,30,48,40,40,28,44,37,34,26,32,33,36,32,35,37,34,34,44,37,34,26,37,35,25,25,15,25,25,27,21,28,33,33,25,28,27,26,28,32,33,34,21,28,33,33,26,32,40,40,34,31,35,30,33,34,37,37,25,28,27,26,34,31,35,30,36,32,32,28,40,34,37,33,28,32,33,34,33,34,37,37,40,34,37,33,37,33,35,35,21,27,33,27,20,26,30,26,34,33,35,26,31,34,32,29,20,26,30,26,20,28,28,28,34,30,30,21,30,33,26,26,34,33,35,26,34,30,30,21,48,40,40,28,44,37,34,26,31,34,32,29,30,33,26,26,44,37,34,26,37,35,25,25,18,22,22,21,36,34,39,34,22,24,21,20,34,32,34,31,22,21,24,20,39,34,40,34,32,26,26,20,40,33,35,30,36,39,34,34,60,54,54,48,39,40,34,34,54,48,48,44,34,34,32,31,54,48,48,44,40,35,33,30,48,40,40,37,22,24,32,26,34,32,40,33,24,24,26,20,32,30,33,28,21,20,26,20,34,31,35,30,26,20,20,12,33,28,26,22,39,40,40,35,54,48,48,40,40,39,35,30,48,42,40,34,34,34,33,30,48,44,40,37,35,30,26,21,40,34,28,26,22,32,24,26,39,40,40,35,21,26,20,20,34,33,34,30,24,26,24,20,40,35,39,30,26,20,20,12,35,26,30,21,34,40,32,33,54,48,48,40,34,35,31,30,48,40,44,37,32,33,30,28,48,40,42,34,33,26,28,22,40,28,34,26,21,26,26,20,34,33,35,26,20,20,20,12,31,28,30,22,20,20,20,12,34,30,30,21,20,12,12,0,30,22,21,12,34,35,33,26,48,40,40,28,34,30,30,21,44,34,37,26,31,30,28,22,44,37,34,26,30,21,22,12,37,26,26,18,20,25,27,28,34,36,40,40,27,27,27,26,32,32,33,34,27,28,32,31,40,40,44,44,40,33,35,30,41,37,37,37,34,34,32,31,54,48,48,44,40,35,33,30,48,40,40,37,32,31,30,30,48,44,42,42,41,32,32,28,42,34,32,32,27,27,40,33,32,32,41,37,32,27,35,26,30,28,32,29,27,26,35,30,33,34,37,37,35,26,30,21,32,29,26,26,40,35,41,32,48,40,42,34,44,34,37,26,42,32,32,25,33,30,32,28,40,37,32,32,37,26,26,18,32,25,18,18,25,36,27,32,34,40,35,37,28,32,26,28,31,34,30,33,27,32,27,28,35,37,34,34,33,28,26,22,32,29,26,26,36,40,32,34,48,44,40,37,40,37,34,33,44,37,37,35,32,34,28,30,40,37,32,32,37,29,29,26,34,26,25,25,28,32,33,28,31,34,32,29,31,28,30,22,30,30,28,26,26,28,26,22,30,33,26,26,30,22,21,12,28,26,18,18,40,37,37,29,44,37,34,26,44,34,37,26,42,32,32,25,34,33,29,26,37,35,25,25,37,26,26,18,32,25,18,18,16,23,32,28,22,27,36,32,23,28,28,24,27,32,32,30,23,25,41,33,24,27,40,35,36,33,40,30,32,33,36,32,22,24,32,26,34,32,40,33,24,24,26,20,32,30,33,28,27,27,40,33,32,32,41,37,32,27,35,26,30,28,32,29,32,41,54,48,32,40,48,44,41,48,48,42,40,48,44,42,28,33,48,40,26,33,40,37,40,40,42,32,35,40,34,32,36,40,48,40,40,41,44,37,40,42,40,32,41,42,37,32,32,35,44,37,33,37,37,35,36,34,34,25,32,34,26,25,23,36,41,40,24,32,40,36,25,33,33,30,27,33,35,32,28,33,48,40,24,27,42,34,33,30,40,28,27,26,34,26,27,32,40,35,32,30,41,32,27,27,33,26,32,28,37,29,32,33,48,40,30,28,42,34,33,26,40,28,28,22,34,26,28,40,48,42,26,35,40,34,33,40,40,32,33,40,37,32,24,30,42,32,20,26,32,25,30,28,32,18,26,28,25,18,32,36,44,34,33,32,37,26,35,34,37,25,37,34,35,25,30,32,42,32,28,29,32,25,32,26,32,18,29,26,25,18,14,21,28,26,21,28,33,33,24,26,24,20,27,32,27,28,24,27,40,35,26,32,40,40,40,35,39,30,35,37,34,34,21,20,26,20,34,31,35,30,26,20,20,12,33,28,26,22,27,26,35,30,33,34,37,37,35,26,30,21,32,29,26,26,28,33,48,40,26,33,40,37,40,40,42,32,35,40,34,32,24,27,42,34,20,28,32,32,39,34,36,24,30,34,24,24,33,30,40,28,35,32,34,26,40,32,32,18,37,32,25,18,27,26,34,26,26,29,25,25,34,25,24,12,26,25,12,12,21,34,33,35,20,31,30,32,27,33,27,26,26,34,26,29,26,33,40,37,20,28,32,32,35,32,34,26,26,29,25,25,28,31,33,30,31,30,32,28,32,28,28,22,34,30,29,26,32,34,40,37,28,30,32,32,37,29,34,26,29,26,25,25,26,35,40,34,20,30,28,26,35,37,34,25,30,37,26,25,20,26,32,25,12,22,18,18,30,26,24,12,21,26,12,12,33,32,37,26,30,28,26,18,40,32,32,18,37,32,25,18,28,29,32,25,22,26,18,18,34,25,24,12,26,25,12,12,30,36,36,33,39,40,40,35,36,40,33,30,40,41,35,32,36,33,40,30,40,35,39,30,48,40,40,28,44,37,34,26,39,40,40,35,54,48,48,40,40,39,35,30,48,42,40,34,40,35,41,32,48,40,42,34,44,34,37,26,42,32,32,25,36,40,48,40,40,41,44,37,40,42,40,32,41,42,37,32,33,30,40,28,35,32,34,26,40,32,32,18,37,32,25,18,40,39,44,34,48,42,42,32,39,36,34,24,42,36,32,24,35,30,37,26,40,34,32,25,34,24,25,12,32,24,18,12,36,48,40,40,40,44,39,34,33,40,30,28,35,37,30,26,40,40,42,32,39,34,36,24,40,32,32,18,34,25,24,12,40,44,41,37,48,42,42,32,35,34,32,26,40,32,34,25,41,37,42,32,42,32,36,24,37,25,32,18,32,18,24,12,33,40,40,32,35,37,34,25,30,32,28,18,32,32,26,18,30,28,32,18,30,26,24,12,28,18,18,0,26,18,12,0,35,34,37,25,40,32,32,18,30,24,26,12,34,24,25,12,32,26,32,18,34,25,24,12,26,12,18,0,25,12,12,0,26,34,32,33,34,40,35,37,32,35,27,26,33,37,26,29,32,33,36,32,35,37,34,34,44,37,34,26,37,35,25,25,34,34,33,30,48,44,40,37,35,30,26,21,40,34,28,26,33,30,32,28,40,37,32,32,37,26,26,18,32,25,18,18,32,35,44,37,33,37,37,35,36,34,34,25,32,34,26,25,27,26,34,26,26,29,25,25,34,25,24,12,26,25,12,12,35,30,37,26,40,34,32,25,34,24,25,12,32,24,18,12,26,21,26,18,28,26,18,18,25,12,12,0,18,12,0,0,34,48,35,40,34,44,30,34,33,40,26,28,30,37,21,26,35,40,34,32,30,34,24,24,37,32,25,18,26,25,12,12,40,44,37,37,44,42,34,32,37,34,29,26,37,32,26,25,37,37,34,32,34,32,24,24,35,25,25,18,25,18,12,12,33,40,37,32,30,37,26,25,32,32,26,18,28,32,18,18,26,28,25,18,21,26,12,12,26,18,12,0,18,18,0,0,37,34,35,25,37,32,25,18,34,24,25,12,32,24,18,12,29,26,25,18,26,25,12,12,25,12,12,0,18,12,0,0,11,22,23,24,22,27,36,32,15,21,21,20,25,28,34,31,15,25,25,27,21,28,33,33,25,28,27,26,28,32,33,34,22,32,24,26,39,40,40,35,21,26,20,20,34,33,34,30,25,36,27,32,34,40,35,37,28,32,26,28,31,34,30,33,23,36,41,40,24,32,40,36,25,33,33,30,27,33,35,32,21,34,33,35,20,31,30,32,27,33,27,26,26,34,26,29,36,48,40,40,40,44,39,34,33,40,30,28,35,37,30,26,34,48,35,40,34,44,30,34,33,40,26,28,30,37,21,26,22,39,36,40,32,40,48,44,25,34,34,34,36,40,48,44,21,34,33,35,26,33,40,37,28,31,33,30,32,34,40,37,27,40,32,35,40,41,44,37,28,33,31,30,40,37,44,37,28,40,33,37,33,37,37,35,32,34,34,33,34,33,37,35,24,40,40,39,26,35,40,34,27,35,35,30,32,37,40,34,20,34,30,30,20,30,28,26,26,30,26,21,28,33,28,26,32,44,36,34,35,37,34,25,33,37,32,26,37,35,34,25,31,44,32,34,30,37,26,25,34,37,29,26,33,35,26,25,14,21,28,26,24,27,40,35,21,20,26,20,27,26,35,30,21,28,33,33,26,32,40,40,34,31,35,30,33,34,37,37,24,26,24,20,40,35,39,30,26,20,20,12,35,26,30,21,27,32,27,28,35,37,34,34,33,28,26,22,32,29,26,26,28,33,48,40,24,27,42,34,33,30,40,28,27,26,34,26,26,33,40,37,20,28,32,32,35,32,34,26,26,29,25,25,40,40,42,32,39,34,36,24,40,32,32,18,34,25,24,12,35,40,34,32,30,34,24,24,37,32,25,18,26,25,12,12,21,34,33,35,26,33,40,37,28,31,33,30,32,34,40,37,20,31,30,32,20,28,32,32,31,30,32,28,28,30,32,32,27,33,27,26,35,32,34,26,32,28,28,22,37,29,34,26,26,34,26,29,26,29,25,25,34,30,29,26,29,26,25,25,26,35,40,34,20,26,32,25,33,32,37,26,28,29,32,25,20,30,28,26,12,22,18,18,30,28,26,18,22,26,18,18,35,37,34,25,30,26,24,12,40,32,32,18,34,25,24,12,30,37,26,25,21,26,12,12,37,32,25,18,26,25,12,12,20,27,27,27,34,32,40,33,25,27,28,26,36,32,40,34,25,28,27,26,34,31,35,30,36,32,32,28,40,34,37,33,34,40,32,33,54,48,48,40,34,35,31,30,48,40,44,37,36,40,32,34,48,44,40,37,40,37,34,33,44,37,37,35,27,32,40,35,32,30,41,32,27,27,33,26,32,28,37,29,28,31,33,30,31,30,32,28,32,28,28,22,34,30,29,26,40,44,41,37,48,42,42,32,35,34,32,26,40,32,34,25,40,44,37,37,44,42,34,32,37,34,29,26,37,32,26,25,27,40,32,35,40,41,44,37,28,33,31,30,40,37,44,37,27,33,27,26,35,32,34,26,32,28,28,22,37,29,34,26,32,41,30,32,48,42,42,32,31,32,30,28,44,34,42,32,32,37,28,29,40,34,32,25,34,29,30,26,37,26,32,25,27,35,35,30,33,32,37,26,26,26,30,21,34,29,37,26,26,30,26,21,30,28,26,18,28,22,22,12,33,26,26,18,33,37,32,26,40,32,32,18,30,26,28,18,37,25,32,18,34,37,29,26,37,32,25,18,33,26,26,18,35,25,25,18,22,28,32,32,32,32,41,37,28,26,32,28,32,28,37,33,28,32,33,34,33,34,37,37,40,34,37,33,37,33,35,35,32,33,30,28,48,40,42,34,33,26,28,22,40,28,34,26,32,34,28,30,40,37,32,32,37,29,29,26,34,26,25,25,32,33,48,40,30,28,42,34,33,26,40,28,28,22,34,26,32,34,40,37,28,30,32,32,37,29,34,26,29,26,25,25,41,37,42,32,42,32,36,24,37,25,32,18,32,18,24,12,37,37,34,32,34,32,24,24,35,25,25,18,25,18,12,12,28,40,33,37,33,37,37,35,32,34,34,33,34,33,37,35,26,34,26,29,26,29,25,25,34,30,29,26,29,26,25,25,32,37,28,29,40,34,32,25,34,29,30,26,37,26,32,25,28,33,22,26,28,26,18,18,33,26,26,24,26,18,18,18,32,37,40,34,28,29,32,25,34,29,37,26,30,26,32,25,28,33,28,26,22,26,18,18,33,26,26,18,26,24,18,18,37,35,34,25,34,25,24,12,37,25,32,18,32,18,24,12,33,35,26,25,26,25,12,12,35,25,25,18,25,18,12,12,14,24,28,24,21,27,33,27,21,26,26,20,28,32,33,28,21,27,33,27,20,26,30,26,34,33,35,26,31,34,32,29,21,26,26,20,34,33,35,26,20,20,20,12,31,28,30,22,28,32,33,28,31,34,32,29,31,28,30,22,30,30,28,26,28,40,48,42,26,35,40,34,33,40,40,32,33,40,37,32,26,35,40,34,20,30,28,26,35,37,34,25,30,37,26,25,33,40,40,32,35,37,34,25,30,32,28,18,32,32,26,18,33,40,37,32,30,37,26,25,32,32,26,18,28,32,18,18,24,40,40,39,26,35,40,34,27,35,35,30,32,37,40,34,26,35,40,34,20,26,32,25,33,32,37,26,28,29,32,25,27,35,35,30,33,32,37,26,26,26,30,21,34,29,37,26,32,37,40,34,28,29,32,25,34,29,37,26,30,26,32,25,24,39,42,36,20,30,32,24,27,34,34,24,28,34,32,24,20,30,32,24,12,21,18,12,26,26,25,12,22,26,18,12,27,34,34,24,26,26,25,12,26,25,26,12,29,25,25,12,28,34,32,24,22,26,18,12,29,25,25,12,26,25,18,12,12,20,24,20,20,26,30,26,20,20,20,12,26,28,26,22,20,26,30,26,20,28,28,28,34,30,30,21,30,33,26,26,20,20,20,12,34,30,30,21,20,12,12,0,30,22,21,12,26,28,26,22,30,33,26,26,30,22,21,12,28,26,18,18,24,30,42,32,20,26,32,25,30,28,32,18,26,28,25,18,20,26,32,25,12,22,18,18,30,26,24,12,21,26,12,12,30,28,32,18,30,26,24,12,28,18,18,0,26,18,12,0,26,28,25,18,21,26,12,12,26,18,12,0,18,18,0,0,20,34,30,30,20,30,28,26,26,30,26,21,28,33,28,26,20,30,28,26,12,22,18,18,30,28,26,18,22,26,18,18,26,30,26,21,30,28,26,18,28,22,22,12,33,26,26,18,28,33,28,26,22,26,18,18,33,26,26,18,26,24,18,18,20,30,32,24,12,21,18,12,26,26,25,12,22,26,18,12,12,21,18,12,0,12,0,0,21,18,12,0,12,18,0,0,26,26,25,12,21,18,12,0,28,18,18,0,26,18,12,0,22,26,18,12,12,18,0,0,26,18,12,0,18,18,0,0,26,32,32,27,34,33,35,26,34,35,33,26,40,37,37,29,34,33,35,26,34,30,30,21,48,40,40,28,44,37,34,26,34,35,33,26,48,40,40,28,34,30,30,21,44,34,37,26,40,37,37,29,44,37,34,26,44,34,37,26,42,32,32,25,32,36,44,34,33,32,37,26,35,34,37,25,37,34,35,25,33,32,37,26,30,28,26,18,40,32,32,18,37,32,25,18,35,34,37,25,40,32,32,18,30,24,26,12,34,24,25,12,37,34,35,25,37,32,25,18,34,24,25,12,32,24,18,12,32,44,36,34,35,37,34,25,33,37,32,26,37,35,34,25,35,37,34,25,30,26,24,12,40,32,32,18,34,25,24,12,33,37,32,26,40,32,32,18,30,26,28,18,37,25,32,18,37,35,34,25,34,25,24,12,37,25,32,18,32,18,24,12,27,34,34,24,26,26,25,12,26,25,26,12,29,25,25,12,26,26,25,12,21,18,12,0,28,18,18,0,26,18,12,0,26,25,26,12,28,18,18,0,21,12,18,0,26,12,18,0,29,25,25,12,26,18,12,0,26,12,18,0,25,12,12,0,24,31,30,28,31,34,32,29,31,30,28,22,34,33,29,26,31,34,32,29,30,33,26,26,44,37,34,26,37,35,25,25,31,30,28,22,44,37,34,26,30,21,22,12,37,26,26,18,34,33,29,26,37,35,25,25,37,26,26,18,32,25,18,18,30,32,42,32,28,29,32,25,32,26,32,18,29,26,25,18,28,29,32,25,22,26,18,18,34,25,24,12,26,25,12,12,32,26,32,18,34,25,24,12,26,12,18,0,25,12,12,0,29,26,25,18,26,25,12,12,25,12,12,0,18,12,0,0,31,44,32,34,30,37,26,25,34,37,29,26,33,35,26,25,30,37,26,25,21,26,12,12,37,32,25,18,26,25,12,12,34,37,29,26,37,32,25,18,33,26,26,18,35,25,25,18,33,35,26,25,26,25,12,12,35,25,25,18,25,18,12,12,28,34,32,24,22,26,18,12,29,25,25,12,26,25,18,12,22,26,18,12,12,18,0,0,26,18,12,0,18,18,0,0,29,25,25,12,26,18,12,0,26,12,18,0,25,12,12,0,26,25,18,12,18,18,0,0,25,12,12,0,18,12,0,0,0,6,6,12,8,11,16,20,8,16,11,20,8,14,14,22,8,11,16,20,22,22,32,34,22,23,23,27,24,24,28,32,8,16,11,20,22,23,23,27,22,32,22,34,24,28,24,32,8,14,14,22,24,24,28,32,24,28,24,32,24,24,24,30,6,11,18,20,11,15,22,25,16,23,22,27,14,21,21,28,11,15,22,25,22,25,32,36,23,25,24,27,24,27,26,32,16,23,22,27,23,25,24,27,32,41,32,40,28,33,26,33,14,21,21,28,24,27,26,32,28,33,26,33,24,27,20,28,6,18,11,20,16,22,23,27,11,22,15,25,14,21,21,28,16,22,23,27,32,32,41,40,23,24,25,27,28,26,33,33,11,22,15,25,23,24,25,27,22,32,25,36,24,26,27,32,14,21,21,28,28,26,33,33,24,26,27,32,24,20,27,28,12,20,20,22,20,25,27,28,20,27,25,28,22,28,28,32,20,25,27,28,34,36,40,40,27,27,27,26,32,32,33,34,20,27,25,28,27,27,27,26,34,40,36,40,32,33,32,34,22,28,28,32,32,32,33,34,32,33,32,34,30,28,28,30,8,11,16,20,22,22,32,34,22,23,23,27,24,24,28,32,22,22,32,34,42,39,54,54,42,36,41,40,46,40,48,48,22,23,23,27,42,36,41,40,42,41,36,40,46,40,40,41,24,24,28,32,46,40,48,48,46,40,40,41,48,39,42,42,16,14,30,26,23,21,36,34,32,28,36,32,28,26,33,33,23,21,36,34,36,34,48,48,41,33,40,35,40,35,40,40,32,28,36,32,41,33,40,35,54,48,48,44,48,40,40,37,28,26,33,33,40,35,40,40,48,40,40,37,42,34,32,32,11,20,14,22,23,27,28,32,22,27,21,28,24,27,26,32,23,27,28,32,41,40,48,48,36,32,33,33,40,35,40,40,22,27,21,28,36,32,33,33,39,40,34,40,40,35,35,37,24,27,26,32,40,35,40,40,40,35,35,37,39,30,34,34,20,22,26,24,27,28,32,31,34,32,34,31,32,32,33,34,27,28,32,31,40,40,44,44,40,33,35,30,41,37,37,37,34,32,34,31,40,33,35,30,54,48,48,44,48,40,40,37,32,32,33,34,41,37,37,37,48,40,40,37,42,34,32,32,8,16,11,20,22,23,23,27,22,32,22,34,24,28,24,32,22,23,23,27,42,36,41,40,42,41,36,40,46,40,40,41,22,32,22,34,42,41,36,40,42,54,39,54,46,48,40,48,24,28,24,32,46,40,40,41,46,48,40,48,48,42,39,42,11,14,20,22,22,21,27,28,23,28,27,32,24,26,27,32,22,21,27,28,39,34,40,40,36,33,32,33,40,35,35,37,23,28,27,32,36,33,32,33,41,48,40,48,40,40,35,40,24,26,27,32,40,35,35,37,40,40,35,40,39,34,30,34,16,30,14,26,32,36,28,32,23,36,21,34,28,33,26,33,32,36,28,32,54,48,48,44,41,40,33,35,48,40,40,37,23,36,21,34,41,40,33,35,36,48,34,48,40,40,35,40,28,33,26,33,48,40,40,37,40,40,35,40,42,32,34,32,20,26,22,24,34,34,32,31,27,32,28,31,32,33,32,34,34,34,32,31,54,48,48,44,40,35,33,30,48,40,40,37,27,32,28,31,40,35,33,30,40,44,40,44,41,37,37,37,32,33,32,34,48,40,40,37,41,37,37,37,42,32,34,32,8,14,14,22,24,24,28,32,24,28,24,32,24,24,24,30,24,24,28,32,46,40,48,48,46,40,40,41,48,39,42,42,24,28,24,32,46,40,40,41,46,48,40,48,48,42,39,42,24,24,24,30,48,39,42,42,48,42,39,42,48,36,36,36,14,12,26,24,24,20,32,31,28,24,32,30,24,20,27,28,24,20,32,31,40,34,44,44,40,30,36,32,39,30,34,34,28,24,32,30,40,30,36,32,48,42,44,42,42,32,34,32,24,20,27,28,39,30,34,34,42,32,34,32,36,24,24,24,14,26,12,24,28,32,24,30,24,32,20,31,24,27,20,28,28,32,24,30,48,44,42,42,40,36,30,32,42,34,32,32,24,32,20,31,40,36,30,32,40,44,34,44,39,34,30,34,24,27,20,28,42,34,32,32,39,34,30,34,36,24,24,24,22,24,24,24,32,31,30,30,32,30,31,30,30,28,28,30,32,31,30,30,48,44,42,42,41,32,32,28,42,34,32,32,32,30,31,30,41,32,32,28,48,42,44,42,42,32,34,32,30,28,28,30,42,34,32,32,42,32,34,32,36,24,24,24,6,11,18,20,11,15,22,25,16,23,22,27,14,21,21,28,16,14,30,26,23,21,36,34,32,28,36,32,28,26,33,33,11,14,20,22,22,21,27,28,23,28,27,32,24,26,27,32,14,12,26,24,24,20,32,31,28,24,32,30,24,20,27,28,18,22,36,34,20,25,34,36,30,36,39,40,26,34,34,40,22,21,39,34,27,28,40,40,36,33,40,35,32,33,35,37,22,24,34,32,27,27,32,32,36,40,40,41,32,35,33,37,21,20,34,31,27,26,33,34,33,30,35,32,27,26,26,29,11,22,22,27,14,21,24,27,14,24,21,27,12,20,20,26,23,24,36,32,28,26,40,35,28,24,33,27,24,20,30,26,15,21,25,28,21,20,27,26,21,26,28,32,20,20,26,28,21,20,34,31,26,20,35,30,26,20,33,28,20,12,26,22,20,27,34,32,22,28,32,32,26,32,34,33,24,31,31,34,27,27,40,33,32,32,41,37,32,27,35,26,30,28,32,29,25,27,36,32,28,26,32,28,34,35,40,37,31,30,34,33,28,26,40,34,32,28,37,33,33,26,37,29,28,22,29,26,11,15,22,25,22,25,32,36,23,25,24,27,24,27,26,32,23,21,36,34,36,34,48,48,41,33,40,35,40,35,40,40,22,21,27,28,39,34,40,40,36,33,32,33,40,35,35,37,24,20,32,31,40,34,44,44,40,30,36,32,39,30,34,34,22,21,39,34,27,28,40,40,36,33,40,35,32,33,35,37,24,20,40,34,32,31,44,44,40,30,39,30,36,32,34,34,32,26,40,33,40,33,41,37,48,40,44,37,44,37,37,35,26,20,35,30,35,30,37,37,40,28,34,26,34,26,25,25,15,25,21,28,21,28,26,32,21,27,20,26,20,26,20,28,25,27,33,33,33,33,40,40,33,27,30,26,30,26,28,28,25,28,28,32,34,31,33,34,34,33,31,34,34,30,30,33,27,26,33,34,35,30,37,37,35,26,32,29,30,21,26,26,25,28,34,31,28,32,33,34,34,33,34,30,31,34,30,33,27,26,35,30,33,34,37,37,35,26,30,21,32,29,26,26,36,32,40,34,40,34,37,33,48,40,44,37,44,37,37,35,32,28,37,33,37,33,35,35,40,28,34,26,34,26,25,25,16,23,22,27,23,25,24,27,32,41,32,40,28,33,26,33,32,28,36,32,41,33,40,35,54,48,48,44,48,40,40,37,23,28,27,32,36,33,32,33,41,48,40,48,40,40,35,40,28,24,32,30,40,30,36,32,48,42,44,42,42,32,34,32,22,24,34,32,27,27,32,32,36,40,40,41,32,35,33,37,32,26,40,33,40,33,41,37,48,40,44,37,44,37,37,35,24,24,32,30,32,27,30,28,40,42,41,42,36,34,32,34,26,20,33,28,35,26,32,29,40,32,37,32,34,25,26,25,23,36,24,32,28,33,24,27,28,40,26,35,24,30,20,26,41,40,40,36,48,40,42,34,48,42,40,34,42,32,32,25,25,33,27,33,33,30,27,26,33,40,33,40,30,28,26,28,33,30,35,32,40,28,34,26,40,32,37,32,32,18,25,18,27,32,32,30,32,33,30,28,32,36,33,32,30,32,28,29,40,35,41,32,48,40,42,34,44,34,37,26,42,32,32,25,27,27,32,28,33,26,28,22,35,34,37,34,32,26,29,26,33,26,37,29,40,28,34,26,37,25,35,25,32,18,25,18,14,21,21,28,24,27,26,32,28,33,26,33,24,27,20,28,28,26,33,33,40,35,40,40,48,40,40,37,42,34,32,32,24,26,27,32,40,35,35,37,40,40,35,40,39,34,30,34,24,20,27,28,39,30,34,34,42,32,34,32,36,24,24,24,21,20,34,31,27,26,33,34,33,30,35,32,27,26,26,29,26,20,35,30,35,30,37,37,40,28,34,26,34,26,25,25,26,20,33,28,35,26,32,29,40,32,37,32,34,25,26,25,20,12,26,22,30,21,26,26,32,18,25,18,24,12,12,12,21,34,20,31,26,33,20,28,26,35,20,30,20,26,12,22,33,35,30,32,40,37,32,32,40,34,28,26,32,25,18,18,27,33,26,34,35,32,26,29,35,37,30,37,30,26,21,26,27,26,26,29,34,26,25,25,34,25,26,25,24,12,12,12,28,31,31,30,32,34,28,30,33,32,30,28,28,29,22,26,33,30,32,28,40,37,32,32,37,26,26,18,32,25,18,18,32,28,34,30,37,29,29,26,40,32,37,32,34,25,26,25,28,22,29,26,34,26,25,25,32,18,25,18,24,12,12,12,6,18,11,20,16,22,23,27,11,22,15,25,14,21,21,28,11,20,14,22,23,27,28,32,22,27,21,28,24,27,26,32,16,30,14,26,32,36,28,32,23,36,21,34,28,33,26,33,14,26,12,24,28,32,24,30,24,32,20,31,24,27,20,28,11,22,22,27,14,21,24,27,14,24,21,27,12,20,20,26,15,25,21,28,21,28,26,32,21,27,20,26,20,26,20,28,23,36,24,32,28,33,24,27,28,40,26,35,24,30,20,26,21,34,20,31,26,33,20,28,26,35,20,30,20,26,12,22,18,36,22,34,30,39,36,40,20,34,25,36,26,34,34,40,22,34,24,32,36,40,40,41,27,32,27,32,32,33,35,37,22,39,21,34,36,40,33,35,27,40,28,40,32,35,33,37,21,34,20,31,33,35,30,32,27,33,26,34,27,26,26,29,20,34,27,32,26,34,32,33,22,32,28,32,24,31,31,34,25,36,27,32,34,40,35,37,28,32,26,28,31,34,30,33,27,40,27,33,32,35,27,26,32,41,32,37,30,32,28,29,28,40,26,34,33,37,26,29,32,37,28,33,28,29,22,26,16,22,23,27,32,32,41,40,23,24,25,27,28,26,33,33,23,27,28,32,41,40,48,48,36,32,33,33,40,35,40,40,32,36,28,32,54,48,48,44,41,40,33,35,48,40,40,37,28,32,24,30,48,44,42,42,40,36,30,32,42,34,32,32,23,24,36,32,28,26,40,35,28,24,33,27,24,20,30,26,25,27,33,33,33,33,40,40,33,27,30,26,30,26,28,28,41,40,40,36,48,40,42,34,48,42,40,34,42,32,32,25,33,35,30,32,40,37,32,32,40,34,28,26,32,25,18,18,22,34,24,32,36,40,40,41,27,32,27,32,32,33,35,37,24,32,24,30,40,41,42,42,32,30,27,28,36,32,34,34,32,40,26,33,48,44,40,37,40,41,33,37,44,37,37,35,26,33,20,28,40,37,32,32,35,32,26,29,34,26,25,25,27,32,32,30,32,33,36,32,32,30,33,28,30,28,32,29,27,32,27,28,35,37,34,34,33,28,26,22,32,29,26,26,40,41,35,32,44,37,34,26,48,42,40,34,42,32,32,25,33,37,26,29,37,35,25,25,40,34,28,26,32,25,18,18,11,22,15,25,23,24,25,27,22,32,25,36,24,26,27,32,22,27,21,28,36,32,33,33,39,40,34,40,40,35,35,37,23,36,21,34,41,40,33,35,36,48,34,48,40,40,35,40,24,32,20,31,40,36,30,32,40,44,34,44,39,34,30,34,15,21,25,28,21,20,27,26,21,26,28,32,20,20,26,28,25,28,28,32,34,31,33,34,34,33,31,34,34,30,30,33,25,33,27,33,33,30,27,26,33,40,33,40,30,28,26,28,27,33,26,34,35,32,26,29,35,37,30,37,30,26,21,26,22,39,21,34,36,40,33,35,27,40,28,40,32,35,33,37,32,40,26,33,48,44,40,37,40,41,33,37,44,37,37,35,24,40,20,34,40,39,30,30,32,44,31,44,36,34,32,34,26,35,20,30,40,34,28,26,35,37,30,37,34,25,26,25,25,34,28,31,34,34,33,30,28,33,32,34,31,30,34,33,36,40,32,34,48,44,40,37,40,37,34,33,44,37,37,35,27,35,26,30,35,30,26,21,33,37,34,37,32,26,29,26,32,37,28,33,40,34,28,26,37,35,33,35,34,25,26,25,14,21,21,28,28,26,33,33,24,26,27,32,24,20,27,28,24,27,26,32,40,35,40,40,40,35,35,37,39,30,34,34,28,33,26,33,48,40,40,37,40,40,35,40,42,32,34,32,24,27,20,28,42,34,32,32,39,34,30,34,36,24,24,24,21,20,34,31,26,20,35,30,26,20,33,28,20,12,26,22,27,26,33,34,35,30,37,37,35,26,32,29,30,21,26,26,33,30,35,32,40,28,34,26,40,32,37,32,32,18,25,18,27,26,26,29,34,26,25,25,34,25,26,25,24,12,12,12,21,34,20,31,33,35,30,32,27,33,26,34,27,26,26,29,26,33,20,28,40,37,32,32,35,32,26,29,34,26,25,25,26,35,20,30,40,34,28,26,35,37,30,37,34,25,26,25,20,26,12,22,32,25,18,18,30,26,21,26,24,12,12,12,28,31,31,30,33,30,32,28,32,28,34,30,28,22,29,26,32,34,28,30,40,37,32,32,37,29,29,26,34,26,25,25,33,32,30,28,37,26,26,18,40,32,37,32,32,18,25,18,28,29,22,26,32,25,18,18,34,25,26,25,24,12,12,12,12,20,20,22,20,25,27,28,20,27,25,28,22,28,28,32,20,22,26,24,27,28,32,31,34,32,34,31,32,32,33,34,20,26,22,24,34,34,32,31,27,32,28,31,32,33,32,34,22,24,24,24,32,31,30,30,32,30,31,30,30,28,28,30,20,27,34,32,22,28,32,32,26,32,34,33,24,31,31,34,25,28,34,31,28,32,33,34,34,33,34,30,31,34,30,33,27,32,32,30,32,33,30,28,32,36,33,32,30,32,28,29,28,31,31,30,32,34,28,30,33,32,30,28,28,29,22,26,20,34,27,32,26,34,32,33,22,32,28,32,24,31,31,34,27,32,32,30,32,33,36,32,32,30,33,28,30,28,32,29,25,34,28,31,34,34,33,30,28,33,32,34,31,30,34,33,28,31,31,30,33,30,32,28,32,28,34,30,28,22,29,26,22,32,32,30,24,31,30,28,24,30,31,28,24,30,30,30,28,32,33,28,31,34,32,29,31,28,30,22,30,30,28,26,28,33,32,28,31,30,28,22,31,32,34,29,30,28,30,26,32,34,34,30,34,33,29,26,34,29,33,26,30,26,26,24,20,25,27,28,34,36,40,40,27,27,27,26,32,32,33,34,27,28,32,31,40,40,44,44,40,33,35,30,41,37,37,37,34,34,32,31,54,48,48,44,40,35,33,30,48,40,40,37,32,31,30,30,48,44,42,42,41,32,32,28,42,34,32,32,27,27,40,33,32,32,41,37,32,27,35,26,30,28,32,29,27,26,35,30,33,34,37,37,35,26,30,21,32,29,26,26,40,35,41,32,48,40,42,34,44,34,37,26,42,32,32,25,33,30,32,28,40,37,32,32,37,26,26,18,32,25,18,18,25,36,27,32,34,40,35,37,28,32,26,28,31,34,30,33,27,32,27,28,35,37,34,34,33,28,26,22,32,29,26,26,36,40,32,34,48,44,40,37,40,37,34,33,44,37,37,35,32,34,28,30,40,37,32,32,37,29,29,26,34,26,25,25,28,32,33,28,31,34,32,29,31,28,30,22,30,30,28,26,26,28,26,22,30,33,26,26,30,22,21,12,28,26,18,18,40,37,37,29,44,37,34,26,44,34,37,26,42,32,32,25,34,33,29,26,37,35,25,25,37,26,26,18,32,25,18,18,20,27,25,28,27,27,27,26,34,40,36,40,32,33,32,34,34,32,34,31,40,33,35,30,54,48,48,44,48,40,40,37,27,32,28,31,40,35,33,30,40,44,40,44,41,37,37,37,32,30,31,30,41,32,32,28,48,42,44,42,42,32,34,32,25,27,36,32,28,26,32,28,34,35,40,37,31,30,34,33,36,32,40,34,40,34,37,33,48,40,44,37,44,37,37,35,27,27,32,28,33,26,28,22,35,34,37,34,32,26,29,26,32,28,34,30,37,29,29,26,40,32,37,32,34,25,26,25,27,40,27,33,32,35,27,26,32,41,32,37,30,32,28,29,40,41,35,32,44,37,34,26,48,42,40,34,42,32,32,25,27,35,26,30,35,30,26,21,33,37,34,37,32,26,29,26,33,32,30,28,37,26,26,18,40,32,37,32,32,18,25,18,28,33,32,28,31,30,28,22,31,32,34,29,30,28,30,26,40,37,37,29,44,37,34,26,44,34,37,26,42,32,32,25,26,26,28,22,30,21,22,12,30,26,33,26,28,18,26,18,34,29,33,26,37,26,26,18,37,25,35,25,32,18,25,18,22,28,28,32,32,32,33,34,32,33,32,34,30,28,28,30,32,32,33,34,41,37,37,37,48,40,40,37,42,34,32,32,32,33,32,34,48,40,40,37,41,37,37,37,42,32,34,32,30,28,28,30,42,34,32,32,42,32,34,32,36,24,24,24,28,26,40,34,32,28,37,33,33,26,37,29,28,22,29,26,32,28,37,33,37,33,35,35,40,28,34,26,34,26,25,25,33,26,37,29,40,28,34,26,37,25,35,25,32,18,25,18,28,22,29,26,34,26,25,25,32,18,25,18,24,12,12,12,28,40,26,34,33,37,26,29,32,37,28,33,28,29,22,26,33,37,26,29,37,35,25,25,40,34,28,26,32,25,18,18,32,37,28,33,40,34,28,26,37,35,33,35,34,25,26,25,28,29,22,26,32,25,18,18,34,25,26,25,24,12,12,12,32,34,34,30,34,33,29,26,34,29,33,26,30,26,26,24,34,33,29,26,37,35,25,25,37,26,26,18,32,25,18,18,34,29,33,26,37,26,26,18,37,25,35,25,32,18,25,18,30,26,26,24,32,25,18,18,32,18,25,18,24,12,12,12,6,11,18,20,16,14,30,26,11,14,20,22,14,12,26,24,11,15,22,25,23,21,36,34,22,21,27,28,24,20,32,31,16,23,22,27,32,28,36,32,23,28,27,32,28,24,32,30,14,21,21,28,28,26,33,33,24,26,27,32,24,20,27,28,18,22,36,34,22,21,39,34,22,24,34,32,21,20,34,31,20,25,34,36,27,28,40,40,27,27,32,32,27,26,33,34,30,36,39,40,36,33,40,35,36,40,40,41,33,30,35,32,26,34,34,40,32,33,35,37,32,35,33,37,27,26,26,29,11,22,22,27,23,24,36,32,15,21,25,28,21,20,34,31,14,21,24,27,28,26,40,35,21,20,27,26,26,20,35,30,14,24,21,27,28,24,33,27,21,26,28,32,26,20,33,28,12,20,20,26,24,20,30,26,20,20,26,28,20,12,26,22,20,27,34,32,27,27,40,33,25,27,36,32,28,26,40,34,22,28,32,32,32,32,41,37,28,26,32,28,32,28,37,33,26,32,34,33,32,27,35,26,34,35,40,37,33,26,37,29,24,31,31,34,30,28,32,29,31,30,34,33,28,22,29,26,11,15,22,25,23,21,36,34,22,21,27,28,24,20,32,31,22,25,32,36,36,34,48,48,39,34,40,40,40,34,44,44,23,25,24,27,41,33,40,35,36,33,32,33,40,30,36,32,24,27,26,32,40,35,40,40,40,35,35,37,39,30,34,34,22,21,39,34,24,20,40,34,32,26,40,33,26,20,35,30,27,28,40,40,32,31,44,44,40,33,41,37,35,30,37,37,36,33,40,35,40,30,39,30,48,40,44,37,40,28,34,26,32,33,35,37,36,32,34,34,44,37,37,35,34,26,25,25,15,25,21,28,25,27,33,33,25,28,28,32,27,26,33,34,21,28,26,32,33,33,40,40,34,31,33,34,35,30,37,37,21,27,20,26,33,27,30,26,34,33,31,34,35,26,32,29,20,26,20,28,30,26,28,28,34,30,30,33,30,21,26,26,25,28,34,31,27,26,35,30,36,32,40,34,32,28,37,33,28,32,33,34,33,34,37,37,40,34,37,33,37,33,35,35,34,33,34,30,35,26,30,21,48,40,44,37,40,28,34,26,31,34,30,33,32,29,26,26,44,37,37,35,34,26,25,25,16,23,22,27,32,28,36,32,23,28,27,32,28,24,32,30,23,25,24,27,41,33,40,35,36,33,32,33,40,30,36,32,32,41,32,40,54,48,48,44,41,48,40,48,48,42,44,42,28,33,26,33,48,40,40,37,40,40,35,40,42,32,34,32,22,24,34,32,32,26,40,33,24,24,32,30,26,20,33,28,27,27,32,32,40,33,41,37,32,27,30,28,35,26,32,29,36,40,40,41,48,40,44,37,40,42,41,42,40,32,37,32,32,35,33,37,44,37,37,35,36,34,32,34,34,25,26,25,23,36,24,32,41,40,40,36,25,33,27,33,33,30,35,32,28,33,24,27,48,40,42,34,33,30,27,26,40,28,34,26,28,40,26,35,48,42,40,34,33,40,33,40,40,32,37,32,24,30,20,26,42,32,32,25,30,28,26,28,32,18,25,18,27,32,32,30,40,35,41,32,27,27,32,28,33,26,37,29,32,33,30,28,48,40,42,34,33,26,28,22,40,28,34,26,32,36,33,32,44,34,37,26,35,34,37,34,37,25,35,25,30,32,28,29,42,32,32,25,32,26,29,26,32,18,25,18,14,21,21,28,28,26,33,33,24,26,27,32,24,20,27,28,24,27,26,32,40,35,40,40,40,35,35,37,39,30,34,34,28,33,26,33,48,40,40,37,40,40,35,40,42,32,34,32,24,27,20,28,42,34,32,32,39,34,30,34,36,24,24,24,21,20,34,31,26,20,35,30,26,20,33,28,20,12,26,22,27,26,33,34,35,30,37,37,35,26,32,29,30,21,26,26,33,30,35,32,40,28,34,26,40,32,37,32,32,18,25,18,27,26,26,29,34,26,25,25,34,25,26,25,24,12,12,12,21,34,20,31,33,35,30,32,27,33,26,34,27,26,26,29,26,33,20,28,40,37,32,32,35,32,26,29,34,26,25,25,26,35,20,30,40,34,28,26,35,37,30,37,34,25,26,25,20,26,12,22,32,25,18,18,30,26,21,26,24,12,12,12,28,31,31,30,33,30,32,28,32,28,34,30,28,22,29,26,32,34,28,30,40,37,32,32,37,29,29,26,34,26,25,25,33,32,30,28,37,26,26,18,40,32,37,32,32,18,25,18,28,29,22,26,32,25,18,18,34,25,26,25,24,12,12,12,18,22,36,34,22,21,39,34,22,24,34,32,21,20,34,31,22,21,39,34,24,20,40,34,32,26,40,33,26,20,35,30,22,24,34,32,32,26,40,33,24,24,32,30,26,20,33,28,21,20,34,31,26,20,35,30,26,20,33,28,20,12,26,22,36,39,60,54,34,34,54,48,39,40,54,48,34,34,48,44,34,34,54,48,32,31,48,44,40,35,48,40,33,30,40,37,39,40,54,48,40,35,48,40,40,39,48,42,35,30,40,34,34,34,48,44,33,30,40,37,35,30,40,34,26,21,28,26,22,32,39,40,24,26,40,35,21,26,34,33,20,20,34,30,24,26,40,35,24,20,39,30,26,20,35,26,20,12,30,21,21,26,34,33,26,20,35,26,20,20,31,28,20,12,30,22,20,20,34,30,20,12,30,21,20,12,30,22,12,0,21,12,34,40,54,48,32,33,48,40,34,35,48,40,31,30,44,37,32,33,48,40,30,28,42,34,33,26,40,28,28,22,34,26,34,35,48,40,33,26,40,28,34,30,44,34,30,21,37,26,31,30,44,37,28,22,34,26,30,21,37,26,22,12,26,18,20,25,34,36,27,28,40,40,27,27,32,32,27,26,33,34,27,28,40,40,32,31,44,44,40,33,41,37,35,30,37,37,27,27,32,32,40,33,41,37,32,27,30,28,35,26,32,29,27,26,33,34,35,30,37,37,35,26,32,29,30,21,26,26,34,34,54,48,32,31,48,44,40,35,48,40,33,30,40,37,32,31,48,44,30,30,42,42,41,32,42,34,32,28,32,32,40,35,48,40,41,32,42,34,44,34,42,32,37,26,32,25,33,30,40,37,32,28,32,32,37,26,32,25,26,18,18,18,25,36,34,40,27,32,35,37,28,32,31,34,26,28,30,33,27,32,35,37,27,28,34,34,33,28,32,29,26,22,26,26,28,32,31,34,33,28,32,29,31,28,30,30,30,22,28,26,26,28,30,33,26,22,26,26,30,22,28,26,21,12,18,18,36,40,48,44,32,34,40,37,40,37,44,37,34,33,37,35,32,34,40,37,28,30,32,32,37,29,34,26,29,26,25,25,40,37,44,37,37,29,34,26,44,34,42,32,37,26,32,25,34,33,37,35,29,26,25,25,37,26,32,25,26,18,18,18,30,36,39,40,36,33,40,35,36,40,40,41,33,30,35,32,36,33,40,35,40,30,39,30,48,40,44,37,40,28,34,26,36,40,40,41,48,40,44,37,40,42,41,42,40,32,37,32,33,30,35,32,40,28,34,26,40,32,37,32,32,18,25,18,39,40,54,48,40,35,48,40,40,39,48,42,35,30,40,34,40,35,48,40,41,32,42,34,44,34,42,32,37,26,32,25,40,39,48,42,44,34,42,32,39,36,42,36,34,24,32,24,35,30,40,34,37,26,32,25,34,24,32,24,25,12,18,12,36,48,40,44,40,40,39,34,33,40,35,37,30,28,30,26,40,40,39,34,42,32,36,24,40,32,34,25,32,18,24,12,33,40,35,37,40,32,34,25,30,32,32,32,28,18,26,18,30,28,30,26,32,18,24,12,28,18,26,18,18,0,12,0,40,44,48,42,41,37,42,32,35,34,40,32,32,26,34,25,41,37,42,32,42,32,36,24,37,25,32,18,32,18,24,12,35,34,40,32,37,25,32,18,30,24,34,24,26,12,25,12,32,26,34,25,32,18,24,12,26,12,25,12,18,0,12,0,26,34,34,40,32,33,35,37,32,35,33,37,27,26,26,29,32,33,35,37,36,32,34,34,44,37,37,35,34,26,25,25,32,35,33,37,44,37,37,35,36,34,32,34,34,25,26,25,27,26,26,29,34,26,25,25,34,25,26,25,24,12,12,12,34,34,48,44,33,30,40,37,35,30,40,34,26,21,28,26,33,30,40,37,32,28,32,32,37,26,32,25,26,18,18,18,35,30,40,34,37,26,32,25,34,24,32,24,25,12,18,12,26,21,28,26,26,18,18,18,25,12,18,12,12,0,0,0,34,48,34,44,35,40,30,34,33,40,30,37,26,28,21,26,35,40,30,34,34,32,24,24,37,32,26,25,25,18,12,12,33,40,30,37,37,32,26,25,32,32,28,32,26,18,18,18,26,28,21,26,25,18,12,12,26,18,18,18,12,0,0,0,40,44,44,42,37,37,34,32,37,34,37,32,29,26,26,25,37,37,34,32,34,32,24,24,35,25,25,18,25,18,12,12,37,34,37,32,35,25,25,18,34,24,32,24,25,12,18,12,29,26,26,25,25,18,12,12,25,12,18,12,12,0,0,0,11,22,22,27,23,24,36,32,15,21,25,28,21,20,34,31,15,25,21,28,25,27,33,33,25,28,28,32,27,26,33,34,23,36,24,32,41,40,40,36,25,33,27,33,33,30,35,32,21,34,20,31,33,35,30,32,27,33,26,34,27,26,26,29,22,32,39,40,24,26,40,35,21,26,34,33,20,20,34,30,25,36,34,40,27,32,35,37,28,32,31,34,26,28,30,33,36,48,40,44,40,40,39,34,33,40,35,37,30,28,30,26,34,48,34,44,35,40,30,34,33,40,30,37,26,28,21,26,22,39,32,40,36,40,48,44,25,34,36,40,34,34,48,44,21,34,26,33,33,35,40,37,28,31,32,34,33,30,40,37,24,40,26,35,40,39,40,34,27,35,32,37,35,30,40,34,20,34,20,30,30,30,28,26,26,30,28,33,26,21,28,26,27,40,40,41,32,35,44,37,28,33,40,37,31,30,44,37,28,40,33,37,33,37,37,35,32,34,34,33,34,33,37,35,32,44,35,37,36,34,34,25,33,37,37,35,32,26,34,25,31,44,30,37,32,34,26,25,34,37,33,35,29,26,26,25,14,21,24,27,28,26,40,35,21,20,27,26,26,20,35,30,21,28,26,32,33,33,40,40,34,31,33,34,35,30,37,37,28,33,24,27,48,40,42,34,33,30,27,26,40,28,34,26,26,33,20,28,40,37,32,32,35,32,26,29,34,26,25,25,24,26,40,35,24,20,39,30,26,20,35,26,20,12,30,21,27,32,35,37,27,28,34,34,33,28,32,29,26,22,26,26,40,40,39,34,42,32,36,24,40,32,34,25,32,18,24,12,35,40,30,34,34,32,24,24,37,32,26,25,25,18,12,12,21,34,26,33,33,35,40,37,28,31,32,34,33,30,40,37,20,31,20,28,30,32,32,32,31,30,28,30,32,28,32,32,26,35,20,26,40,34,32,25,33,32,28,29,37,26,32,25,20,30,12,22,28,26,18,18,30,28,22,26,26,18,18,18,27,33,35,32,27,26,34,26,32,28,37,29,28,22,34,26,26,34,26,29,26,29,25,25,34,30,29,26,29,26,25,25,35,37,30,26,34,25,24,12,40,32,34,25,32,18,24,12,30,37,21,26,26,25,12,12,37,32,26,25,25,18,12,12,14,24,21,27,28,24,33,27,21,26,28,32,26,20,33,28,21,27,20,26,33,27,30,26,34,33,31,34,35,26,32,29,28,40,26,35,48,42,40,34,33,40,33,40,40,32,37,32,26,35,20,30,40,34,28,26,35,37,30,37,34,25,26,25,21,26,34,33,26,20,35,26,20,20,31,28,20,12,30,22,28,32,31,34,33,28,32,29,31,28,30,30,30,22,28,26,33,40,35,37,40,32,34,25,30,32,32,32,28,18,26,18,33,40,30,37,37,32,26,25,32,32,28,32,26,18,18,18,24,40,26,35,40,39,40,34,27,35,32,37,35,30,40,34,26,35,20,26,40,34,32,25,33,32,28,29,37,26,32,25,24,39,20,30,42,36,32,24,27,34,28,34,34,24,32,24,20,30,12,21,32,24,18,12,26,26,22,26,25,12,18,12,27,35,33,32,35,30,37,26,26,26,34,29,30,21,37,26,32,37,28,29,40,34,32,25,34,29,30,26,37,26,32,25,27,34,26,26,34,24,25,12,26,25,29,25,26,12,25,12,28,34,22,26,32,24,18,12,29,25,26,25,25,12,18,12,12,20,20,26,24,20,30,26,20,20,26,28,20,12,26,22,20,26,20,28,30,26,28,28,34,30,30,33,30,21,26,26,24,30,20,26,42,32,32,25,30,28,26,28,32,18,25,18,20,26,12,22,32,25,18,18,30,26,21,26,24,12,12,12,20,20,34,30,20,12,30,21,20,12,30,22,12,0,21,12,26,28,30,33,26,22,26,26,30,22,28,26,21,12,18,18,30,28,30,26,32,18,24,12,28,18,26,18,18,0,12,0,26,28,21,26,25,18,12,12,26,18,18,18,12,0,0,0,20,34,20,30,30,30,28,26,26,30,28,33,26,21,28,26,20,30,12,22,28,26,18,18,30,28,22,26,26,18,18,18,20,30,12,21,32,24,18,12,26,26,22,26,25,12,18,12,12,21,0,12,18,12,0,0,21,18,12,18,12,0,0,0,26,30,30,28,26,21,26,18,28,22,33,26,22,12,26,18,28,33,22,26,28,26,18,18,33,26,26,24,26,18,18,18,26,26,21,18,25,12,12,0,28,18,26,18,18,0,12,0,22,26,12,18,18,12,0,0,26,18,18,18,12,0,0,0,20,27,34,32,27,27,40,33,25,27,36,32,28,26,40,34,25,28,34,31,27,26,35,30,36,32,40,34,32,28,37,33,27,32,32,30,40,35,41,32,27,27,32,28,33,26,37,29,28,31,31,30,33,30,32,28,32,28,34,30,28,22,29,26,34,40,54,48,32,33,48,40,34,35,48,40,31,30,44,37,36,40,48,44,32,34,40,37,40,37,44,37,34,33,37,35,40,44,48,42,41,37,42,32,35,34,40,32,32,26,34,25,40,44,44,42,37,37,34,32,37,34,37,32,29,26,26,25,27,40,40,41,32,35,44,37,28,33,40,37,31,30,44,37,27,33,35,32,27,26,34,26,32,28,37,29,28,22,34,26,27,35,33,32,35,30,37,26,26,26,34,29,30,21,37,26,26,30,30,28,26,21,26,18,28,22,33,26,22,12,26,18,32,41,48,42,30,32,42,32,31,32,44,34,30,28,42,32,32,37,40,34,28,29,32,25,34,29,37,26,30,26,32,25,33,37,40,32,32,26,32,18,30,26,37,25,28,18,32,18,34,37,37,32,29,26,25,18,33,26,35,25,26,18,25,18,22,28,32,32,32,32,41,37,28,26,32,28,32,28,37,33,28,32,33,34,33,34,37,37,40,34,37,33,37,33,35,35,32,33,30,28,48,40,42,34,33,26,28,22,40,28,34,26,32,34,28,30,40,37,32,32,37,29,29,26,34,26,25,25,32,33,48,40,30,28,42,34,33,26,40,28,28,22,34,26,32,34,40,37,28,30,32,32,37,29,34,26,29,26,25,25,41,37,42,32,42,32,36,24,37,25,32,18,32,18,24,12,37,37,34,32,34,32,24,24,35,25,25,18,25,18,12,12,28,40,33,37,33,37,37,35,32,34,34,33,34,33,37,35,26,34,26,29,26,29,25,25,34,30,29,26,29,26,25,25,32,37,28,29,40,34,32,25,34,29,30,26,37,26,32,25,28,33,22,26,28,26,18,18,33,26,26,24,26,18,18,18,32,37,40,34,28,29,32,25,34,29,37,26,30,26,32,25,28,33,28,26,22,26,18,18,33,26,26,18,26,24,18,18,37,35,34,25,34,25,24,12,37,25,32,18,32,18,24,12,33,35,26,25,26,25,12,12,35,25,25,18,25,18,12,12,26,32,34,33,32,27,35,26,34,35,40,37,33,26,37,29,34,33,34,30,35,26,30,21,48,40,44,37,40,28,34,26,32,36,33,32,44,34,37,26,35,34,37,34,37,25,35,25,33,32,30,28,37,26,26,18,40,32,37,32,32,18,25,18,34,35,48,40,33,26,40,28,34,30,44,34,30,21,37,26,40,37,44,37,37,29,34,26,44,34,42,32,37,26,32,25,35,34,40,32,37,25,32,18,30,24,34,24,26,12,25,12,37,34,37,32,35,25,25,18,34,24,32,24,25,12,18,12,32,44,35,37,36,34,34,25,33,37,37,35,32,26,34,25,35,37,30,26,34,25,24,12,40,32,34,25,32,18,24,12,27,34,26,26,34,24,25,12,26,25,29,25,26,12,25,12,26,26,21,18,25,12,12,0,28,18,26,18,18,0,12,0,33,37,40,32,32,26,32,18,30,26,37,25,28,18,32,18,37,35,34,25,34,25,24,12,37,25,32,18,32,18,24,12,26,25,28,18,26,12,18,0,21,12,26,12,18,0,18,0,29,25,26,18,25,12,12,0,26,12,25,12,18,0,12,0,24,31,31,34,30,28,32,29,31,30,34,33,28,22,29,26,31,34,30,33,32,29,26,26,44,37,37,35,34,26,25,25,30,32,28,29,42,32,32,25,32,26,29,26,32,18,25,18,28,29,22,26,32,25,18,18,34,25,26,25,24,12,12,12,31,30,44,37,28,22,34,26,30,21,37,26,22,12,26,18,34,33,37,35,29,26,25,25,37,26,32,25,26,18,18,18,32,26,34,25,32,18,24,12,26,12,25,12,18,0,12,0,29,26,26,25,25,18,12,12,25,12,18,12,12,0,0,0,31,44,30,37,32,34,26,25,34,37,33,35,29,26,26,25,30,37,21,26,26,25,12,12,37,32,26,25,25,18,12,12,28,34,22,26,32,24,18,12,29,25,26,25,25,12,18,12,22,26,12,18,18,12,0,0,26,18,18,18,12,0,0,0,34,37,37,32,29,26,25,18,33,26,35,25,26,18,25,18,33,35,26,25,26,25,12,12,35,25,25,18,25,18,12,12,29,25,26,18,25,12,12,0,26,12,25,12,18,0,12,0,26,25,18,18,18,12,0,0,25,12,18,12,12,0,0,0,6,18,11,20,11,20,14,22,16,30,14,26,14,26,12,24,16,22,23,27,23,27,28,32,32,36,28,32,28,32,24,30,11,22,15,25,22,27,21,28,23,36,21,34,24,32,20,31,14,21,21,28,24,27,26,32,28,33,26,33,24,27,20,28,11,22,22,27,15,25,21,28,23,36,24,32,21,34,20,31,14,21,24,27,21,28,26,32,28,33,24,27,26,33,20,28,14,24,21,27,21,27,20,26,28,40,26,35,26,35,20,30,12,20,20,26,20,26,20,28,24,30,20,26,20,26,12,22,18,36,22,34,22,34,24,32,22,39,21,34,21,34,20,31,30,39,36,40,36,40,40,41,36,40,33,35,33,35,30,32,20,34,25,36,27,32,27,32,27,40,28,40,27,33,26,34,26,34,34,40,32,33,35,37,32,35,33,37,27,26,26,29,20,34,27,32,25,36,27,32,27,40,27,33,28,40,26,34,26,34,32,33,34,40,35,37,32,35,27,26,33,37,26,29,22,32,28,32,28,32,26,28,32,41,32,37,32,37,28,33,24,31,31,34,31,34,30,33,30,32,28,29,28,29,22,26,16,22,23,27,23,27,28,32,32,36,28,32,28,32,24,30,32,32,41,40,41,40,48,48,54,48,48,44,48,44,42,42,23,24,25,27,36,32,33,33,41,40,33,35,40,36,30,32,28,26,33,33,40,35,40,40,48,40,40,37,42,34,32,32,23,24,36,32,25,27,33,33,41,40,40,36,33,35,30,32,28,26,40,35,33,33,40,40,48,40,42,34,40,37,32,32,28,24,33,27,33,27,30,26,48,42,40,34,40,34,28,26,24,20,30,26,30,26,28,28,42,32,32,25,32,25,18,18,22,34,24,32,24,32,24,30,32,40,26,33,26,33,20,28,36,40,40,41,40,41,42,42,48,44,40,37,40,37,32,32,27,32,27,32,32,30,27,28,40,41,33,37,35,32,26,29,32,33,35,37,36,32,34,34,44,37,37,35,34,26,25,25,27,32,32,30,27,32,27,28,40,41,35,32,33,37,26,29,32,33,36,32,35,37,34,34,44,37,34,26,37,35,25,25,32,30,33,28,33,28,26,22,48,42,40,34,40,34,28,26,30,28,32,29,32,29,26,26,42,32,32,25,32,25,18,18,11,22,15,25,22,27,21,28,23,36,21,34,24,32,20,31,23,24,25,27,36,32,33,33,41,40,33,35,40,36,30,32,22,32,25,36,39,40,34,40,36,48,34,48,40,44,34,44,24,26,27,32,40,35,35,37,40,40,35,40,39,34,30,34,15,21,25,28,25,28,28,32,25,33,27,33,27,33,26,34,21,20,27,26,34,31,33,34,33,30,27,26,35,32,26,29,21,26,28,32,34,33,31,34,33,40,33,40,35,37,30,37,20,20,26,28,34,30,30,33,30,28,26,28,30,26,21,26,22,39,21,34,32,40,26,33,24,40,20,34,26,35,20,30,36,40,33,35,48,44,40,37,40,39,30,30,40,34,28,26,27,40,28,40,40,41,33,37,32,44,31,44,35,37,30,37,32,35,33,37,44,37,37,35,36,34,32,34,34,25,26,25,25,34,28,31,36,40,32,34,27,35,26,30,32,37,28,33,34,34,33,30,48,44,40,37,35,30,26,21,40,34,28,26,28,33,32,34,40,37,34,33,33,37,34,37,37,35,33,35,31,30,34,33,44,37,37,35,32,26,29,26,34,25,26,25,14,21,21,28,24,27,26,32,28,33,26,33,24,27,20,28,28,26,33,33,40,35,40,40,48,40,40,37,42,34,32,32,24,26,27,32,40,35,35,37,40,40,35,40,39,34,30,34,24,20,27,28,39,30,34,34,42,32,34,32,36,24,24,24,21,20,34,31,27,26,33,34,33,30,35,32,27,26,26,29,26,20,35,30,35,30,37,37,40,28,34,26,34,26,25,25,26,20,33,28,35,26,32,29,40,32,37,32,34,25,26,25,20,12,26,22,30,21,26,26,32,18,25,18,24,12,12,12,21,34,20,31,26,33,20,28,26,35,20,30,20,26,12,22,33,35,30,32,40,37,32,32,40,34,28,26,32,25,18,18,27,33,26,34,35,32,26,29,35,37,30,37,30,26,21,26,27,26,26,29,34,26,25,25,34,25,26,25,24,12,12,12,28,31,31,30,32,34,28,30,33,32,30,28,28,29,22,26,33,30,32,28,40,37,32,32,37,26,26,18,32,25,18,18,32,28,34,30,37,29,29,26,40,32,37,32,34,25,26,25,28,22,29,26,34,26,25,25,32,18,25,18,24,12,12,12,11,22,22,27,15,25,21,28,23,36,24,32,21,34,20,31,23,24,36,32,25,27,33,33,41,40,40,36,33,35,30,32,15,21,25,28,25,28,28,32,25,33,27,33,27,33,26,34,21,20,34,31,27,26,33,34,33,30,35,32,27,26,26,29,22,32,39,40,25,36,34,40,36,48,40,44,34,48,34,44,24,26,40,35,27,32,35,37,40,40,39,34,35,40,30,34,21,26,34,33,28,32,31,34,33,40,35,37,33,40,30,37,20,20,34,30,26,28,30,33,30,28,30,26,26,28,21,26,22,39,32,40,21,34,26,33,24,40,26,35,20,34,20,30,36,40,48,44,33,35,40,37,40,39,40,34,30,30,28,26,25,34,36,40,28,31,32,34,27,35,32,37,26,30,28,33,34,34,48,44,33,30,40,37,35,30,40,34,26,21,28,26,27,40,40,41,28,40,33,37,32,44,35,37,31,44,30,37,32,35,44,37,33,37,37,35,36,34,34,25,32,34,26,25,28,33,40,37,32,34,34,33,33,37,37,35,34,37,33,35,31,30,44,37,34,33,37,35,32,26,34,25,29,26,26,25,14,21,24,27,21,28,26,32,28,33,24,27,26,33,20,28,28,26,40,35,33,33,40,40,48,40,42,34,40,37,32,32,21,20,27,26,34,31,33,34,33,30,27,26,35,32,26,29,26,20,35,30,35,30,37,37,40,28,34,26,34,26,25,25,24,26,40,35,27,32,35,37,40,40,39,34,35,40,30,34,24,20,39,30,27,28,34,34,42,32,36,24,34,32,24,24,26,20,35,26,33,28,32,29,40,32,34,25,37,32,26,25,20,12,30,21,26,22,26,26,32,18,24,12,25,18,12,12,21,34,26,33,20,31,20,28,26,35,20,26,20,30,12,22,33,35,40,37,30,32,32,32,40,34,32,25,28,26,18,18,28,31,32,34,31,30,28,30,33,32,28,29,30,28,22,26,33,30,40,37,32,28,32,32,37,26,32,25,26,18,18,18,27,33,35,32,26,34,26,29,35,37,30,26,30,37,21,26,27,26,34,26,26,29,25,25,34,25,24,12,26,25,12,12,32,28,37,29,34,30,29,26,40,32,34,25,37,32,26,25,28,22,34,26,29,26,25,25,32,18,24,12,25,18,12,12,14,24,21,27,21,27,20,26,28,40,26,35,26,35,20,30,28,24,33,27,33,27,30,26,48,42,40,34,40,34,28,26,21,26,28,32,34,33,31,34,33,40,33,40,35,37,30,37,26,20,33,28,35,26,32,29,40,32,37,32,34,25,26,25,21,26,34,33,28,32,31,34,33,40,35,37,33,40,30,37,26,20,35,26,33,28,32,29,40,32,34,25,37,32,26,25,20,20,31,28,31,28,30,30,30,32,32,32,32,32,28,32,20,12,30,22,30,22,28,26,28,18,26,18,26,18,18,18,24,40,26,35,26,35,20,26,24,39,20,30,20,30,12,21,40,39,40,34,40,34,32,25,42,36,32,24,32,24,18,12,27,35,32,37,33,32,28,29,27,34,28,34,26,26,22,26,35,30,40,34,37,26,32,25,34,24,32,24,25,12,18,12,27,35,33,32,32,37,28,29,27,34,26,26,28,34,22,26,35,30,37,26,40,34,32,25,34,24,25,12,32,24,18,12,26,26,34,29,34,29,30,26,26,25,29,25,29,25,26,25,30,21,37,26,37,26,32,25,26,12,25,12,25,12,18,12,12,20,20,26,20,26,20,28,24,30,20,26,20,26,12,22,24,20,30,26,30,26,28,28,42,32,32,25,32,25,18,18,20,20,26,28,34,30,30,33,30,28,26,28,30,26,21,26,20,12,26,22,30,21,26,26,32,18,25,18,24,12,12,12,20,20,34,30,26,28,30,33,30,28,30,26,26,28,21,26,20,12,30,21,26,22,26,26,32,18,24,12,25,18,12,12,20,12,30,22,30,22,28,26,28,18,26,18,26,18,18,18,12,0,21,12,21,12,18,18,18,0,12,0,12,0,0,0,20,34,20,30,20,30,12,22,20,30,12,21,12,21,0,12,30,30,28,26,28,26,18,18,32,24,18,12,18,12,0,0,26,30,28,33,30,28,22,26,26,26,22,26,21,18,12,18,26,21,28,26,26,18,18,18,25,12,18,12,12,0,0,0,26,30,30,28,28,33,22,26,26,26,21,18,22,26,12,18,26,21,26,18,28,26,18,18,25,12,12,0,18,12,0,0,28,22,33,26,33,26,26,24,28,18,26,18,26,18,18,18,22,12,26,18,26,18,18,18,18,0,12,0,12,0,0,0,18,36,22,34,22,34,24,32,22,39,21,34,21,34,20,31,22,34,24,32,24,32,24,30,32,40,26,33,26,33,20,28,22,39,21,34,32,40,26,33,24,40,20,34,26,35,20,30,21,34,20,31,26,33,20,28,26,35,20,30,20,26,12,22,22,39,32,40,21,34,26,33,24,40,26,35,20,34,20,30,21,34,26,33,20,31,20,28,26,35,20,26,20,30,12,22,24,40,26,35,26,35,20,26,24,39,20,30,20,30,12,21,20,34,20,30,20,30,12,22,20,30,12,21,12,21,0,12,36,60,39,54,39,54,40,48,34,54,34,48,34,48,34,44,39,54,40,48,40,48,39,42,40,48,35,40,35,40,30,34,34,54,34,48,40,48,35,40,32,48,31,44,33,40,30,37,34,48,34,44,35,40,30,34,33,40,30,37,26,28,21,26,34,54,40,48,34,48,35,40,32,48,33,40,31,44,30,37,34,48,35,40,34,44,30,34,33,40,26,28,30,37,21,26,32,48,33,40,33,40,26,28,30,42,28,34,28,34,22,26,31,44,30,37,30,37,21,26,28,34,22,26,22,26,12,18,30,39,36,40,36,40,40,41,36,40,33,35,33,35,30,32,36,40,40,41,40,41,42,42,48,44,40,37,40,37,32,32,36,40,33,35,48,44,40,37,40,39,30,30,40,34,28,26,33,35,30,32,40,37,32,32,40,34,28,26,32,25,18,18,36,40,48,44,33,35,40,37,40,39,40,34,30,30,28,26,33,35,40,37,30,32,32,32,40,34,32,25,28,26,18,18,40,39,40,34,40,34,32,25,42,36,32,24,32,24,18,12,30,30,28,26,28,26,18,18,32,24,18,12,18,12,0,0,39,54,40,48,40,48,39,42,40,48,35,40,35,40,30,34,40,48,39,42,39,42,36,36,44,42,34,32,34,32,24,24,40,48,35,40,44,42,34,32,41,42,32,34,37,32,26,25,35,40,30,34,34,32,24,24,37,32,26,25,25,18,12,12,40,48,44,42,35,40,34,32,41,42,37,32,32,34,26,25,35,40,34,32,30,34,24,24,37,32,25,18,26,25,12,12,41,42,37,32,37,32,25,18,42,36,32,24,32,24,18,12,32,34,26,25,26,25,12,12,32,24,18,12,18,12,0,0,20,34,25,36,27,32,27,32,27,40,28,40,27,33,26,34,27,32,27,32,32,30,27,28,40,41,33,37,35,32,26,29,27,40,28,40,40,41,33,37,32,44,31,44,35,37,30,37,27,33,26,34,35,32,26,29,35,37,30,37,30,26,21,26,25,34,36,40,28,31,32,34,27,35,32,37,26,30,28,33,28,31,32,34,31,30,28,30,33,32,28,29,30,28,22,26,27,35,32,37,33,32,28,29,27,34,28,34,26,26,22,26,26,30,28,33,30,28,22,26,26,26,22,26,21,18,12,18,34,54,34,48,40,48,35,40,32,48,31,44,33,40,30,37,40,48,35,40,44,42,34,32,41,42,32,34,37,32,26,25,32,48,31,44,41,42,32,34,30,42,30,42,32,32,28,32,33,40,30,37,37,32,26,25,32,32,28,32,26,18,18,18,36,48,40,44,40,44,37,37,32,40,34,37,34,37,33,35,40,44,37,37,44,42,34,32,37,34,29,26,37,32,26,25,32,40,34,37,37,34,29,26,28,32,30,32,29,25,26,25,34,37,33,35,37,32,26,25,29,25,26,25,26,18,18,18,26,34,34,40,32,33,35,37,32,35,33,37,27,26,26,29,32,33,35,37,36,32,34,34,44,37,37,35,34,26,25,25,32,35,33,37,44,37,37,35,36,34,32,34,34,25,26,25,27,26,26,29,34,26,25,25,34,25,26,25,24,12,12,12,34,34,48,44,33,30,40,37,35,30,40,34,26,21,28,26,33,30,40,37,32,28,32,32,37,26,32,25,26,18,18,18,35,30,40,34,37,26,32,25,34,24,32,24,25,12,18,12,26,21,28,26,26,18,18,18,25,12,18,12,12,0,0,0,34,48,34,44,35,40,30,34,33,40,30,37,26,28,21,26,35,40,30,34,34,32,24,24,37,32,26,25,25,18,12,12,33,40,30,37,37,32,26,25,32,32,28,32,26,18,18,18,26,28,21,26,25,18,12,12,26,18,18,18,12,0,0,0,40,44,44,42,37,37,34,32,37,34,37,32,29,26,26,25,37,37,34,32,34,32,24,24,35,25,25,18,25,18,12,12,37,34,37,32,35,25,25,18,34,24,32,24,25,12,18,12,29,26,26,25,25,18,12,12,25,12,18,12,12,0,0,0,20,34,27,32,25,36,27,32,27,40,27,33,28,40,26,34,27,32,32,30,27,32,27,28,40,41,35,32,33,37,26,29,25,34,28,31,36,40,32,34,27,35,26,30,32,37,28,33,28,31,31,30,32,34,28,30,33,32,30,28,28,29,22,26,27,40,40,41,28,40,33,37,32,44,35,37,31,44,30,37,27,33,35,32,26,34,26,29,35,37,30,26,30,37,21,26,27,35,33,32,32,37,28,29,27,34,26,26,28,34,22,26,26,30,30,28,28,33,22,26,26,26,21,18,22,26,12,18,34,54,40,48,34,48,35,40,32,48,33,40,31,44,30,37,40,48,44,42,35,40,34,32,41,42,37,32,32,34,26,25,36,48,40,44,40,44,37,37,32,40,34,37,34,37,33,35,40,44,44,42,37,37,34,32,37,34,37,32,29,26,26,25,32,48,41,42,31,44,32,34,30,42,32,32,30,42,28,32,33,40,37,32,30,37,26,25,32,32,26,18,28,32,18,18,32,40,37,34,34,37,29,26,28,32,29,25,30,32,26,25,34,37,37,32,33,35,26,25,29,25,26,18,26,25,18,18,26,34,32,33,34,40,35,37,32,35,27,26,33,37,26,29,32,33,36,32,35,37,34,34,44,37,34,26,37,35,25,25,34,34,33,30,48,44,40,37,35,30,26,21,40,34,28,26,33,30,32,28,40,37,32,32,37,26,26,18,32,25,18,18,32,35,44,37,33,37,37,35,36,34,34,25,32,34,26,25,27,26,34,26,26,29,25,25,34,25,24,12,26,25,12,12,35,30,37,26,40,34,32,25,34,24,25,12,32,24,18,12,26,21,26,18,28,26,18,18,25,12,12,0,18,12,0,0,34,48,35,40,34,44,30,34,33,40,26,28,30,37,21,26,35,40,34,32,30,34,24,24,37,32,25,18,26,25,12,12,40,44,37,37,44,42,34,32,37,34,29,26,37,32,26,25,37,37,34,32,34,32,24,24,35,25,25,18,25,18,12,12,33,40,37,32,30,37,26,25,32,32,26,18,28,32,18,18,26,28,25,18,21,26,12,12,26,18,12,0,18,18,0,0,37,34,35,25,37,32,25,18,34,24,25,12,32,24,18,12,29,26,25,18,26,25,12,12,25,12,12,0,18,12,0,0,22,32,28,32,28,32,26,28,32,41,32,37,32,37,28,33,32,30,33,28,33,28,26,22,48,42,40,34,40,34,28,26,28,33,32,34,40,37,34,33,33,37,34,37,37,35,33,35,32,28,34,30,37,29,29,26,40,32,37,32,34,25,26,25,28,33,40,37,32,34,34,33,33,37,37,35,34,37,33,35,32,28,37,29,34,30,29,26,40,32,34,25,37,32,26,25,26,26,34,29,34,29,30,26,26,25,29,25,29,25,26,25,28,22,33,26,33,26,26,24,28,18,26,18,26,18,18,18,32,48,33,40,33,40,26,28,30,42,28,34,28,34,22,26,41,42,37,32,37,32,25,18,42,36,32,24,32,24,18,12,32,40,34,37,37,34,29,26,28,32,30,32,29,25,26,25,37,34,37,32,35,25,25,18,34,24,32,24,25,12,18,12,32,40,37,34,34,37,29,26,28,32,29,25,30,32,26,25,37,34,35,25,37,32,25,18,34,24,25,12,32,24,18,12,28,28,33,26,33,26,26,18,22,18,26,18,26,18,24,18,33,26,35,25,35,25,25,18,26,12,25,12,25,12,18,12,24,31,31,34,31,34,30,33,30,32,28,29,28,29,22,26,30,28,32,29,32,29,26,26,42,32,32,25,32,25,18,18,31,30,34,33,44,37,37,35,32,26,29,26,34,25,26,25,28,22,29,26,34,26,25,25,32,18,25,18,24,12,12,12,31,30,44,37,34,33,37,35,32,26,34,25,29,26,26,25,28,22,34,26,29,26,25,25,32,18,24,12,25,18,12,12,30,21,37,26,37,26,32,25,26,12,25,12,25,12,18,12,22,12,26,18,26,18,18,18,18,0,12,0,12,0,0,0,31,44,30,37,30,37,21,26,28,34,22,26,22,26,12,18,32,34,26,25,26,25,12,12,32,24,18,12,18,12,0,0,34,37,33,35,37,32,26,25,29,25,26,25,26,18,18,18,29,26,26,25,25,18,12,12,25,12,18,12,12,0,0,0,34,37,37,32,33,35,26,25,29,25,26,18,26,25,18,18,29,26,25,18,26,25,12,12,25,12,12,0,18,12,0,0,33,26,35,25,35,25,25,18,26,12,25,12,25,12,18,12,26,18,25,18,25,18,12,12,18,0,12,0,12,0,0,0,12,20,20,22,20,22,26,24,20,26,22,24,22,24,24,24,20,25,27,28,27,28,32,31,34,34,32,31,32,31,30,30,20,27,25,28,34,32,34,31,27,32,28,31,32,30,31,30,22,28,28,32,32,32,33,34,32,33,32,34,30,28,28,30,20,27,34,32,25,28,34,31,27,32,32,30,28,31,31,30,22,28,32,32,28,32,33,34,32,33,30,28,32,34,28,30,26,32,34,33,34,33,34,30,32,36,33,32,33,32,30,28,24,31,31,34,31,34,30,33,30,32,28,29,28,29,22,26,20,34,27,32,27,32,32,30,25,34,28,31,28,31,31,30,26,34,32,33,32,33,36,32,34,34,33,30,33,30,32,28,22,32,28,32,32,30,33,28,28,33,32,34,32,28,34,30,24,31,31,34,30,28,32,29,31,30,34,33,28,22,29,26,22,32,32,30,28,32,33,28,28,33,32,28,32,34,34,30,24,31,30,28,31,34,32,29,31,30,28,22,34,33,29,26,24,30,31,28,31,28,30,22,31,32,34,29,34,29,33,26,24,30,30,30,30,30,28,26,30,28,30,26,30,26,26,24,20,25,27,28,27,28,32,31,34,34,32,31,32,31,30,30,34,36,40,40,40,40,44,44,54,48,48,44,48,44,42,42,27,27,27,26,40,33,35,30,40,35,33,30,41,32,32,28,32,32,33,34,41,37,37,37,48,40,40,37,42,34,32,32,27,27,40,33,27,26,35,30,40,35,41,32,33,30,32,28,32,32,41,37,33,34,37,37,48,40,42,34,40,37,32,32,32,27,35,26,35,26,30,21,44,34,37,26,37,26,26,18,30,28,32,29,32,29,26,26,42,32,32,25,32,25,18,18,25,36,27,32,27,32,27,28,36,40,32,34,32,34,28,30,34,40,35,37,35,37,34,34,48,44,40,37,40,37,32,32,28,32,26,28,33,28,26,22,40,37,34,33,37,29,29,26,31,34,30,33,32,29,26,26,44,37,37,35,34,26,25,25,28,32,33,28,26,28,26,22,40,37,37,29,34,33,29,26,31,34,32,29,30,33,26,26,44,37,34,26,37,35,25,25,31,28,30,22,30,22,21,12,44,34,37,26,37,26,26,18,30,30,28,26,28,26,18,18,42,32,32,25,32,25,18,18,20,27,25,28,34,32,34,31,27,32,28,31,32,30,31,30,27,27,27,26,40,33,35,30,40,35,33,30,41,32,32,28,34,40,36,40,54,48,48,44,40,44,40,44,48,42,44,42,32,33,32,34,48,40,40,37,41,37,37,37,42,32,34,32,25,27,36,32,36,32,40,34,27,27,32,28,32,28,34,30,28,26,32,28,40,34,37,33,33,26,28,22,37,29,29,26,34,35,40,37,48,40,44,37,35,34,37,34,40,32,37,32,31,30,34,33,44,37,37,35,32,26,29,26,34,25,26,25,27,40,27,33,40,41,35,32,27,35,26,30,33,32,30,28,32,35,27,26,44,37,34,26,35,30,26,21,37,26,26,18,32,41,32,37,48,42,40,34,33,37,34,37,40,32,37,32,30,32,28,29,42,32,32,25,32,26,29,26,32,18,25,18,28,33,32,28,40,37,37,29,26,26,28,22,34,29,33,26,31,30,28,22,44,37,34,26,30,21,22,12,37,26,26,18,31,32,34,29,44,34,37,26,30,26,33,26,37,25,35,25,30,28,30,26,42,32,32,25,28,18,26,18,32,18,25,18,22,28,28,32,32,32,33,34,32,33,32,34,30,28,28,30,32,32,33,34,41,37,37,37,48,40,40,37,42,34,32,32,32,33,32,34,48,40,40,37,41,37,37,37,42,32,34,32,30,28,28,30,42,34,32,32,42,32,34,32,36,24,24,24,28,26,40,34,32,28,37,33,33,26,37,29,28,22,29,26,32,28,37,33,37,33,35,35,40,28,34,26,34,26,25,25,33,26,37,29,40,28,34,26,37,25,35,25,32,18,25,18,28,22,29,26,34,26,25,25,32,18,25,18,24,12,12,12,28,40,26,34,33,37,26,29,32,37,28,33,28,29,22,26,33,37,26,29,37,35,25,25,40,34,28,26,32,25,18,18,32,37,28,33,40,34,28,26,37,35,33,35,34,25,26,25,28,29,22,26,32,25,18,18,34,25,26,25,24,12,12,12,32,34,34,30,34,33,29,26,34,29,33,26,30,26,26,24,34,33,29,26,37,35,25,25,37,26,26,18,32,25,18,18,34,29,33,26,37,26,26,18,37,25,35,25,32,18,25,18,30,26,26,24,32,25,18,18,32,18,25,18,24,12,12,12,20,27,34,32,25,28,34,31,27,32,32,30,28,31,31,30,27,27,40,33,27,26,35,30,40,35,41,32,33,30,32,28,25,27,36,32,36,32,40,34,27,27,32,28,32,28,34,30,28,26,40,34,32,28,37,33,33,26,37,29,28,22,29,26,34,40,54,48,36,40,48,44,40,44,48,42,40,44,44,42,32,33,48,40,32,34,40,37,41,37,42,32,37,37,34,32,34,35,48,40,40,37,44,37,35,34,40,32,37,34,37,32,31,30,44,37,34,33,37,35,32,26,34,25,29,26,26,25,27,40,40,41,27,33,35,32,27,35,33,32,26,30,30,28,32,35,44,37,27,26,34,26,35,30,37,26,26,21,26,18,28,33,40,37,32,28,37,29,26,26,34,29,28,22,33,26,31,30,44,37,28,22,34,26,30,21,37,26,22,12,26,18,32,41,48,42,32,37,40,34,33,37,40,32,34,37,37,32,30,32,42,32,28,29,32,25,32,26,32,18,29,26,25,18,31,32,44,34,34,29,37,26,30,26,37,25,33,26,35,25,30,28,42,32,30,26,32,25,28,18,32,18,26,18,25,18,22,28,32,32,28,32,33,34,32,33,30,28,32,34,28,30,32,32,41,37,33,34,37,37,48,40,42,34,40,37,32,32,28,26,32,28,40,34,37,33,33,26,28,22,37,29,29,26,32,28,37,33,37,33,35,35,40,28,34,26,34,26,25,25,32,33,48,40,32,34,40,37,41,37,42,32,37,37,34,32,30,28,42,34,28,30,32,32,42,32,36,24,34,32,24,24,33,26,40,28,37,29,34,26,37,25,32,18,35,25,25,18,28,22,34,26,29,26,25,25,32,18,24,12,25,18,12,12,28,40,33,37,26,34,26,29,32,37,28,29,28,33,22,26,33,37,37,35,26,29,25,25,40,34,32,25,28,26,18,18,32,34,34,33,34,30,29,26,34,29,30,26,33,26,26,24,34,33,37,35,29,26,25,25,37,26,32,25,26,18,18,18,32,37,40,34,28,33,28,26,37,35,34,25,33,35,26,25,28,29,32,25,22,26,18,18,34,25,24,12,26,25,12,12,34,29,37,26,33,26,26,18,37,25,32,18,35,25,25,18,30,26,32,25,26,24,18,18,32,18,24,12,25,18,12,12,26,32,34,33,34,33,34,30,32,36,33,32,33,32,30,28,32,27,35,26,35,26,30,21,44,34,37,26,37,26,26,18,34,35,40,37,48,40,44,37,35,34,37,34,40,32,37,32,33,26,37,29,40,28,34,26,37,25,35,25,32,18,25,18,34,35,48,40,40,37,44,37,35,34,40,32,37,34,37,32,33,26,40,28,37,29,34,26,37,25,32,18,35,25,25,18,34,30,44,34,44,34,42,32,30,24,34,24,34,24,32,24,30,21,37,26,37,26,32,25,26,12,25,12,25,12,18,12,32,44,35,37,35,37,30,26,27,34,26,26,26,26,21,18,36,34,34,25,34,25,24,12,34,24,25,12,25,12,12,0,33,37,37,35,40,32,34,25,26,25,29,25,28,18,26,18,32,26,34,25,32,18,24,12,26,12,25,12,18,0,12,0,33,37,40,32,37,35,34,25,26,25,28,18,29,25,26,18,32,26,32,18,34,25,24,12,26,12,18,0,25,12,12,0,30,26,37,25,37,25,32,18,21,12,26,12,26,12,25,12,28,18,32,18,32,18,24,12,18,0,18,0,18,0,12,0,24,31,31,34,31,34,30,33,30,32,28,29,28,29,22,26,30,28,32,29,32,29,26,26,42,32,32,25,32,25,18,18,31,30,34,33,44,37,37,35,32,26,29,26,34,25,26,25,28,22,29,26,34,26,25,25,32,18,25,18,24,12,12,12,31,30,44,37,34,33,37,35,32,26,34,25,29,26,26,25,28,22,34,26,29,26,25,25,32,18,24,12,25,18,12,12,30,21,37,26,37,26,32,25,26,12,25,12,25,12,18,12,22,12,26,18,26,18,18,18,18,0,12,0,12,0,0,0,31,44,30,37,30,37,21,26,28,34,22,26,22,26,12,18,32,34,26,25,26,25,12,12,32,24,18,12,18,12,0,0,34,37,33,35,37,32,26,25,29,25,26,25,26,18,18,18,29,26,26,25,25,18,12,12,25,12,18,12,12,0,0,0,34,37,37,32,33,35,26,25,29,25,26,18,26,25,18,18,29,26,25,18,26,25,12,12,25,12,12,0,18,12,0,0,33,26,35,25,35,25,25,18,26,12,25,12,25,12,18,12,26,18,25,18,25,18,12,12,18,0,12,0,12,0,0,0,20,34,27,32,27,32,32,30,25,34,28,31,28,31,31,30,25,36,27,32,27,32,27,28,36,40,32,34,32,34,28,30,27,40,27,33,40,41,35,32,27,35,26,30,33,32,30,28,28,40,26,34,33,37,26,29,32,37,28,33,28,29,22,26,27,40,40,41,27,33,35,32,27,35,33,32,26,30,30,28,28,40,33,37,26,34,26,29,32,37,28,29,28,33,22,26,32,44,35,37,35,37,30,26,27,34,26,26,26,26,21,18,31,44,30,37,30,37,21,26,28,34,22,26,22,26,12,18,34,54,40,48,40,48,44,42,36,48,40,44,40,44,44,42,34,48,35,40,35,40,34,32,40,44,37,37,37,37,34,32,32,48,33,40,41,42,37,32,32,40,34,37,37,34,37,32,31,44,30,37,32,34,26,25,34,37,33,35,29,26,26,25,32,48,41,42,33,40,37,32,32,40,37,34,34,37,37,32,31,44,32,34,30,37,26,25,34,37,29,26,33,35,26,25,30,42,32,32,32,32,26,18,28,32,29,25,29,25,26,18,30,42,28,32,28,32,18,18,30,32,26,25,26,25,18,18,26,34,32,33,32,33,36,32,34,34,33,30,33,30,32,28,34,40,35,37,35,37,34,34,48,44,40,37,40,37,32,32,32,35,27,26,44,37,34,26,35,30,26,21,37,26,26,18,33,37,26,29,37,35,25,25,40,34,28,26,32,25,18,18,32,35,44,37,27,26,34,26,35,30,37,26,26,21,26,18,33,37,37,35,26,29,25,25,40,34,32,25,28,26,18,18,36,34,34,25,34,25,24,12,34,24,25,12,25,12,12,0,32,34,26,25,26,25,12,12,32,24,18,12,18,12,0,0,34,48,35,40,35,40,34,32,40,44,37,37,37,37,34,32,34,44,30,34,30,34,24,24,44,42,34,32,34,32,24,24,33,40,26,28,37,32,25,18,37,34,29,26,35,25,25,18,30,37,21,26,26,25,12,12,37,32,26,25,25,18,12,12,33,40,37,32,26,28,25,18,37,34,35,25,29,26,25,18,30,37,26,25,21,26,12,12,37,32,25,18,26,25,12,12,32,32,26,18,26,18,12,0,34,24,25,12,25,12,12,0,28,32,18,18,18,18,0,0,32,24,18,12,18,12,0,0,22,32,28,32,32,30,33,28,28,33,32,34,32,28,34,30,28,32,26,28,33,28,26,22,40,37,34,33,37,29,29,26,32,41,32,37,48,42,40,34,33,37,34,37,40,32,37,32,32,37,28,33,40,34,28,26,37,35,33,35,34,25,26,25,28,33,40,37,32,28,37,29,26,26,34,29,28,22,33,26,32,34,34,33,34,30,29,26,34,29,30,26,33,26,26,24,33,37,37,35,40,32,34,25,26,25,29,25,28,18,26,18,34,37,33,35,37,32,26,25,29,25,26,25,26,18,18,18,32,48,33,40,41,42,37,32,32,40,34,37,37,34,37,32,33,40,26,28,37,32,25,18,37,34,29,26,35,25,25,18,30,42,28,34,42,36,32,24,28,32,30,32,34,24,32,24,28,34,22,26,32,24,18,12,29,25,26,25,25,12,18,12,32,40,37,34,37,34,35,25,28,28,33,26,33,26,35,25,34,37,29,26,37,32,25,18,33,26,26,18,35,25,25,18,28,32,29,25,34,24,25,12,22,18,26,18,26,12,25,12,30,32,26,25,32,24,18,12,26,18,24,18,25,12,18,12,24,31,31,34,30,28,32,29,31,30,34,33,28,22,29,26,31,34,30,33,32,29,26,26,44,37,37,35,34,26,25,25,30,32,28,29,42,32,32,25,32,26,29,26,32,18,25,18,28,29,22,26,32,25,18,18,34,25,26,25,24,12,12,12,31,30,44,37,28,22,34,26,30,21,37,26,22,12,26,18,34,33,37,35,29,26,25,25,37,26,32,25,26,18,18,18,32,26,34,25,32,18,24,12,26,12,25,12,18,0,12,0,29,26,26,25,25,18,12,12,25,12,18,12,12,0,0,0,31,44,30,37,32,34,26,25,34,37,33,35,29,26,26,25,30,37,21,26,26,25,12,12,37,32,26,25,25,18,12,12,28,34,22,26,32,24,18,12,29,25,26,25,25,12,18,12,22,26,12,18,18,12,0,0,26,18,18,18,12,0,0,0,34,37,37,32,29,26,25,18,33,26,35,25,26,18,25,18,33,35,26,25,26,25,12,12,35,25,25,18,25,18,12,12,29,25,26,18,25,12,12,0,26,12,25,12,18,0,12,0,26,25,18,18,18,12,0,0,25,12,18,12,12,0,0,0,22,32,32,30,28,32,33,28,28,33,32,28,32,34,34,30,28,32,33,28,26,28,26,22,40,37,37,29,34,33,29,26,28,33,32,28,40,37,37,29,26,26,28,22,34,29,33,26,32,34,34,30,34,33,29,26,34,29,33,26,30,26,26,24,32,41,48,42,32,37,40,34,33,37,40,32,34,37,37,32,32,37,40,34,28,33,28,26,37,35,34,25,33,35,26,25,33,37,40,32,37,35,34,25,26,25,28,18,29,25,26,18,34,37,37,32,33,35,26,25,29,25,26,18,26,25,18,18,32,48,41,42,33,40,37,32,32,40,37,34,34,37,37,32,33,40,37,32,26,28,25,18,37,34,35,25,29,26,25,18,32,40,37,34,37,34,35,25,28,28,33,26,33,26,35,25,34,37,37,32,29,26,25,18,33,26,35,25,26,18,25,18,30,42,42,36,28,34,32,24,28,32,34,24,30,32,32,24,28,34,32,24,22,26,18,12,29,25,25,12,26,25,18,12,28,32,34,24,29,25,25,12,22,18,26,12,26,18,25,12,30,32,32,24,26,25,18,12,26,18,25,12,24,18,18,12,24,31,30,28,31,34,32,29,31,30,28,22,34,33,29,26,31,34,32,29,30,33,26,26,44,37,34,26,37,35,25,25,31,30,28,22,44,37,34,26,30,21,22,12,37,26,26,18,34,33,29,26,37,35,25,25,37,26,26,18,32,25,18,18,30,32,42,32,28,29,32,25,32,26,32,18,29,26,25,18,28,29,32,25,22,26,18,18,34,25,24,12,26,25,12,12,32,26,32,18,34,25,24,12,26,12,18,0,25,12,12,0,29,26,25,18,26,25,12,12,25,12,12,0,18,12,0,0,31,44,32,34,30,37,26,25,34,37,29,26,33,35,26,25,30,37,26,25,21,26,12,12,37,32,25,18,26,25,12,12,34,37,29,26,37,32,25,18,33,26,26,18,35,25,25,18,33,35,26,25,26,25,12,12,35,25,25,18,25,18,12,12,28,34,32,24,22,26,18,12,29,25,25,12,26,25,18,12,22,26,18,12,12,18,0,0,26,18,12,0,18,18,0,0,29,25,25,12,26,18,12,0,26,12,18,0,25,12,12,0,26,25,18,12,18,18,0,0,25,12,12,0,18,12,0,0,24,30,31,28,31,28,30,22,31,32,34,29,34,29,33,26,31,28,30,22,30,22,21,12,44,34,37,26,37,26,26,18,31,32,34,29,44,34,37,26,30,26,33,26,37,25,35,25,34,29,33,26,37,26,26,18,37,25,35,25,32,18,25,18,31,32,44,34,34,29,37,26,30,26,37,25,33,26,35,25,34,29,37,26,33,26,26,18,37,25,32,18,35,25,25,18,30,26,37,25,37,25,32,18,21,12,26,12,26,12,25,12,33,26,35,25,35,25,25,18,26,12,25,12,25,12,18,12,30,42,32,32,32,32,26,18,28,32,29,25,29,25,26,18,32,32,26,18,26,18,12,0,34,24,25,12,25,12,12,0,28,32,29,25,34,24,25,12,22,18,26,18,26,12,25,12,29,25,26,18,25,12,12,0,26,12,25,12,18,0,12,0,28,32,34,24,29,25,25,12,22,18,26,12,26,18,25,12,29,25,25,12,26,18,12,0,26,12,18,0,25,12,12,0,22,18,26,12,26,12,18,0,12,0,18,0,18,0,18,0,26,18,25,12,25,12,12,0,18,0,18,0,18,0,12,0,24,30,30,30,30,30,28,26,30,28,30,26,30,26,26,24,30,30,28,26,28,26,18,18,42,32,32,25,32,25,18,18,30,28,30,26,42,32,32,25,28,18,26,18,32,18,25,18,30,26,26,24,32,25,18,18,32,18,25,18,24,12,12,12,30,28,42,32,30,26,32,25,28,18,32,18,26,18,25,18,30,26,32,25,26,24,18,18,32,18,24,12,25,18,12,12,28,18,32,18,32,18,24,12,18,0,18,0,18,0,12,0,26,18,25,18,25,18,12,12,18,0,12,0,12,0,0,0,30,42,28,32,28,32,18,18,30,32,26,25,26,25,18,18,28,32,18,18,18,18,0,0,32,24,18,12,18,12,0,0,30,32,26,25,32,24,18,12,26,18,24,18,25,12,18,12,26,25,18,18,18,12,0,0,25,12,18,12,12,0,0,0,30,32,32,24,26,25,18,12,26,18,25,12,24,18,18,12,26,25,18,12,18,18,0,0,25,12,12,0,18,12,0,0,26,18,25,12,25,12,12,0,18,0,18,0,18,0,12,0,24,18,18,12,18,12,0,0,18,0,12,0,12,0,0,0],"definition":"Number of induced P4 subsets whose endpoints are in the neighborhood and whose internal vertices are outside it","verification":"verify_profiles.py independently scans all paths for every mask"}


==> anc/computations/requirements-verification.txt <==
# Exact supplied-witness verification; tested with CPython 3.13.5.
# No SDP solver, compiler, or FLINT installation is required.
numpy==2.3.5
scipy==1.17.0
sympy==1.14.0
networkx==3.6.1


==> anc/computations/restore_binary_inputs.py <==
#!/usr/bin/env python3
"""Restore exact NPZ inputs after arXiv transport, using only the standard library.

NPZ containers are encoded to prevent submission scanners unpacking them as ZIPs.
Decoded bytes must match the exact previously verified inputs.
"""
from pathlib import Path
import base64
import hashlib
import json

def restore(root=None):
    root = Path(root) if root is not None else Path(__file__).resolve().parent
    manifest = json.loads((root / 'MANIFEST.json').read_text(encoding='utf-8'))
    for record in manifest['encoded_files']:
        data = base64.b64decode((root / record['transport_path']).read_bytes().strip(), validate=True)
        if hashlib.sha256(data).hexdigest() != record['sha256']:
            raise RuntimeError('Corrupted encoded input: ' + record['path'])
        target = root / record['path']
        if not target.exists() or target.read_bytes() != data:
            target.write_bytes(data)
    return len(manifest['encoded_files'])

if __name__ == '__main__':
    print('Restored', restore(), 'exact NPZ inputs.')


==> anc/computations/results/ancillary_verification.json <==
{
  "status": "verified_exact_computational_dependencies",
  "python": "3.14.3",
  "scope": "Exact finite computational dependencies; analytic proofs remain in the paper.",
  "steps": {
    "independent_combinatorial_recount": {
      "status": "verified_exact",
      "hosts": 1044,
      "labelled_graphs_covered": 2097152,
      "full_relabelings": 5261760,
      "primitive_patterns_per_host": 22,
      "flag_product_blocks": 5,
      "all_fixed_density_columns": 34,
      "all_free_columns": 37,
      "all_positive_variational_columns": 4,
      "method": "Independent full-permutation integer recount; no production generator imports",
      "mathematical_specification": {
        "status": "verified_exact",
        "primitive_patterns": 22,
        "named_columns": 9,
        "flag_types": 5,
        "source": "Explicit mathematical formulas in Sections 2 and 4",
        "saved_metadata_cannot_redefine_patterns_or_denominators": true
      },
      "seconds": 1.8139369487762451,
      "input_sha256": {
        "pattern_columns.npz": "169aa76d64081d63152a350df0fb627b5d7ff40f69d24eac514a25b353a36d41",
        "flag_basis.npz": "2b55a44980f7d6e6c82ff9a30c7b1c0630cd58170bf697346cd4e4c405f199ea",
        "pattern_columns.json": "c82185fc92f3033d2dd024ead6f32bfd68ba3dac7fd9e9259598e4e7d4849251"
      }
    },
    "global_certificate": {
      "status": "verified_exact",
      "host_identities": 1044,
      "positive_squares": 184,
      "positive_host_slacks": 826,
      "positive_variational_terms": 2,
      "slope_lower_bound": "22325856599/35712115200",
      "slope_exceeds_5_over_8": true
    },
    "independent_global_certificate": {
      "status": "verified_exact",
      "host_identities": 1044,
      "positive_squares": 184,
      "positive_host_slacks": 826,
      "positive_variational_terms": 2,
      "slope_lower_bound": "22325856599/35712115200",
      "method": "Raw primitive pattern densities; complete integer Gram matrices; Python arbitrary-precision contractions",
      "imports_production_verifier": false,
      "certificate_sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
      "seconds": 1.1603944301605225
    },
    "equality_spans": {
      "status": "verified_exact",
      "triangle_coordinates": 72,
      "triangle_free_path_coordinates": 24,
      "codegree_coordinates_each": 32,
      "certificate_sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
      "main_certificate_verification": {
        "status": "verified_exact",
        "host_identities": 1044,
        "positive_squares": 184,
        "positive_host_slacks": 826,
        "positive_variational_terms": 2,
        "slope_lower_bound": "22325856599/35712115200",
        "slope_exceeds_5_over_8": true
      }
    },
    "independent_equality_support": {
      "schema": "induced-pentagons.equality-support-independent-audit.v1",
      "status": "verified_exact_by_independent_algorithm",
      "method": "False-twin quotient and induced VF2 embedding into the even-five-bit Clebsch graph; no fixed target root or support-builder imports.",
      "networkx_version": "3.6.1",
      "atlas_sha256": "cebb00a0385a0a1ac574b59937e97abf8f2391303a78e813f4f1a62326b0804c",
      "support_sha256": "5f124c7202cae30db42993ba342a7ce535230be5e3c15418c7af51034003bf3d",
      "host_count": 1044,
      "supported_host_count": 88,
      "excluded_host_count": 956,
      "triangle_free_host_count": 107,
      "excluded_triangle_host_count": 937,
      "excluded_triangle_free_host_count": 19,
      "supported_host_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        8,
        9,
        11,
        12,
        14,
        15,
        17,
        18,
        20,
        22,
        24,
        26,
        27,
        28,
        30,
        32,
        33,
        34,
        36,
        38,
        40,
        42,
        44,
        46,
        48,
        50,
        52,
        54,
        56,
        72,
        74,
        78,
        80,
        84,
        89,
        92,
        96,
        99,
        102,
        127,
        129,
        141,
        145,
        147,
        151,
        159,
        161,
        175,
        177,
        181,
        183,
        193,
        194,
        195,
        215,
        218,
        221,
        225,
        235,
        255,
        259,
        265,
        271,
        291,
        294,
        297,
        301,
        305,
        317,
        323,
        326,
        329,
        339,
        342,
        349,
        355,
        499,
        505,
        588,
        623,
        760
      ],
      "triangle_free_quotient_order_counts": {
        "0": 1,
        "2": 12,
        "4": 28,
        "5": 18,
        "6": 29,
        "7": 19
      },
      "triangle_free_excluded": [
        {
          "host_index": 73,
          "host_mask": 2321,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              1
            ],
            [
              0,
              5
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ]
          ]
        },
        {
          "host_index": 79,
          "host_mask": 2353,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              1
            ],
            [
              0,
              5
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5,
              6
            ]
          ]
        },
        {
          "host_index": 88,
          "host_mask": 2388,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              5
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ]
          ]
        },
        {
          "host_index": 95,
          "host_mask": 2416,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              5
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5,
              6
            ]
          ]
        },
        {
          "host_index": 98,
          "host_mask": 2420,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              5
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5,
              6
            ]
          ]
        },
        {
          "host_index": 133,
          "host_mask": 2856,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              4
            ],
            [
              0,
              6
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 135,
          "host_mask": 2858,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              2
            ],
            [
              0,
              4
            ],
            [
              0,
              6
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 139,
          "host_mask": 2872,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4,
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 153,
          "host_mask": 2924,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              6
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 157,
          "host_mask": 2936,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              1,
              2
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4,
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 224,
          "host_mask": 6824,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              4
            ],
            [
              0,
              6
            ],
            [
              1,
              3
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 228,
          "host_mask": 6828,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              4
            ],
            [
              0,
              6
            ],
            [
              1,
              3
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 232,
          "host_mask": 6840,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              3
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 263,
          "host_mask": 7088,
          "quotient_order": 6,
          "quotient_edges": [
            [
              0,
              4
            ],
            [
              0,
              5
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              2,
              3
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3,
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 267,
          "host_mask": 7092,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              3
            ],
            [
              1,
              4
            ],
            [
              1,
              5
            ],
            [
              2,
              3
            ],
            [
              2,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 490,
          "host_mask": 42096,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              2
            ],
            [
              1,
              6
            ],
            [
              2,
              5
            ],
            [
              3,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 493,
          "host_mask": 42100,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              2
            ],
            [
              1,
              6
            ],
            [
              2,
              5
            ],
            [
              3,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 577,
          "host_mask": 44336,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              4
            ],
            [
              1,
              6
            ],
            [
              2,
              3
            ],
            [
              2,
              5
            ],
            [
              3,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        },
        {
          "host_index": 580,
          "host_mask": 44340,
          "quotient_order": 7,
          "quotient_edges": [
            [
              0,
              3
            ],
            [
              0,
              5
            ],
            [
              0,
              6
            ],
            [
              1,
              4
            ],
            [
              1,
              6
            ],
            [
              2,
              3
            ],
            [
              2,
              5
            ],
            [
              3,
              4
            ]
          ],
          "false_twin_classes": [
            [
              0
            ],
            [
              1
            ],
            [
              2
            ],
            [
              3
            ],
            [
              4
            ],
            [
              5
            ],
            [
              6
            ]
          ]
        }
      ],
      "independent_witnesses": [
        {
          "host_index": 0,
          "latent_assignment": [
            16,
            16,
            16,
            16,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 1,
          "latent_assignment": [
            0,
            15,
            16,
            16,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 2,
          "latent_assignment": [
            0,
            15,
            15,
            16,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 3,
          "latent_assignment": [
            0,
            15,
            15,
            15,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 4,
          "latent_assignment": [
            0,
            15,
            15,
            15,
            15,
            16,
            16
          ]
        },
        {
          "host_index": 5,
          "latent_assignment": [
            0,
            15,
            15,
            15,
            15,
            15,
            16
          ]
        },
        {
          "host_index": 6,
          "latent_assignment": [
            0,
            15,
            15,
            15,
            15,
            15,
            15
          ]
        },
        {
          "host_index": 8,
          "latent_assignment": [
            0,
            3,
            12,
            15,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 9,
          "latent_assignment": [
            0,
            15,
            14,
            8,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 11,
          "latent_assignment": [
            0,
            3,
            12,
            15,
            15,
            16,
            16
          ]
        },
        {
          "host_index": 12,
          "latent_assignment": [
            0,
            15,
            14,
            8,
            8,
            16,
            16
          ]
        },
        {
          "host_index": 14,
          "latent_assignment": [
            0,
            3,
            12,
            15,
            15,
            15,
            16
          ]
        },
        {
          "host_index": 15,
          "latent_assignment": [
            0,
            15,
            14,
            8,
            8,
            8,
            16
          ]
        },
        {
          "host_index": 17,
          "latent_assignment": [
            0,
            3,
            12,
            15,
            15,
            15,
            15
          ]
        },
        {
          "host_index": 18,
          "latent_assignment": [
            0,
            15,
            14,
            8,
            8,
            8,
            8
          ]
        },
        {
          "host_index": 20,
          "latent_assignment": [
            0,
            0,
            15,
            15,
            16,
            16,
            16
          ]
        },
        {
          "host_index": 22,
          "latent_assignment": [
            0,
            14,
            15,
            6,
            8,
            16,
            16
          ]
        },
        {
          "host_index": 24,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            8,
            16,
            16
          ]
        },
        {
          "host_index": 26,
          "latent_assignment": [
            0,
            3,
            12,
            12,
            15,
            15,
            16
          ]
        },
        {
          "host_index": 27,
          "latent_assignment": [
            0,
            15,
            14,
            14,
            8,
            8,
            16
          ]
        },
        {
          "host_index": 28,
          "latent_assignment": [
            0,
            14,
            15,
            6,
            8,
            8,
            16
          ]
        },
        {
          "host_index": 30,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            8,
            8,
            16
          ]
        },
        {
          "host_index": 32,
          "latent_assignment": [
            0,
            3,
            12,
            12,
            15,
            15,
            15
          ]
        },
        {
          "host_index": 33,
          "latent_assignment": [
            0,
            15,
            14,
            14,
            8,
            8,
            8
          ]
        },
        {
          "host_index": 34,
          "latent_assignment": [
            0,
            14,
            15,
            6,
            8,
            8,
            8
          ]
        },
        {
          "host_index": 36,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            8,
            8,
            8
          ]
        },
        {
          "host_index": 38,
          "latent_assignment": [
            0,
            0,
            15,
            15,
            15,
            16,
            16
          ]
        },
        {
          "host_index": 40,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            6,
            8,
            16
          ]
        },
        {
          "host_index": 42,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            15,
            8,
            16
          ]
        },
        {
          "host_index": 44,
          "latent_assignment": [
            0,
            14,
            15,
            6,
            6,
            8,
            8
          ]
        },
        {
          "host_index": 46,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            6,
            8,
            8
          ]
        },
        {
          "host_index": 48,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            15,
            8,
            8
          ]
        },
        {
          "host_index": 50,
          "latent_assignment": [
            0,
            0,
            15,
            15,
            15,
            15,
            16
          ]
        },
        {
          "host_index": 52,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            15,
            6,
            8
          ]
        },
        {
          "host_index": 54,
          "latent_assignment": [
            0,
            14,
            15,
            15,
            15,
            15,
            8
          ]
        },
        {
          "host_index": 56,
          "latent_assignment": [
            0,
            0,
            15,
            15,
            15,
            15,
            15
          ]
        },
        {
          "host_index": 72,
          "latent_assignment": [
            0,
            3,
            5,
            10,
            12,
            15,
            16
          ]
        },
        {
          "host_index": 74,
          "latent_assignment": [
            0,
            15,
            8,
            9,
            14,
            4,
            16
          ]
        },
        {
          "host_index": 78,
          "latent_assignment": [
            0,
            3,
            5,
            10,
            12,
            15,
            15
          ]
        },
        {
          "host_index": 80,
          "latent_assignment": [
            0,
            15,
            8,
            9,
            14,
            4,
            4
          ]
        },
        {
          "host_index": 84,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            4,
            16,
            16
          ]
        },
        {
          "host_index": 89,
          "latent_assignment": [
            0,
            15,
            14,
            1,
            13,
            8,
            16
          ]
        },
        {
          "host_index": 92,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            4,
            8,
            16
          ]
        },
        {
          "host_index": 96,
          "latent_assignment": [
            0,
            15,
            14,
            6,
            13,
            8,
            8
          ]
        },
        {
          "host_index": 99,
          "latent_assignment": [
            0,
            15,
            14,
            1,
            13,
            8,
            8
          ]
        },
        {
          "host_index": 102,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            4,
            8,
            8
          ]
        },
        {
          "host_index": 127,
          "latent_assignment": [
            0,
            0,
            3,
            12,
            15,
            15,
            16
          ]
        },
        {
          "host_index": 129,
          "latent_assignment": [
            0,
            9,
            15,
            14,
            8,
            8,
            16
          ]
        },
        {
          "host_index": 141,
          "latent_assignment": [
            0,
            9,
            15,
            14,
            8,
            8,
            4
          ]
        },
        {
          "host_index": 145,
          "latent_assignment": [
            0,
            0,
            15,
            14,
            8,
            8,
            16
          ]
        },
        {
          "host_index": 147,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            4,
            4,
            16
          ]
        },
        {
          "host_index": 151,
          "latent_assignment": [
            0,
            14,
            15,
            13,
            1,
            6,
            8
          ]
        },
        {
          "host_index": 159,
          "latent_assignment": [
            0,
            14,
            15,
            13,
            1,
            1,
            8
          ]
        },
        {
          "host_index": 161,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            4,
            4,
            8
          ]
        },
        {
          "host_index": 175,
          "latent_assignment": [
            0,
            0,
            3,
            12,
            15,
            15,
            15
          ]
        },
        {
          "host_index": 177,
          "latent_assignment": [
            0,
            9,
            15,
            14,
            8,
            8,
            8
          ]
        },
        {
          "host_index": 181,
          "latent_assignment": [
            0,
            0,
            15,
            14,
            8,
            8,
            8
          ]
        },
        {
          "host_index": 183,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            4,
            4,
            4
          ]
        },
        {
          "host_index": 193,
          "latent_assignment": [
            0,
            3,
            3,
            12,
            12,
            15,
            15
          ]
        },
        {
          "host_index": 194,
          "latent_assignment": [
            0,
            15,
            6,
            14,
            14,
            8,
            8
          ]
        },
        {
          "host_index": 195,
          "latent_assignment": [
            0,
            15,
            15,
            14,
            14,
            8,
            8
          ]
        },
        {
          "host_index": 215,
          "latent_assignment": [
            0,
            9,
            14,
            6,
            15,
            8,
            16
          ]
        },
        {
          "host_index": 218,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            2,
            1,
            16
          ]
        },
        {
          "host_index": 221,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            5,
            6,
            8
          ]
        },
        {
          "host_index": 225,
          "latent_assignment": [
            0,
            15,
            6,
            14,
            4,
            13,
            8
          ]
        },
        {
          "host_index": 235,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            2,
            1,
            8
          ]
        },
        {
          "host_index": 255,
          "latent_assignment": [
            0,
            0,
            14,
            15,
            15,
            8,
            16
          ]
        },
        {
          "host_index": 259,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            15,
            6,
            8
          ]
        },
        {
          "host_index": 265,
          "latent_assignment": [
            0,
            6,
            15,
            14,
            14,
            4,
            8
          ]
        },
        {
          "host_index": 271,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            15,
            1,
            8
          ]
        },
        {
          "host_index": 291,
          "latent_assignment": [
            0,
            9,
            14,
            15,
            15,
            8,
            8
          ]
        },
        {
          "host_index": 294,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            15,
            4,
            4
          ]
        },
        {
          "host_index": 297,
          "latent_assignment": [
            0,
            0,
            14,
            15,
            6,
            8,
            8
          ]
        },
        {
          "host_index": 301,
          "latent_assignment": [
            0,
            9,
            14,
            6,
            15,
            8,
            8
          ]
        },
        {
          "host_index": 305,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            2,
            1,
            1
          ]
        },
        {
          "host_index": 317,
          "latent_assignment": [
            0,
            0,
            14,
            15,
            15,
            8,
            8
          ]
        },
        {
          "host_index": 323,
          "latent_assignment": [
            0,
            0,
            0,
            15,
            15,
            15,
            16
          ]
        },
        {
          "host_index": 326,
          "latent_assignment": [
            0,
            14,
            14,
            15,
            15,
            6,
            8
          ]
        },
        {
          "host_index": 329,
          "latent_assignment": [
            0,
            14,
            14,
            15,
            15,
            15,
            8
          ]
        },
        {
          "host_index": 339,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            12,
            2,
            1
          ]
        },
        {
          "host_index": 342,
          "latent_assignment": [
            0,
            14,
            13,
            15,
            15,
            2,
            1
          ]
        },
        {
          "host_index": 349,
          "latent_assignment": [
            0,
            0,
            14,
            15,
            15,
            15,
            8
          ]
        },
        {
          "host_index": 355,
          "latent_assignment": [
            0,
            0,
            0,
            15,
            15,
            15,
            15
          ]
        },
        {
          "host_index": 499,
          "latent_assignment": [
            0,
            14,
            15,
            6,
            4,
            13,
            1
          ]
        },
        {
          "host_index": 505,
          "latent_assignment": [
            0,
            6,
            9,
            14,
            15,
            8,
            4
          ]
        },
        {
          "host_index": 588,
          "latent_assignment": [
            0,
            6,
            14,
            15,
            7,
            1,
            4
          ]
        },
        {
          "host_index": 623,
          "latent_assignment": [
            0,
            0,
            6,
            14,
            15,
            4,
            8
          ]
        },
        {
          "host_index": 760,
          "latent_assignment": [
            0,
            6,
            6,
            14,
            15,
            4,
            4
          ]
        }
      ],
      "zero_slack_distinction": "Support is a subset of zero-slack hosts in any nonnegative equality certificate. A certificate may have additional zero coefficients on unsupported hosts. Therefore 1044-795=249 zero slack coefficients does not imply 249 realizable hosts."
    },
    "finite_clebsch": {
      "status": "PASS",
      "scope": "finite identities only; global theorem NOT certified",
      "vertices": 16,
      "edges": 40,
      "pentagons": 192,
      "induced_P4s": 480,
      "independent_generator_enumeration": true,
      "vertex_counts": [
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60,
        60
      ],
      "hessian_entries_checked": 256,
      "hessian": [
        [
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256",
          "1/256"
        ],
        [
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "1/256",
          "-15/256"
        ]
      ],
      "14_vertex_example": {
        "edges": 31,
        "pentagons": 96,
        "integer_violation": 170849
      },
      "lambda_minus12_witness": [
        1,
        -1,
        -1,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        -1,
        1,
        1,
        -1
      ]
    },
    "all_boolean_profiles": {
      "status": "PASS",
      "scope": "Boolean profile identities; multilinear extension follows analytically",
      "profiles_checked": 65536,
      "paths": 480,
      "degreewise_maxima": [
        0,
        0,
        6,
        18,
        36,
        60,
        60,
        54,
        48,
        44,
        42,
        35,
        25,
        18,
        12,
        0,
        0
      ],
      "equality_c_equals_12d": [
        0,
        5761,
        6241,
        6278,
        9289,
        9362,
        10562,
        16937,
        17044,
        18724,
        24856,
        26753,
        33046,
        33128,
        34328,
        37412,
        37954
      ],
      "equality_c_equals_60": [
        5761,
        6017,
        6241,
        6257,
        6278,
        6286,
        9289,
        9293,
        9362,
        9394,
        10562,
        11074,
        16937,
        16939,
        17044,
        17108,
        18724,
        19748,
        24856,
        26753,
        28952,
        33046,
        33047,
        33128,
        33256,
        34328,
        36376,
        37412,
        37954,
        45604,
        54338,
        59521
      ],
      "counts_sha256": "849f3c907718ead37a638d63916063dbaef6d4674ca0c5bbde2b8140af4282e8"
    },
    "fixed_offsets": {
      "status": "PASS",
      "total_candidate_presentations_checked": 6496,
      "actual_graph_checks": 26
    },
    "elementary_presentation_census": {
      "schema": "induced-pentagons.presentation-census.v1",
      "status": "PASS",
      "convention": "Clebsch types fixed; identify exceptional-vertex relabelings preserving the wrong-pair graph and types; no Clebsch automorphism quotient.",
      "induced_2K2": 60,
      "induced_P3_plus_K1": 480,
      "positive_Q2_supports": 120,
      "negative_Q2_supports": 1200,
      "V0_T2_additions": {
        "incident_isolated_center": 153,
        "incident_active_center": 48,
        "disjoint": 561,
        "total": 762
      },
      "V0_T2_deletions": {
        "incident": 240,
        "disjoint": 820,
        "total": 1060
      },
      "offsets": {
        "-2": {
          "branch_counts": {
            "V=0,T=2": 1060,
            "V=2,T=1": 3200,
            "V=4,T=0": 1200
          },
          "total": 5460,
          "status": "PASS"
        },
        "-1": {
          "branch_counts": {
            "V=0,T=1": 40,
            "V=2,T=0": 80
          },
          "total": 120,
          "status": "PASS"
        },
        "0": {
          "branch_counts": {
            "V=0,T=0": 1
          },
          "total": 1,
          "status": "PASS"
        },
        "1": {
          "branch_counts": {
            "V=0,T=1": 33
          },
          "total": 33,
          "status": "PASS"
        },
        "2": {
          "branch_counts": {
            "V=0,T=2": 762,
            "V=4,T=0": 120
          },
          "total": 882,
          "status": "PASS"
        }
      },
      "total_presentations": 6496,
      "scope": "Exact branch cardinalities and record-level agreement; the main gate checks every polynomial and all global certificates separately.",
      "checker_sha256": "0345e03e530e40c0b41db1e9822f47e1698ea6b9aaf0d85a769b7e50572b6c67"
    },
    "published_artifact_consistency": {
      "status": "PASS",
      "scope": "All published core data views bound to their checked mathematical objects; not a formalization of analytic proofs",
      "files_checked": 13,
      "files": {
        "host_masks.txt": {
          "status": "PASS",
          "sha256": "06dad80c4741bee0f657967e3d88336d02388e0aeff9a44641930d356a7b86f0",
          "masks_checked": 1044
        },
        "graph_atlas_7.json": {
          "status": "PASS",
          "sha256": "cebb00a0385a0a1ac574b59937e97abf8f2391303a78e813f4f1a62326b0804c",
          "hosts_checked": 1044,
          "labelled_graphs_covered": 2097152
        },
        "flag_spaces.json": {
          "status": "PASS",
          "sha256": "59a5e41823ff1b3107b0df2f92bf398fe2a4ada69337c4eeb8ee69cf010ea848",
          "blocks": {
            "one_root": {
              "flags": 20,
              "compatible_root_tuples_recounted": 17,
              "unique_rows_recounted": 2,
              "kernel_dimension": 18
            },
            "independent3": {
              "flags": 72,
              "compatible_root_tuples_recounted": 2033,
              "unique_rows_recounted": 15,
              "kernel_dimension": 57
            },
            "edge_isolate": {
              "flags": 72,
              "compatible_root_tuples_recounted": 560,
              "unique_rows_recounted": 2,
              "kernel_dimension": 70
            },
            "path3": {
              "flags": 72,
              "compatible_root_tuples_recounted": 400,
              "unique_rows_recounted": 2,
              "kernel_dimension": 70
            },
            "triangle3": {
              "flags": 72,
              "compatible_root_tuples_recounted": 0,
              "unique_rows_recounted": 0,
              "kernel_dimension": 72
            }
          }
        },
        "flag_basis.npz": {
          "status": "PASS",
          "sha256": "2b55a44980f7d6e6c82ff9a30c7b1c0630cd58170bf697346cd4e4c405f199ea",
          "arrays_bound": 33,
          "conditional_rows_independently_recounted": true,
          "primitive_host_product_counts": "Independently recounted by verify_combinatorial_inputs before this binding step"
        },
        "pattern_columns.json": {
          "status": "PASS",
          "sha256": "c82185fc92f3033d2dd024ead6f32bfd68ba3dac7fd9e9259598e4e7d4849251",
          "hosts": 1044,
          "primitive_patterns": 22,
          "exact_rational_columns": 9,
          "fixed_density_columns": 34,
          "reference_homomorphism_counts_independently_recounted": 22
        },
        "pattern_counts.tsv": {
          "status": "PASS",
          "sha256": "a6933a672b153377083f81fe7a9f0e8a4b6679d9b56c3b1e328a8a29f97a7e4a",
          "host_rows": 1044,
          "integer_columns_per_host": 91,
          "reference_counts": 22
        },
        "pattern_columns_validation.json": {
          "status": "PASS",
          "sha256": "41dcf9ff3a714bf227463b69aa15c84cffbdf0358b662748b7e0ad8d3ef4f589",
          "fields_checked": 9
        },
        "pattern_columns.npz": {
          "status": "PASS",
          "sha256": "169aa76d64081d63152a350df0fb627b5d7ff40f69d24eac514a25b353a36d41",
          "arrays_bound": 27,
          "rational_columns_checked": 9,
          "redundant_float_caches_checked": 9,
          "primitive_counts": "Independently recounted by verify_combinatorial_inputs before this binding step"
        },
        "finite_checks.json": {
          "status": "PASS",
          "sha256": "5e8db726709f79c5a3a2136a454ebbccba8397d3497f14333875959f867acf82",
          "all_fields_compared": true,
          "hessian_entries": 256
        },
        "profile_checks.json": {
          "status": "PASS",
          "sha256": "a7ae11e3d44563e5d7259a25aa8d451541db1c11563837ccb65edd9eef522745",
          "all_fields_compared": true,
          "profiles": 65536
        },
        "clebsch_graph.json": {
          "status": "PASS",
          "sha256": "de9b0c288693a5eb366d0d570f6ca0538cc012449bd8e7a6b79f29da421d0307",
          "explicit_edges": 40,
          "explicit_cycles": 192,
          "explicit_paths": 480,
          "all_fields_compared": true
        },
        "profile_envelope.json": {
          "status": "PASS",
          "sha256": "d4136ec73e9cf4541517824a9e5071c496ac4026c1bc4d97b7366c0466c40bb9",
          "exact_counts_compared": 65536,
          "all_fields_compared": true
        },
        "eventual_polynomials_small_offsets.json": {
          "status": "PASS",
          "sha256": "37804c7804b05a7c6c4211c8f573093ae0df5a15c7cc8498879c2a1643b7c4ca",
          "all_fields_compared": true,
          "presentations": 6496,
          "offset_polynomial_records": 13,
          "actual_graph_checks": 26
        }
      },
      "ignored_json_fields": []
    },
    "sharp_target_and_equality": {
      "schema": "induced-pentagons.sharp-bound-verification.v1",
      "status": "PASS",
      "scope": "Exact sharp constant, sign conditions, and termwise equality-model checks.",
      "constants": {
        "pstar": "5/144",
        "tau": "5/663552",
        "C_reference": "1/1327104",
        "E_reference": "5/288",
        "cstar_squared": "9/25000",
        "Rstar_squared": "9/8",
        "cstar": "3/(50*sqrt(10))",
        "Rstar": "3/(2*sqrt(2))"
      },
      "exact_zero_checks": {
        "squares": 184,
        "square_values": [
          {
            "id": "one_root_60ffcfb530a55b52",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_3c3e5f34510b8285",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_484ce873e1cbc31d",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_a66797d24a584ba3",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_5bd845b00209b3d7",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_c5db62cc35e8afc0",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_e867c8673e0a8a0e",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_ec497d7456999dd5",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_665e42067426825b",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_55f27bfb856f671b",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_c2331d54f9ed8870",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_8f5d2c3795bee5ef",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_18143d3ffb75dce1",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "one_root_f75b641f55b66453",
            "block": "one_root",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_e3989560a4f95171",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_7b083fae1e2a8198",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_3329b39394bac29c",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_c306cba352350212",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_2278359123a769bf",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_a1ee47fba562bb5b",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_b5ee1e35fb69ef81",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_d3c1a7620731dc53",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_1d7e3946a30950e1",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_ad62ed6091cc174a",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_391699a7027b7ecd",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_aa6a6ebb265dca99",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_fdd41349d0dfa63f",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_e340ce46b8bdf26b",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_65df69448f1b738f",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_1bde8a0a7ca99f70",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_132f3cf94945e4b6",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_f7b9e773db09afa2",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_3836195139385e3b",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_f791b46b7bbf66ef",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_2aee1928c5d0526b",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_68016f3a2030c222",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_bfb4ad6c5bf42d4b",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_c85150ce532ac173",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_57cb8cd25fe8e6c7",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "independent3_7baf4c7197167752",
            "block": "independent3",
            "conditional_rows_checked": 15,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_e6a83a55d889658c",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_c5a7fbaab51963ee",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_4f6ecabdd782a560",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_ddc9c29e2c6a696b",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_ed46ad6576afdd7d",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_fdd2fea8090257fc",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_635015572c98bcc3",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_2a6d5dc4799c6788",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_610319e1fb354f54",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_eec60a0b0dabb0e5",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_594480ef321af48f",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_f73aa8ffe3263663",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_7f7ca7529219a65a",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_a0d9bd38c1105838",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_3e309264ae914b8c",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_456a2e2a310bc278",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_1d8115c4d02ba38a",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_006e54ae19efe171",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_75d62f9967c6bf47",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_50699a233c1f460e",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_03265b4a0e525cf3",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_fcfc48dd0f96f84a",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_269cec93b5e05c0b",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_c9ee4582c0321746",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_c6cad378ba7d3ff3",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_4d162d3ac2f23d10",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_fa10d373248e3192",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_41847cef86726e7a",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_fd11d96fb146529d",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_4f4c73bdee50b8ec",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_d3dc6215685f308c",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_5b591e13385d083d",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_d87372db3615dccf",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_d8d19c2ddefc0d04",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_8936fb4f3ec99bd5",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_d1fe5abc7b7461d5",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_f657fcda82e6ff8a",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_da562f6a6814b613",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_62f79173eae6f5da",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_f2d5e5a0c36f490e",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_c40874d493eb3495",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_777c43ee97923356",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_b65b777961e80e02",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_c487adf0e1bbb2e8",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_47c51754eed5f23f",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_964fc1c98120ed80",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_2b92937591a26338",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_a68fb488aecddeee",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_5a30ce43db11f987",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_9e7f13f6704e12a6",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_dd98776eabee247f",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_adb9dd3a22fac4e9",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_5f5b45149052e169",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_dc7cf05bb91bd85e",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_bc1b13882c066f65",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "edge_isolate_19721ee148229009",
            "block": "edge_isolate",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_8cabb6ad0b8f4613",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_9333aa27187006ee",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_1c4f5e460bf3e9bf",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_ffd779158ba1a7f4",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_2b54a77b7793cc23",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_9b25234160cc0caf",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_13e0ddf294a96074",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_24be397c7261ff85",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_a2404382038d555e",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_d816780c8ee2f9a3",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_8a30579f3ec112bf",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_5342242ba25c3aab",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_91d574afde14e0d0",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_e0c898e41be14653",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_b783a889de4b7ba7",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_ebb52029be6446c4",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_fcc8ce271b6bde4a",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_d76dfb64e1b5996f",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_224f0393253e290f",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_1e7f6f90dc2debf1",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_38991972822f1e1f",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_1dc04f99279edf4f",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_a0bd8bd988971b99",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_91416e1a59ae50e7",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_cca32d81ad4ed262",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_55633251e5b2ad00",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_ea6f7e0927cd2786",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_1756dd688afbe995",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_c16ffa86b2eb68a6",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_69d527c47d67dc9e",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_39bf6ad1eae03502",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_4208e541f651e82a",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_13381eac7d895c54",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_91672277f1102ed3",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_a45c3aef11e6d278",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_c0a4958a1f4eb6ac",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_9446574fe3fdb719",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_379e37ad41c7846e",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_7360a893ea537b8d",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_f355e410105aa83e",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_a8cad23783704733",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_4b736e16c0a86ab7",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_e4f406cd5100c116",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_e129de410c38cf72",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_b8a1471d001030ad",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_e4190cd52e190be4",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_908ad9fe0a00cb98",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_e9239d2077d07cef",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_3878b3e09f43ab1c",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_91c9d379baf1340d",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_86f8de8780852c0d",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_eedb179779c9d7cd",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "path3_188446c9aeb04817",
            "block": "path3",
            "conditional_rows_checked": 2,
            "value": "0",
            "reason": "all conditional dot products zero"
          },
          {
            "id": "triangle3_5ee3343c914a639a",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_f4da2aa2b7e58b27",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_bc03c554c09f9546",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_0f3b8846e19ef29c",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_52219384dc434fc8",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_35507b391f059ca2",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_50845b95970e5730",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_5dc38d31a981737c",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_bb5f4154b2b725a4",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_ef547edebe49fb3a",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_d46edca6eebca750",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_0f1dc972d24f9a9a",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_18001a5fc96d7199",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_7549b3ca263564f2",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_6fa460b563afe30f",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_189da2fb0c366c4a",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_9071662f12d517ce",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_79ce8acd69a7678d",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_03da367893479b48",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_9cdedf656ae26f1b",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_bfa20596fa2a1d9f",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_cb968aec1dd35492",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_3959e6962c84bef9",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_5e763f9c3917ef7e",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_175a4fb1d487e064",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_2f08a951f66d5b8a",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_b9eb0f93348e0d2b",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_745c95639489e193",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_ba51158239ff3282",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_b5f4d79e026bec87",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_0c0ffc85d7a01b8d",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_ed11a0d6cb754a4d",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_47c673ff4dc7c355",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_8b0d1b87b1ec7915",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          },
          {
            "id": "triangle3_a91bc15010abd48c",
            "block": "triangle3",
            "conditional_rows_checked": 0,
            "value": "0",
            "reason": "triangle root event has measure zero"
          }
        ],
        "conditional_integer_dot_products": 636,
        "supported_hosts": 88,
        "all_1044_slack_terms_zero": true,
        "variational_columns": 7,
        "density_identities": 34
      },
      "slope": {
        "lambda1": "-115699/1000",
        "lambda2_plus_lambda3": "310001/1000",
        "uniform_lower_bound": "22325856599/35712115200",
        "displayed_threshold": "2232551/3571200",
        "strictly_above_5_over_8": true,
        "equality_model_value": "9267493/13271040"
      },
      "called_verifications": {
        "primary_certificate": "verified_exact",
        "independent_certificate": "verified_exact",
        "equality_spans": "verified_exact",
        "structural_views": "PASS",
        "equality_support": "verified_exact_by_independent_algorithm"
      },
      "certificate_sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
      "span_sha256": {
        "all_graph_path3_triangle_domination_span.json": "1e4b141e254293fe742c7d160aab42beb76698c085e425f23e99def8bb3f0607",
        "all_graph_tf_degree_codegree_spans.json": "4a1070dab10a02eb8c07e71ad72ace5a76039dc0affc89cdf6a8cabfeabdeceb"
      },
      "checker_sha256": "95ee1a6737eddb937e7a084da26659242ba8dc261e6820c45bcce5b20c1d8617"
    },
    "verify_foundation_identities.py": {
      "status": "PASS"
    },
    "verify_profile_envelope.py": {
      "status": "PASS"
    },
    "verify_offset_polynomials.py": {
      "status": "PASS"
    },
    "audit_equality_spans.py": {
      "status": "PASS"
    },
    "verify_rejection_cases.py": {
      "status": "PASS"
    }
  },
  "input_sha256": {
    "certificates/all_graph_exact_certificate.json": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
    "certificates/all_graph_path3_triangle_domination_span.json": "1e4b141e254293fe742c7d160aab42beb76698c085e425f23e99def8bb3f0607",
    "certificates/all_graph_tf_degree_codegree_spans.json": "4a1070dab10a02eb8c07e71ad72ace5a76039dc0affc89cdf6a8cabfeabdeceb",
    "certificates/clebsch_graph.json": "de9b0c288693a5eb366d0d570f6ca0538cc012449bd8e7a6b79f29da421d0307",
    "certificates/equality_host_support.json": "5f124c7202cae30db42993ba342a7ce535230be5e3c15418c7af51034003bf3d",
    "certificates/eventual_polynomials_small_offsets.json": "37804c7804b05a7c6c4211c8f573093ae0df5a15c7cc8498879c2a1643b7c4ca",
    "certificates/finite_checks.json": "5e8db726709f79c5a3a2136a454ebbccba8397d3497f14333875959f867acf82",
    "certificates/flag_basis.npz": "2b55a44980f7d6e6c82ff9a30c7b1c0630cd58170bf697346cd4e4c405f199ea",
    "certificates/flag_spaces.json": "59a5e41823ff1b3107b0df2f92bf398fe2a4ada69337c4eeb8ee69cf010ea848",
    "certificates/graph_atlas_7.json": "cebb00a0385a0a1ac574b59937e97abf8f2391303a78e813f4f1a62326b0804c",
    "certificates/host_masks.txt": "06dad80c4741bee0f657967e3d88336d02388e0aeff9a44641930d356a7b86f0",
    "certificates/pattern_columns.json": "c82185fc92f3033d2dd024ead6f32bfd68ba3dac7fd9e9259598e4e7d4849251",
    "certificates/pattern_columns.npz": "169aa76d64081d63152a350df0fb627b5d7ff40f69d24eac514a25b353a36d41",
    "certificates/pattern_columns_validation.json": "41dcf9ff3a714bf227463b69aa15c84cffbdf0358b662748b7e0ad8d3ef4f589",
    "certificates/pattern_counts.tsv": "a6933a672b153377083f81fe7a9f0e8a4b6679d9b56c3b1e328a8a29f97a7e4a",
    "certificates/profile_checks.json": "a7ae11e3d44563e5d7259a25aa8d451541db1c11563837ccb65edd9eef522745",
    "certificates/profile_envelope.json": "d4136ec73e9cf4541517824a9e5071c496ac4026c1bc4d97b7366c0466c40bb9",
    "certificates/README.md": "67e32aed8019e152f5a95a63f04f412f5db755eeef12a5d875aa7b1e3f3eb0ee",
    "LICENSE": "25af5261fcbbec0e18ee75c4e92407248c0ed4f27ad1ea46a9ca1ad537972f7f",
    "LICENSE-CODE": "1126322e2cc8d165adc4c792eeb195717de2bcc7b39be1ce77959d78e87ef685",
    "LICENSE-PAPER-DATA": "db32ef70b2f0583f2c4a7c428eeadbc0a68a164e1828f25e7b9bab6700716ed2",
    "README.md": "f9c072b118bc200b29e8d33fd7758a0a16118cf3ffeaa61e6a48479658487f29",
    "requirements-verification.txt": "0904d3df1a2859a4c6f1627f787aee1da046579d5abcea4926ab834bbc015abf",
    "results/sharp_bound_verification.json": "1b9a8040519c9e4c41796d8b33db1e50a4ef93b5bd96f599269665e421112116",
    "scripts/_bootstrap.py": "05e85e719523cb2b2ee504ac5b499b1b308e8e74d0a48de358ff2cc9e58b0f8c",
    "scripts/build_equality_host_support.py": "b08d6d42e8dcc16f09e071e394ec1ef3472b10ee88369c3c5155e14d1aa2af10",
    "scripts/build_flag_basis.py": "f6e8f8ad5ecbdc76b4d19fc098a69ff02b8bb706d4d6685d279b262031bb775d",
    "scripts/build_pattern_columns.py": "b546870d75a022bda7f27589cee98c987885a622f102487126e27d776eb02cd1",
    "scripts/flag_basis_accelerator.cpp": "2382cd40b4cc6a2f95f919ace347a1f8e277bd3696f0557d9685371997407367",
    "scripts/pattern_columns.cpp": "b0468465fb84fa8f080d86c67c3f9dd13775969372d47843fe309baad4fa842d",
    "src/_bootstrap.py": "05e85e719523cb2b2ee504ac5b499b1b308e8e74d0a48de358ff2cc9e58b0f8c",
    "src/audit_equality_spans.py": "7303ba9896cff184c52640a90650fd4cb557c2061d842fd10753cb0a32612f5b",
    "src/audit_equality_support.py": "43ea41558e0e5f6770df5d848d4a966d105e01ddb2ec3eca5a23f729ef092472",
    "src/check_manuscript_inventory.py": "792b3ca05042c90191c6b398e9723b9311a15d8317af645c53deeee532fc4409",
    "src/clebsch_core.py": "d2961e60a900cf7cfe0c900b0f82fdbb732ad35f1ea1af69b1ec69699b828d35",
    "src/generate_equality_spans.py": "e2e3e557b23acdacedc991406ebe98040e0150845cea973d6a34debf8676c42d",
    "src/proof_specification.py": "313b8e220df2de87451e5283d9733ff7afab867e5b40ac9febacaded5c54869e",
    "src/rationalize_certificate.py": "5ed73990f2ed1d963ad623887d552577821a999e62c14e930404554391156477",
    "src/release_integrity.py": "805b387197b1135b5c36c1b2c5186d4816b40b65dc4614c681509d91287b33d2",
    "src/verification_json.py": "748467274f57ceb2bdc7d954f8182ed2882d8d2290d8504d7df914437f65b7bc",
    "src/verify_certificate_independent.py": "a61d816574673fea2360b9bb4a97686375174c2c7ec7713ee6e8cf07f6c578e1",
    "src/verify_combinatorial_inputs.py": "9df40776cc23f4d300d4a4edee96d815667c1cceac72db1132c8a14b70d80891",
    "src/verify_finite.py": "01a48ab14b69982799c6b7236564632708c9140a1e88254fe293708489a3b587",
    "src/verify_foundation_identities.py": "e2aa3dbf2b2e8b7496270eb08d5f67fd60568b2003066fb97850b6fc18ad58e8",
    "src/verify_manuscript_build.py": "759317be58395be725355e55ce121ad3670ebcf797a0eef65e49e42c7cdc7150",
    "src/verify_offset_polynomials.py": "9d266ffd3a21513af3f55669e60649041a6cc333411644f1274fa09e906819b8",
    "src/verify_offsets.py": "3ac3af4616ff8d849797e485a89c58e3730cecdef22dd72c81913e9c4bca7704",
    "src/verify_presentation_census.py": "0345e03e530e40c0b41db1e9822f47e1698ea6b9aaf0d85a769b7e50572b6c67",
    "src/verify_profile_envelope.py": "f6fdef919f2b532b2b6374efc526770a89e2863ea0e50501dfe197e8fbfba448",
    "src/verify_profiles.py": "efe2117ff4a649fcbd7256f5ade04203ebacf9c5af2ea9c15861df3e54ccd312",
    "src/verify_project.py": "a43314ed59dda822c129a6329dd37afc6a563d6ee8fc4040cacc1547c314d00d",
    "src/verify_rejection_cases.py": "575fc49bffa42348c0828c33149d4005a64eaced6a947eb829f89d53f06f1ba6",
    "src/verify_sharp_bound.py": "95ee1a6737eddb937e7a084da26659242ba8dc261e6820c45bcce5b20c1d8617",
    "src/verify_stability_inputs.py": "a1d08b66f76c0e224923192bb95256c36f736a5dbd860b5afe6f21383e192feb",
    "src/verify_stored_artifacts.py": "a088952649915f4e3e51ec9a91e2f643fb5b1f817681747a6e61d4715a5429e9",
    "verify_finite_bundle.py": "571e486f9f93660b43af446c6e04bd1fe3a203898c62a0a42a2e10779efd8269"
  },
  "elapsed_seconds": 181.4535949230194
}


==> anc/computations/results/sharp_bound_verification.json <==
{
  "schema": "induced-pentagons.sharp-bound-verification.v1",
  "status": "PASS",
  "scope": "Exact sharp constant, sign conditions, and termwise equality-model checks.",
  "constants": {
    "pstar": "5/144",
    "tau": "5/663552",
    "C_reference": "1/1327104",
    "E_reference": "5/288",
    "cstar_squared": "9/25000",
    "Rstar_squared": "9/8",
    "cstar": "3/(50*sqrt(10))",
    "Rstar": "3/(2*sqrt(2))"
  },
  "exact_zero_checks": {
    "squares": 184,
    "square_values": [
      {
        "id": "one_root_60ffcfb530a55b52",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_3c3e5f34510b8285",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_484ce873e1cbc31d",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_a66797d24a584ba3",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_5bd845b00209b3d7",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_c5db62cc35e8afc0",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_e867c8673e0a8a0e",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_ec497d7456999dd5",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_665e42067426825b",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_55f27bfb856f671b",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_c2331d54f9ed8870",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_8f5d2c3795bee5ef",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_18143d3ffb75dce1",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "one_root_f75b641f55b66453",
        "block": "one_root",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_e3989560a4f95171",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_7b083fae1e2a8198",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_3329b39394bac29c",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_c306cba352350212",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_2278359123a769bf",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_a1ee47fba562bb5b",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_b5ee1e35fb69ef81",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_d3c1a7620731dc53",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_1d7e3946a30950e1",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_ad62ed6091cc174a",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_391699a7027b7ecd",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_aa6a6ebb265dca99",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_fdd41349d0dfa63f",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_e340ce46b8bdf26b",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_65df69448f1b738f",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_1bde8a0a7ca99f70",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_132f3cf94945e4b6",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_f7b9e773db09afa2",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_3836195139385e3b",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_f791b46b7bbf66ef",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_2aee1928c5d0526b",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_68016f3a2030c222",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_bfb4ad6c5bf42d4b",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_c85150ce532ac173",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_57cb8cd25fe8e6c7",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "independent3_7baf4c7197167752",
        "block": "independent3",
        "conditional_rows_checked": 15,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_e6a83a55d889658c",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_c5a7fbaab51963ee",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_4f6ecabdd782a560",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_ddc9c29e2c6a696b",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_ed46ad6576afdd7d",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_fdd2fea8090257fc",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_635015572c98bcc3",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_2a6d5dc4799c6788",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_610319e1fb354f54",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_eec60a0b0dabb0e5",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_594480ef321af48f",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_f73aa8ffe3263663",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_7f7ca7529219a65a",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_a0d9bd38c1105838",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_3e309264ae914b8c",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_456a2e2a310bc278",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_1d8115c4d02ba38a",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_006e54ae19efe171",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_75d62f9967c6bf47",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_50699a233c1f460e",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_03265b4a0e525cf3",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_fcfc48dd0f96f84a",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_269cec93b5e05c0b",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_c9ee4582c0321746",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_c6cad378ba7d3ff3",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_4d162d3ac2f23d10",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_fa10d373248e3192",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_41847cef86726e7a",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_fd11d96fb146529d",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_4f4c73bdee50b8ec",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_d3dc6215685f308c",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_5b591e13385d083d",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_d87372db3615dccf",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_d8d19c2ddefc0d04",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_8936fb4f3ec99bd5",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_d1fe5abc7b7461d5",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_f657fcda82e6ff8a",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_da562f6a6814b613",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_62f79173eae6f5da",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_f2d5e5a0c36f490e",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_c40874d493eb3495",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_777c43ee97923356",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_b65b777961e80e02",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_c487adf0e1bbb2e8",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_47c51754eed5f23f",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_964fc1c98120ed80",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_2b92937591a26338",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_a68fb488aecddeee",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_5a30ce43db11f987",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_9e7f13f6704e12a6",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_dd98776eabee247f",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_adb9dd3a22fac4e9",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_5f5b45149052e169",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_dc7cf05bb91bd85e",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_bc1b13882c066f65",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "edge_isolate_19721ee148229009",
        "block": "edge_isolate",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_8cabb6ad0b8f4613",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_9333aa27187006ee",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_1c4f5e460bf3e9bf",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_ffd779158ba1a7f4",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_2b54a77b7793cc23",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_9b25234160cc0caf",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_13e0ddf294a96074",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_24be397c7261ff85",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_a2404382038d555e",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_d816780c8ee2f9a3",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_8a30579f3ec112bf",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_5342242ba25c3aab",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_91d574afde14e0d0",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_e0c898e41be14653",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_b783a889de4b7ba7",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_ebb52029be6446c4",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_fcc8ce271b6bde4a",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_d76dfb64e1b5996f",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_224f0393253e290f",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_1e7f6f90dc2debf1",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_38991972822f1e1f",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_1dc04f99279edf4f",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_a0bd8bd988971b99",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_91416e1a59ae50e7",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_cca32d81ad4ed262",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_55633251e5b2ad00",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_ea6f7e0927cd2786",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_1756dd688afbe995",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_c16ffa86b2eb68a6",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_69d527c47d67dc9e",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_39bf6ad1eae03502",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_4208e541f651e82a",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_13381eac7d895c54",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_91672277f1102ed3",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_a45c3aef11e6d278",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_c0a4958a1f4eb6ac",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_9446574fe3fdb719",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_379e37ad41c7846e",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_7360a893ea537b8d",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_f355e410105aa83e",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_a8cad23783704733",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_4b736e16c0a86ab7",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_e4f406cd5100c116",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_e129de410c38cf72",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_b8a1471d001030ad",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_e4190cd52e190be4",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_908ad9fe0a00cb98",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_e9239d2077d07cef",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_3878b3e09f43ab1c",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_91c9d379baf1340d",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_86f8de8780852c0d",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_eedb179779c9d7cd",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "path3_188446c9aeb04817",
        "block": "path3",
        "conditional_rows_checked": 2,
        "value": "0",
        "reason": "all conditional dot products zero"
      },
      {
        "id": "triangle3_5ee3343c914a639a",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_f4da2aa2b7e58b27",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_bc03c554c09f9546",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_0f3b8846e19ef29c",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_52219384dc434fc8",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_35507b391f059ca2",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_50845b95970e5730",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_5dc38d31a981737c",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_bb5f4154b2b725a4",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_ef547edebe49fb3a",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_d46edca6eebca750",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_0f1dc972d24f9a9a",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_18001a5fc96d7199",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_7549b3ca263564f2",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_6fa460b563afe30f",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_189da2fb0c366c4a",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_9071662f12d517ce",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_79ce8acd69a7678d",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_03da367893479b48",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_9cdedf656ae26f1b",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_bfa20596fa2a1d9f",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_cb968aec1dd35492",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_3959e6962c84bef9",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_5e763f9c3917ef7e",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_175a4fb1d487e064",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_2f08a951f66d5b8a",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_b9eb0f93348e0d2b",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_745c95639489e193",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_ba51158239ff3282",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_b5f4d79e026bec87",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_0c0ffc85d7a01b8d",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_ed11a0d6cb754a4d",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_47c673ff4dc7c355",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_8b0d1b87b1ec7915",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      },
      {
        "id": "triangle3_a91bc15010abd48c",
        "block": "triangle3",
        "conditional_rows_checked": 0,
        "value": "0",
        "reason": "triangle root event has measure zero"
      }
    ],
    "conditional_integer_dot_products": 636,
    "supported_hosts": 88,
    "all_1044_slack_terms_zero": true,
    "variational_columns": 7,
    "density_identities": 34
  },
  "slope": {
    "lambda1": "-115699/1000",
    "lambda2_plus_lambda3": "310001/1000",
    "uniform_lower_bound": "22325856599/35712115200",
    "displayed_threshold": "2232551/3571200",
    "strictly_above_5_over_8": true,
    "equality_model_value": "9267493/13271040"
  },
  "called_verifications": {
    "primary_certificate": "verified_exact",
    "independent_certificate": "verified_exact",
    "equality_spans": "verified_exact",
    "structural_views": "PASS",
    "equality_support": "verified_exact_by_independent_algorithm"
  },
  "certificate_sha256": "e024cce41195cb99b923eeee8608f3b6e5c0035af05bb886971bdef7ea94e2ca",
  "span_sha256": {
    "all_graph_path3_triangle_domination_span.json": "1e4b141e254293fe742c7d160aab42beb76698c085e425f23e99def8bb3f0607",
    "all_graph_tf_degree_codegree_spans.json": "4a1070dab10a02eb8c07e71ad72ace5a76039dc0affc89cdf6a8cabfeabdeceb"
  },
  "checker_sha256": "95ee1a6737eddb937e7a084da26659242ba8dc261e6820c45bcce5b20c1d8617"
}


==> anc/computations/scripts/_bootstrap.py <==
"""Make the adjacent verifier and script modules available to direct CLI runs."""
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
for directory in ('src', 'scripts'):
    location = str(ROOT / directory)
    if location not in sys.path:
        sys.path.append(location)


==> anc/computations/scripts/build_equality_host_support.py <==
#!/usr/bin/env python3
"""Find exactly which seven-vertex hosts occur in padded Clebsch graphons.

All computation uses integer bitsets. A host is supported precisely when its
adjacency matrix is realizable by seven latent classes in Clebsch plus an
isolated class. Repeated latent classes are permitted. Isolated host vertices
may be placed in class 16 without changing realizability. By vertex transitivity
the first nonisolated host vertex may be placed in Clebsch class 0. Exhaustive
constraint propagation searches every remaining assignment.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
import json
from pathlib import Path


GENERATORS = (1, 2, 4, 8, 15)
NEIGHBORS = [sum(1 << (i ^ s) for s in GENERATORS) for i in range(16)]
FULL = (1 << 16) - 1


def find_witness(edge_list, order=7):
    adjacency = [0]*order
    for i, j in edge_list:
        adjacency[i] |= 1 << j
        adjacency[j] |= 1 << i
    active = [i for i in range(order) if adjacency[i]]
    assignment = [16]*order
    domains = {i: FULL for i in active}
    if active:
        first = max(active, key=lambda i: adjacency[i].bit_count())
        domains[first] = 1  # translate its active latent class to zero
    search_nodes = 0

    def visit(current):
        nonlocal search_nodes
        search_nodes += 1
        if not current:
            return assignment.copy()
        i = min(current, key=lambda v: (current[v].bit_count(),
                                       -adjacency[v].bit_count(), v))
        choices = current[i]
        while choices:
            bit = choices & -choices
            choices -= bit
            latent = bit.bit_length()-1
            assignment[i] = latent
            updated = {}
            for j, domain in current.items():
                if j == i:
                    continue
                allowed = (NEIGHBORS[latent] if (adjacency[i] >> j) & 1
                           else FULL ^ NEIGHBORS[latent])
                remaining = domain & allowed
                if not remaining:
                    break
                updated[j] = remaining
            else:
                result = visit(updated)
                if result is not None:
                    return result
        return None

    result = visit(domains)
    if result is not None:
        edge_set = {tuple(sorted(e)) for e in edge_list}
        for i in range(order):
            for j in range(i+1, order):
                realized = (result[i] != 16 and result[j] != 16
                            and result[i] ^ result[j] in GENERATORS)
                assert ((i, j) in edge_set) == realized
    return result, search_nodes


def main():
    root = Path(__file__).resolve().parents[1]
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--atlas", type=Path, default=root/"certificates/graph_atlas_7.json")
    parser.add_argument("--output", type=Path, default=root/"certificates/equality_host_support.json")
    args = parser.parse_args()
    atlas = json.loads(args.atlas.read_text(encoding="utf-8"))
    results = []
    total_nodes = 0
    for host in atlas["hosts"]:
        witness, nodes = find_witness(host["edges"])
        total_nodes += nodes
        results.append({"host_index": host["index"], "host_mask": host["mask"],
                        "supported": witness is not None,
                        "latent_assignment": witness, "search_nodes": nodes})
    supported = [r["host_index"] for r in results if r["supported"]]
    data = {"schema": "induced-pentagons.equality-host-support.v1",
            "status": "exact exhaustive realizability computation",
            "supported_host_count": len(supported),
            "supported_host_indices": supported,
            "total_search_nodes": total_nodes,
            "class_convention": "0..15 Clebsch vertices, 16 isolated; repetitions allowed",
            "hosts": results}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(data, indent=2)+"\n", encoding="utf-8")
    print(f"Supported hosts: {len(supported)} / {len(results)}; search nodes: {total_nodes}")


if __name__ == "__main__":
    main()


==> anc/computations/scripts/build_flag_basis.py <==
#!/usr/bin/env python3
"""Generate the complete order-seven atlas and five exact flag spaces.

This file regenerates the combinatorial inputs used by the replacement
certificate. The separate rational identity and equality-span checkers verify
the proof witnesses; counting the inputs alone does not prove the inequality.

Dependencies: Python >=3.10, numpy, networkx, sympy; a C++17 compiler.
All output graph-mask bits follow itertools.combinations(range(n), 2).
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
import ctypes
import hashlib
import itertools
import json
import math
from pathlib import Path
import subprocess
import sys
import tempfile

import networkx as nx
import numpy as np
import sympy as sp


BLOCKS = (
    ("one_root", 1, 4, (), 20),
    ("independent3", 3, 5, (), 72),
    ("edge_isolate", 3, 5, ((0, 1),), 72),
    ("path3", 3, 5, ((0, 1), (1, 2)), 72),
    ("triangle3", 3, 5, ((0, 1), (0, 2), (1, 2)), 72),
)


def edges(mask: int, n: int) -> list[list[int]]:
    return [[i, j] for bit, (i, j) in enumerate(itertools.combinations(range(n), 2))
            if (int(mask) >> bit) & 1]


def mask_of_edges(edge_list, n: int) -> int:
    lookup = {pair: i for i, pair in enumerate(itertools.combinations(range(n), 2))}
    return sum(1 << lookup[tuple(sorted(pair))] for pair in edge_list)


def relabel(mask: int, permutation: tuple[int, ...]) -> int:
    n = len(permutation)
    return mask_of_edges(((permutation[i], permutation[j])
                          for i, j in edges(mask, n)), n)


def flag_data(roots: int, n: int, root_edges, dimension: int):
    pairs = list(itertools.combinations(range(n), 2))
    root_pairs = {(i, j) for i, j in pairs if j < roots}
    required = set(root_edges)
    permutations = [tuple(range(roots)) + p
                    for p in itertools.permutations(range(roots, n))]
    canonical = {}
    for mask in range(1 << len(pairs)):
        actual = {pair for bit, pair in enumerate(pairs)
                  if pair in root_pairs and (mask >> bit) & 1}
        if actual != required:
            continue
        canonical[mask] = min(relabel(mask, p) for p in permutations)
    masks = sorted(set(canonical.values()))
    assert len(masks) == dimension, (roots, n, len(masks), dimension)
    index = {mask: i for i, mask in enumerate(masks)}
    lookup = np.full(1 << len(pairs), -1, dtype=np.int32)
    for raw, canonical_mask in canonical.items():
        lookup[raw] = index[canonical_mask]
    flags = []
    for i, mask in enumerate(masks):
        edge_set = {tuple(pair) for pair in edges(mask, n)}
        triangle_free = not any(all(tuple(sorted(pair)) in edge_set
                                    for pair in itertools.combinations(triple, 2))
                                for triple in itertools.combinations(range(n), 3))
        flags.append({"index": i, "mask": mask, "edges": edges(mask, n),
                      "triangle_free": triangle_free})
    return masks, lookup, flags


def load_accelerator(source: Path, build_dir: Path, compiler: str):
    shared = build_dir / "flag_basis_accelerator.so"
    subprocess.run([compiler, "-O3", "-std=c++17", "-fPIC", "-shared",
                    str(source), "-o", str(shared)], check=True)
    lib = ctypes.CDLL(str(shared))
    u32 = np.ctypeslib.ndpointer(dtype=np.uint32, flags="C_CONTIGUOUS")
    i32 = np.ctypeslib.ndpointer(dtype=np.int32, flags="C_CONTIGUOUS")
    i64 = np.ctypeslib.ndpointer(dtype=np.int64, flags="C_CONTIGUOUS")
    lib.canonical7.argtypes = [u32, ctypes.c_int, u32, u32]
    lib.canonical7.restype = None
    lib.host_flag_counts.argtypes = [u32, ctypes.c_int, ctypes.c_int,
                                    ctypes.c_int, ctypes.c_int, i32, i32]
    lib.host_flag_counts.restype = None
    lib.equality_flag_rows.argtypes = [ctypes.c_int, ctypes.c_int,
                                      ctypes.c_int, i32, i64, i32]
    lib.equality_flag_rows.restype = ctypes.c_int
    return lib


def primitive_integer_basis(rows: np.ndarray, dimension: int):
    matrix = sp.Matrix(rows.tolist()) if len(rows) else sp.zeros(0, dimension)
    vectors = matrix.nullspace()
    cols = []
    for v in vectors:
        denominator = sp.ilcm(*[entry.q for entry in v])
        integers = [int(entry * denominator) for entry in v]
        gcd = math.gcd(*integers)
        integers = [value // gcd for value in integers]
        if next(value for value in integers if value) < 0:
            integers = [-value for value in integers]
        cols.append(integers)
    B = np.array(cols, dtype=np.int64).T if cols else np.empty((dimension, 0), np.int64)
    # Exact SymPy check avoids silently trusting int64 products.
    assert matrix * sp.Matrix(B.tolist()) == sp.zeros(len(rows), B.shape[1])
    assert sp.Matrix(B.tolist()).rank() == B.shape[1]
    row_pivots = list(matrix.T.rref()[1])
    return B, row_pivots


def python_host_counts(mask: int, roots: int, n: int, root_edges,
                       lookup: np.ndarray, dimension: int) -> np.ndarray:
    """Independent, deliberately simple cross-check for selected hosts."""
    edge_set = {tuple(pair) for pair in edges(mask, 7)}
    result = np.zeros((dimension, dimension), np.int32)
    def adjacent(a, b):
        return tuple(sorted((a, b))) in edge_set
    def induced(vertices):
        return sum((1 << bit) for bit, (i, j) in
                   enumerate(itertools.combinations(range(n), 2))
                   if adjacent(vertices[i], vertices[j]))
    for root_tuple in itertools.permutations(range(7), roots):
        actual = {(i, j) for i, j in itertools.combinations(range(roots), 2)
                  if adjacent(root_tuple[i], root_tuple[j])}
        if actual != set(root_edges):
            continue
        remainder = sorted(set(range(7)) - set(root_tuple))
        for extension in itertools.combinations(remainder, n-roots):
            complement = tuple(v for v in remainder if v not in extension)
            first = int(lookup[induced(root_tuple + extension)])
            second = int(lookup[induced(root_tuple + complement)])
            result[first, second] += 1
    return result


def python_equality_counts(root_assignment, n: int, lookup, dimension: int):
    """Independent Python construction, with repeated latent classes allowed."""
    result = [0]*dimension
    for extension in itertools.product(range(17), repeat=n-len(root_assignment)):
        vertices = list(root_assignment)+list(extension)
        mask = sum(1 << bit for bit, (i, j) in
                   enumerate(itertools.combinations(range(n), 2))
                   if vertices[i] != 16 and vertices[j] != 16
                   and vertices[i] ^ vertices[j] in (1, 2, 4, 8, 15))
        weight = 32**sum(v == 16 for v in extension)
        result[int(lookup[mask])] += weight
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path,
                        default=Path(__file__).resolve().parents[1] / "certificates")
    parser.add_argument("--compiler", default="g++")
    parser.add_argument("--skip-independent-checks", action="store_true")
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    source = Path(__file__).with_name("flag_basis_accelerator.cpp")
    with tempfile.TemporaryDirectory(prefix="pentagon-flag-build-") as temporary:
        lib = load_accelerator(source, Path(temporary), args.compiler)
        raw_masks = np.array([mask_of_edges(g.edges(), 7)
                              for g in nx.graph_atlas_g() if len(g) == 7],
                             dtype=np.uint32)
        assert len(raw_masks) == 1044
        canonical = np.empty_like(raw_masks)
        automorphisms = np.empty_like(raw_masks)
        lib.canonical7(raw_masks, len(raw_masks), canonical, automorphisms)
        order = np.argsort(canonical)
        hosts = np.ascontiguousarray(canonical[order])
        aut = np.ascontiguousarray(automorphisms[order])
        assert len(np.unique(hosts)) == 1044
        orbit_sizes = np.array([5040//int(a) for a in aut], np.int32)
        assert all(5040 % int(a) == 0 for a in aut)
        assert int(orbit_sizes.sum()) == 1 << 21
        for edge_count in range(22):
            assert sum(int(orbit_sizes[i]) for i, mask in enumerate(hosts)
                       if int(mask).bit_count() == edge_count) == math.comb(21, edge_count)
        (args.output_dir / "host_masks.txt").write_text(
            "".join(f"{int(mask)}\n" for mask in hosts), encoding="utf-8")
        atlas = {"schema": "induced-pentagons.graph-atlas.v1", "order": 7,
                 "mask_convention": "lexicographic pairs (i,j), 0<=i<j<n; bit0=(0,1)",
                 "canonicalization": "minimum over all 7! vertex permutations",
                 "host_count": 1044, "labelled_graph_count": 1 << 21,
                 "hosts": [{"index": i, "mask": int(mask), "edges": edges(mask, 7),
                            "edge_count": int(mask).bit_count(),
                            "automorphism_order": int(aut[i]),
                            "orbit_size": int(orbit_sizes[i])}
                           for i, mask in enumerate(hosts)]}
        (args.output_dir / "graph_atlas_7.json").write_text(
            json.dumps(atlas, indent=2) + "\n", encoding="utf-8")
        print("Atlas complete: 1044 canonical hosts; orbit sum = 2097152.", flush=True)
        arrays = {"host_masks": hosts, "host_automorphism_orders": aut,
                  "host_orbit_sizes": orbit_sizes}
        spaces = {"schema": "induced-pentagons.flag-spaces.v1",
                  "status": "exact combinatorial inputs; no SOS inequality claimed",
                  "equality_model": {"classes": 17,
                                     "active_class_vertices": list(range(16)),
                                     "isolated_class_vertex": 16,
                                     "integer_class_weights": [1]*16+[32],
                                     "total_weight": 48,
                                     "clebsch_xor_generators": [1, 2, 4, 8, 15]},
                  "mask_convention": atlas["mask_convention"],
                  "flag_canonicalization": "minimum under extension permutations only",
                  "blocks": {}}
        for name, roots, n, root_edges, dimension in BLOCKS:
            masks, lookup, flags = flag_data(roots, n, root_edges, dimension)
            signature = mask_of_edges(root_edges, roots) if roots > 1 else 0
            counts = np.zeros((1044, dimension, dimension), np.int32)
            lib.host_flag_counts(hosts, len(hosts), roots, signature, dimension,
                                 lookup, counts)
            denominator = 140 if roots == 1 else 1260
            assert np.array_equal(counts, counts.transpose(0, 2, 1))
            assert np.all(counts >= 0)
            if roots == 1:
                assert np.all(counts.sum(axis=(1, 2)) == denominator)
            else:
                expected = []
                for host_mask in hosts:
                    edge_set = {tuple(pair) for pair in edges(int(host_mask), 7)}
                    root_count = 0
                    for assignment in itertools.permutations(range(7), roots):
                        actual = {(i, j) for i, j in itertools.combinations(range(roots), 2)
                                  if tuple(sorted((assignment[i],assignment[j]))) in edge_set}
                        root_count += actual == set(root_edges)
                    expected.append(6*root_count)
                assert np.array_equal(counts.sum(axis=(1,2)), np.array(expected))
            if not args.skip_independent_checks:
                for h in (0, 1, 97, 521, 912, 1043):
                    independent = python_host_counts(int(hosts[h]), roots, n,
                                                     root_edges, lookup, dimension)
                    assert np.array_equal(independent, counts[h]), (name, h)
            raw_rows = np.zeros((17**roots, dimension), np.int64)
            raw_roots = np.zeros((17**roots, roots), np.int32)
            row_count = lib.equality_flag_rows(roots, signature, dimension,
                                               lookup, raw_rows, raw_roots)
            raw_rows, raw_roots = raw_rows[:row_count], raw_roots[:row_count]
            q_denominator = 48**(n-roots)
            assert np.all(raw_rows.sum(axis=1) == q_denominator)
            unique_rows, first_indices = np.unique(raw_rows, axis=0, return_index=True)
            if not args.skip_independent_checks:
                for representative, expected_row in zip(raw_roots[first_indices], unique_rows):
                    actual_row = python_equality_counts(representative, n, lookup, dimension)
                    assert actual_row == expected_row.tolist(), (name, representative)
            B, row_pivots = primitive_integer_basis(unique_rows, dimension)
            rank = len(row_pivots)
            assert rank + B.shape[1] == dimension
            # Positive square vectors need not be linearly independent.
            # Their count need not equal the equality-kernel dimension.
            arrays["C_"+name] = counts
            arrays["B_"+name] = B
            arrays["Q_"+name] = unique_rows
            arrays["Q_basis_"+name] = unique_rows[row_pivots]
            arrays["flag_masks_"+name] = np.array(masks,np.uint32)
            arrays["denominator_"+name] = np.array(denominator,np.int32)
            spaces["blocks"][name] = {
                "roots": roots, "flag_order": n, "root_edges": list(root_edges),
                "dimension": dimension, "host_sampling_denominator": denominator,
                "flags": flags, "triangle_free_count": sum(f["triangle_free"] for f in flags),
                "equality_row_denominator": q_denominator,
                "compatible_root_assignments": row_count,
                "unique_equality_row_count": len(unique_rows),
                "equality_row_rank": rank, "kernel_dimension": B.shape[1],
                "unique_equality_rows": unique_rows.tolist(),
                "equality_row_representatives": raw_roots[first_indices].tolist(),
                "independent_equality_row_indices": row_pivots,
                "integer_kernel_basis_columns": B.T.tolist(),
                "kernel_basis_convention": "primitive integer columns, first nonzero entry positive",
            }
            print(f"{name}: {dimension} flags, {row_count} compatible roots, "
                  f"{len(unique_rows)} distinct q rows, rank {rank}, "
                  f"kernel dimension {B.shape[1]}", flush=True)
        np.savez_compressed(args.output_dir / "flag_basis.npz", **arrays)
        (args.output_dir / "flag_spaces.json").write_text(
            json.dumps(spaces, indent=2) + "\n", encoding="utf-8")
        print("Saved flag_basis.npz, flag_spaces.json, graph_atlas_7.json, host_masks.txt", flush=True)


if __name__ == "__main__":
    main()


==> anc/computations/scripts/build_pattern_columns.py <==
#!/usr/bin/env python3
"""Rebuild exact finite-pattern data used in the replacement flag certificate.

This file does not itself supply positive square coefficients. It builds
the required numerical SDP input from exact integer injection counts and
exports enough information for independent rational verification.

Run from any directory:
    python3 scripts/build_pattern_columns.py
Requires Python 3, NumPy, and a C++17 compiler (g++ by default).
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
from fractions import Fraction
import hashlib
import io
import itertools
import json
import math
import os
from pathlib import Path
import subprocess

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
PSTAR = Fraction(5, 144)
TAU = Fraction(5, 663552)
KAPPA = TAU / (2 * PSTAR)
EDGES7 = list(itertools.combinations(range(7), 2))
BIT7 = {pair: i for i, pair in enumerate(EDGES7)}


def edge_list(edges):
    return sorted({tuple(sorted(e)) for e in edges})


def mask7(edges):
    return sum(1 << BIT7[e] for e in edge_list(edges))


def falling(n, r):
    return math.factorial(n) // math.factorial(n-r)


def build_specs():
    cycle = [(0,1),(1,2),(2,3),(3,4),(0,4)]
    chords = [(0,2),(0,3),(1,3),(1,4),(2,4)]
    patterns = []
    def add(name, n, edges, nonedges=()):
        e, ne = edge_list(edges), edge_list(nonedges)
        assert not set(e) & set(ne), name
        assert all(0 <= u < v < n for u,v in e+ne), name
        patterns.append(dict(name=name, vertices=n, edges=e, nonedges=ne,
                             denominator=falling(7,n)))
    add("p", 2, [(0,1)])
    add("theta", 5, cycle, chords)
    add("L1", 6, cycle+[(0,5)], chords)
    add("L2", 7, cycle+[(0,5),(0,6)], chords)
    add("L3", 7, cycle+[(0,5),(5,6)], chords)
    add("B1", 3, [(0,1),(0,2)])
    add("B2", 4, [(0,1),(0,2),(0,3)])
    add("B3", 4, [(0,1),(1,2),(2,3)])
    add("L_triangle", 7, cycle+[(0,5),(0,6),(5,6)], chords)
    add("B_triangle", 4, [(0,1),(0,2),(1,2),(0,3)])
    psi = [(0,1),(0,2),(1,2),(0,3),(1,3)]
    ae = [(0,4),(4,5),(5,6),(1,6)]
    an = [(0,5),(0,6),(1,4),(1,5),(4,6)]
    be = [(0,4),(1,4),(1,5),(5,6),(0,6)]
    bn = [(0,5),(4,5),(4,6),(1,6)]
    for i in (0,1):
        pe = psi+([(2,3)] if i else [])
        pn = [] if i else [(2,3)]
        add(f"R{i}", 4, pe, pn)
        add(f"J{i}_A", 7, pe+ae, pn+an)
        add(f"J{i}_B", 7, pe+be, pn+bn)
    tri = [(0,1),(0,2),(1,2)]
    path_edges = [(3,4),(4,5),(5,6)]
    path_nonedges = [(3,5),(3,6),(4,6)]
    add("Jdel_Lg", 7, tri+path_edges+[(0,3),(0,6)],
        path_nonedges+[(0,4),(0,5)])
    # 1-g(j)(1-h(j)) = (1-g(j)) + g(j)h(j). These four
    # terms have disjoint Boolean support; no repeated edge variable occurs.
    for u,v in itertools.product((0,1), repeat=2):
        e = tri+path_edges+[(0,3),(0,6)]
        ne = path_nonedges+[(1,3),(1,6)]
        for j,choice in ((4,u),(5,v)):
            if choice: e += [(0,j),(1,j)]
            else: ne += [(0,j)]
        add(f"Jdel_Lf{u}{v}", 7, e, ne)
    add("Ddel", 4, psi)
    return patterns


def canonical5():
    """Independent exhaustive canonicalization of all 2^10 labelled graphs."""
    pairs = list(itertools.combinations(range(5),2))
    bits = {p:i for i,p in enumerate(pairs)}
    maps = [[bits[tuple(sorted((p[i],p[j])))] for i,j in pairs]
            for p in itertools.permutations(range(5))]
    canonical = []
    for mask in range(1 << 10):
        canonical.append(min(sum(((mask>>src)&1)<<dst
                                 for dst,src in enumerate(mp))
                             for mp in maps))
    representatives = sorted(set(canonical))
    assert len(representatives) == 34
    index = {m:i for i,m in enumerate(representatives)}
    return [index[m] for m in canonical], representatives, pairs


def column_specs():
    cols = {
        "p": {"p":Fraction(1)},
        "theta": {"theta":Fraction(1)},
    }
    for j in (1,2,3):
        cols[f"Phi{j}"] = {f"L{j}":PSTAR, f"B{j}":-TAU}
    cols["PhiTri"] = {"L_triangle":PSTAR, "B_triangle":-TAU}
    for i in (0,1):
        cols[f"Ji{i}"] = {f"J{i}_A":Fraction(1), f"J{i}_B":Fraction(-1),
                          f"R{i}":-KAPPA}
    cols["Jdel"] = {"Jdel_Lg":Fraction(1,2), "Ddel":-KAPPA,
                    **{f"Jdel_Lf{a}{b}":Fraction(-1,2)
                       for a,b in itertools.product((0,1), repeat=2)}}
    return cols


def exact_columns(counts, specs, column_definitions):
    index = {p["name"]:i for i,p in enumerate(specs)}
    numerators, denominators = [], []
    for terms in column_definitions.values():
        coefs = {name:c/specs[index[name]]["denominator"]
                 for name,c in terms.items()}
        den = math.lcm(*(c.denominator for c in coefs.values()))
        num = np.zeros(counts.shape[0], dtype=np.int64)
        for name,c in coefs.items():
            num += counts[:,index[name]]*int(c*den)
        common = math.gcd(den, *(int(x) for x in num))
        numerators.append(num//common)
        denominators.append(den//common)
    return np.column_stack(numerators), np.array(denominators,dtype=np.int64)


def verify_python_rows(hosts, specs, counts):
    """Independently re-enumerate three hosts with Python integer bit tests."""
    samples = sorted({0, len(hosts)//2, len(hosts)-1})
    checks = []
    for row in samples:
        host = int(hosts[row])
        for j,p in enumerate(specs):
            n = p["vertices"]
            actual=0
            for inj in itertools.permutations(range(7),n):
                def edge(u,v):
                    pair = tuple(sorted((inj[u],inj[v])))
                    return (host>>BIT7[pair])&1
                if all(edge(u,v) for u,v in p["edges"]) and all(
                       not edge(u,v) for u,v in p["nonedges"]):
                    actual += 1
            assert actual == int(counts[row,j]), (row,p["name"],actual)
        checks.append(dict(row=row,mask=host,patterns_checked=len(specs)))
    return checks


def main():
    if not __debug__:
        raise RuntimeError("Exact pattern generation requires assertions; do not use Python -O, -OO, or PYTHONOPTIMIZE.")
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--data-dir", type=Path, default=ROOT/"certificates")
    ap.add_argument("--host-masks", type=Path)
    ap.add_argument("--compiler", default="g++")
    ap.add_argument("--skip-python-crosscheck", action="store_true",
                    help="skip the independent three-host Python cross-check")
    args=ap.parse_args()
    data=args.data_dir.resolve();data.mkdir(parents=True,exist_ok=True)
    host_file=(args.host_masks or data/"host_masks.txt").resolve()
    hosts=np.array([int(s) for s in host_file.read_text().split()],dtype=np.int64)
    assert len(hosts)==1044 and len(set(hosts.tolist()))==1044
    assert hosts.tolist()==sorted(hosts.tolist())
    assert hosts[0]==0 and hosts[-1]==(1<<21)-1
    specs=build_specs()
    work=ROOT/".build";work.mkdir(exist_ok=True)
    spec_file=work/"pattern_specs.tsv"
    spec_file.write_text("".join(
        f'{p["name"]} {p["vertices"]} {mask7(p["edges"])} '
        f'{mask7(p["nonedges"])}\n' for p in specs))
    canonical, representatives, pairs5=canonical5()
    canon_file=work/"canonical5_indices.txt"
    canon_file.write_text("\n".join(map(str,canonical))+"\n")
    source=Path(__file__).with_name("pattern_columns.cpp")
    exe=work/"pattern_columns"
    subprocess.run([args.compiler,"-O3","-std=c++17",str(source),"-o",str(exe)],
                   check=True)
    raw=data/"pattern_counts.tsv"
    subprocess.run([str(exe),str(host_file),str(spec_file),str(canon_file),str(raw)],
                   check=True)
    lines=raw.read_text().splitlines()
    nr,npats=map(int,lines[0].split())
    assert nr==len(hosts) and npats==len(specs)
    raw_rows=np.array([list(map(int,s.split())) for s in lines[1:1+nr]],
                      dtype=np.int64)
    assert np.array_equal(raw_rows[:,0],hosts)
    counts=raw_rows[:,1:1+npats]
    induced=raw_rows[:,1+npats:1+npats+34]
    paired=raw_rows[:,1+npats+34:]
    assert induced.shape==paired.shape==(1044,34)
    assert np.all(induced.sum(axis=1)==21)
    assert np.all(paired>=0) and np.all(paired<=induced)
    assert np.array_equal(paired.sum(axis=1),
                          np.array([int(x).bit_count() for x in hosts]))
    homline=lines[-1].split()
    assert homline[0]=="CLEBSCH" and len(homline)==npats+1
    hom=list(map(int,homline[1:]))
    index={p["name"]:i for i,p in enumerate(specs)}
    assert np.array_equal(counts[:,index["R0"]]+counts[:,index["R1"]],
                          counts[:,index["Ddel"]])
    # Four Lf events partition a subset of the profile possibilities.
    lf = sum(counts[:,index[f"Jdel_Lf{a}{b}"]]
             for a,b in itertools.product((0,1),repeat=2))
    assert np.all(lf <= 5040)
    definitions=column_specs()
    nums,dens=exact_columns(counts,specs,definitions)
    values=nums/dens[np.newaxis,:]
    fixed_nums=144*paired-5*induced
    fixed_den=3024
    fixed=fixed_nums/fixed_den
    assert np.max(np.abs(fixed.sum(axis=1)-(values[:,0]-float(PSTAR))))<1e-14
    equality_pattern={p["name"]:Fraction(hom[j],48**p["vertices"])
                      for j,p in enumerate(specs)}
    equality_columns={name:sum(c*equality_pattern[p] for p,c in terms.items())
                      for name,terms in definitions.items()}
    assert equality_columns["p"]==PSTAR
    assert equality_columns["theta"]==TAU
    assert all(equality_columns[name]==0 for name in list(definitions)[2:])
    pychecks=[] if args.skip_python_crosscheck else verify_python_rows(
        hosts,specs,counts)
    positive_names=["PhiTri","Ji0","Ji1","Jdel"]
    free_names=["Phi1","Phi2","Phi3"]
    colnames=list(definitions)
    free=np.column_stack([values[:,colnames.index(n)] for n in free_names]
                          +[fixed])
    positive=np.column_stack([values[:,colnames.index(n)] for n in positive_names])
    theta=values[:,colnames.index("theta")]
    common_den=math.lcm(TAU.denominator,fixed_den,*map(int,dens),140,1260)
    common_nums=nums*(common_den//dens)[np.newaxis,:]
    free_nums=np.column_stack(
        [common_nums[:,colnames.index(n)] for n in free_names]
        +[fixed_nums*(common_den//fixed_den)])
    positive_nums=np.column_stack(
        [common_nums[:,colnames.index(n)] for n in positive_names])
    target_nums=int(TAU*common_den)-common_nums[:,colnames.index("theta")]
    assert np.max(np.abs(free_nums/common_den-free))<1e-14
    assert np.max(np.abs(positive_nums/common_den-positive))<1e-14
    npz_buffer=io.BytesIO()
    np.savez_compressed(
        npz_buffer,
        host_masks=hosts,
        pattern_names=np.array([p["name"] for p in specs]),
        pattern_counts=counts,
        pattern_denominators=np.array([p["denominator"] for p in specs]),
        column_names=np.array(colnames), columns=values,
        column_numerators=nums, column_denominators=dens,
        fixed_density_numerators=fixed_nums,
        fixed_density_denominator=np.array(fixed_den),
        fixed_density=fixed, fixed_density_graph_masks=np.array(representatives),
        fixed_density_induced_counts=induced,
        fixed_density_complement_edge_counts=paired,
        free_columns=free,
        free_names=np.array(free_names+[f"density_{m}" for m in representatives]),
        positive_columns=positive,positive_names=np.array(positive_names),
        target=float(TAU)-theta,theta=theta,p=values[:,0],
        pstar=np.array(float(PSTAR)),tau=np.array(float(TAU)),
        common_denominator=np.array(common_den),
        free_numerators=free_nums,positive_numerators=positive_nums,
        target_numerators=target_nums,
    )
    npz_path=data/"pattern_columns.npz"
    npz_temporary=data/"pattern_columns.npz.tmp"
    npz_temporary.write_bytes(npz_buffer.getvalue())
    os.replace(npz_temporary,npz_path)
    with np.load(npz_path) as check:
        for key in check.files:
            _=check[key]
    obj={
        "schema":"pentagon-pattern-columns-v1",
        "status":"exact_pattern_data; not a proof certificate",
        "source":"Manuscript Sections 2.2, 2.3 and 4.1--4.2",
        "normalization":{"pstar":str(PSTAR),"tau":str(TAU),"kappa":str(KAPPA),
                         "pattern_density":"injection_count/(7)_r",
                         "all_columns_common_denominator":common_den,
                         "common_denominator_also_clears_flag_140_and_1260":True},
        "host_order":{"count":len(hosts),"mask_pairs":EDGES7,
                      "masks":hosts.tolist(),
                      "host_masks_sha256":hashlib.sha256(host_file.read_bytes()).hexdigest()},
        "patterns":[{**p,"injection_counts":counts[:,j].tolist(),
                     "clebsch_homomorphism_count":hom[j],
                     "clebsch_reference_density":str(equality_pattern[p["name"]])}
                    for j,p in enumerate(specs)],
        "columns":[{"name":name,"terms":{k:str(v) for k,v in terms.items()},
                    "numerators":nums[:,j].tolist(),"denominator":int(dens[j]),
                    "clebsch_reference_value":str(equality_columns[name])}
                   for j,(name,terms) in enumerate(definitions.items())],
        "fixed_density":{
            "description":"p_F*t(K2)-pstar*p_F; five-set and complementary pair disjoint",
            "graphs":[{"mask":m,"edges":[e for b,e in enumerate(pairs5) if (m>>b)&1]}
                      for m in representatives],
            "induced_counts":induced.tolist(),"complement_edge_counts":paired.tolist(),
            "subset_denominator":21,"column_denominator":fixed_den,
            "column_numerators":fixed_nums.tolist(),
            "basis_note":"34 five-graph density identities; their sum is p-pstar."
        },
        "checks":{"host_count":True,"complete_and_empty_hosts":True,
                  "subset_count_21":True,"paired_counts_sum_to_host_edges":True,
                  "R0_plus_R1_equals_Ddel":True,
                  "all_reference_variational_columns_zero":True,
                  "independent_python_crosscheck":pychecks},
    }
    (data/"pattern_columns.json").write_text(json.dumps(obj,separators=(",",":"))+"\n")
    report={
        "status":"passed","host_rows":1044,"patterns":npats,
        "free_columns":37,"nonnegative_variational_columns":4,
        "reference_p":str(equality_columns["p"]),
        "reference_theta":str(equality_columns["theta"]),
        "independent_python_checks":pychecks,
        "missing":"Positive flag-square certificate coefficients and span witnesses remain separate inputs."
    }
    (data/"pattern_columns_validation.json").write_text(json.dumps(report,indent=2)+"\n")
    print(json.dumps(report,indent=2))


if __name__=="__main__":
    main()


==> anc/computations/scripts/flag_basis_accelerator.cpp <==
// Exact finite enumeration for build_flag_basis.py.
// All graph-mask bits are lexicographic pairs i<j; root labels remain fixed.
#include <algorithm>
#include <array>
#include <cstdint>
#include <vector>

namespace {
int pair_bit(int i, int j, int n) {
    if (i > j) std::swap(i, j);
    return i*(2*n-i-1)/2 + j-i-1;
}

uint32_t induced_mask(const int *vertices, int n, const int adj[17][17]) {
    uint32_t mask = 0;
    int bit = 0;
    for (int i=0; i<n; ++i)
        for (int j=i+1; j<n; ++j, ++bit)
            if (adj[vertices[i]][vertices[j]]) mask |= uint32_t(1)<<bit;
    return mask;
}
}

extern "C" void canonical7(const uint32_t *masks, int count,
                            uint32_t *canonical, uint32_t *automorphisms) {
    std::vector<std::array<uint32_t,21>> transformations;
    std::array<int,7> p{{0,1,2,3,4,5,6}};
    do {
        std::array<uint32_t,21> t;
        int bit = 0;
        for (int i=0; i<7; ++i)
            for (int j=i+1; j<7; ++j, ++bit)
                t[bit]=uint32_t(1)<<pair_bit(p[i],p[j],7);
        transformations.push_back(t);
    } while (std::next_permutation(p.begin(),p.end()));
    for (int h=0; h<count; ++h) {
        uint32_t best=uint32_t(1)<<21, multiplicity=0;
        for (const auto &t:transformations) {
            uint32_t input=masks[h], image=0;
            while (input) {
                int bit=__builtin_ctz(input);
                image |= t[bit];
                input &= input-1;
            }
            if (image<best) { best=image; multiplicity=1; }
            else if (image==best) ++multiplicity;
        }
        canonical[h]=best;
        automorphisms[h]=multiplicity;
    }
}

extern "C" void host_flag_counts(const uint32_t *hosts, int host_count,
                                  int roots, int root_signature, int dimension,
                                  const int32_t *flag_lookup,
                                  int32_t *counts) {
    for (int h=0; h<host_count; ++h) {
        int adj[17][17]={};
        int bit=0;
        for (int i=0;i<7;++i)
            for (int j=i+1;j<7;++j,++bit)
                adj[i][j]=adj[j][i]=(hosts[h]>>bit)&1;
        int32_t *out=counts+int64_t(h)*dimension*dimension;
        if (roots==1) {
            for (int r=0;r<7;++r) {
                int available[6],pos=0;
                for (int i=0;i<7;++i) if(i!=r) available[pos++]=i;
                for (int i=0;i<4;++i)
                    for (int j=i+1;j<5;++j)
                        for (int k=j+1;k<6;++k) {
                            int v[4]={r,available[i],available[j],available[k]};
                            int w[4]={r,0,0,0}, q=1;
                            for (int s=0;s<6;++s)
                                if(s!=i&&s!=j&&s!=k) w[q++]=available[s];
                            int a=flag_lookup[induced_mask(v,4,adj)];
                            int b=flag_lookup[induced_mask(w,4,adj)];
                            ++out[a*dimension+b];
                        }
            }
        } else {
            for (int r0=0;r0<7;++r0)
                for (int r1=0;r1<7;++r1) if(r1!=r0)
                    for (int r2=0;r2<7;++r2) if(r2!=r0&&r2!=r1) {
                        int sig=adj[r0][r1]+2*adj[r0][r2]+4*adj[r1][r2];
                        if(sig!=root_signature) continue;
                        int available[4],pos=0;
                        for(int i=0;i<7;++i)
                            if(i!=r0&&i!=r1&&i!=r2) available[pos++]=i;
                        for(int i=0;i<3;++i)
                            for(int j=i+1;j<4;++j) {
                                int v[5]={r0,r1,r2,available[i],available[j]};
                                int w[5]={r0,r1,r2,0,0},q=3;
                                for(int s=0;s<4;++s)
                                    if(s!=i&&s!=j) w[q++]=available[s];
                                int a=flag_lookup[induced_mask(v,5,adj)];
                                int b=flag_lookup[induced_mask(w,5,adj)];
                                ++out[a*dimension+b];
                            }
                    }
        }
    }
}

extern "C" int equality_flag_rows(int roots, int root_signature, int dimension,
                                   const int32_t *flag_lookup,
                                   int64_t *rows, int32_t *root_assignments) {
    int adj[17][17]={};
    const int gen[5]={1,2,4,8,15};
    for(int i=0;i<16;++i)
        for(int s:gen) adj[i][i^s]=1;
    auto weight=[](int vertex)->int64_t{return vertex==16?32:1;};
    int row_count=0;
    if(roots==1) {
        for(int r=0;r<17;++r) {
            int64_t *out=rows+int64_t(row_count)*dimension;
            root_assignments[row_count]=r;
            for(int a=0;a<17;++a)
                for(int b=0;b<17;++b)
                    for(int c=0;c<17;++c) {
                        int v[4]={r,a,b,c};
                        int f=flag_lookup[induced_mask(v,4,adj)];
                        out[f]+=weight(a)*weight(b)*weight(c);
                    }
            ++row_count;
        }
    } else {
        for(int r0=0;r0<17;++r0)
            for(int r1=0;r1<17;++r1)
                for(int r2=0;r2<17;++r2) {
                    int sig=adj[r0][r1]+2*adj[r0][r2]+4*adj[r1][r2];
                    if(sig!=root_signature) continue;
                    int64_t *out=rows+int64_t(row_count)*dimension;
                    root_assignments[3*row_count]=r0;
                    root_assignments[3*row_count+1]=r1;
                    root_assignments[3*row_count+2]=r2;
                    for(int a=0;a<17;++a)
                        for(int b=0;b<17;++b) {
                            int v[5]={r0,r1,r2,a,b};
                            int f=flag_lookup[induced_mask(v,5,adj)];
                            out[f]+=weight(a)*weight(b);
                        }
                    ++row_count;
                }
    }
    return row_count;
}


==> anc/computations/scripts/pattern_columns.cpp <==
// Exact injection counts for the seven-vertex pentagon certificate columns.
// Reconstructed from equations (9), (10), (11), and Section 4 of the PDF.
// This enumerates integer counts only; it does not assert an SDP certificate.
#include <algorithm>
#include <array>
#include <cstdint>
#include <fstream>
#include <functional>
#include <iostream>
#include <numeric>
#include <stdexcept>
#include <string>
#include <vector>

struct Pattern {
    std::string name;
    int n;
    std::uint32_t edges, nonedges;
};

static int bit_index(int n, int i, int j) {
    if (i > j) std::swap(i,j);
    if (i == j) throw std::runtime_error("loop requested in bit_index");
    return i*(2*n-i-1)/2+j-i-1;
}

static std::uint64_t clebsch_hom_count(const Pattern& p) {
    // Every requested pattern has no isolated required-edge vertex. Hence
    // isolated graphon mass contributes zero, and all 16 active classes
    // have numerator one in the reference weighting 1/48.
    std::array<std::array<int,7>,7> req{};
    std::array<int,7> degree{};
    for(int i=0;i<p.n;++i) for(int j=i+1;j<p.n;++j) {
        const auto b=std::uint32_t(1)<<bit_index(7,i,j);
        req[i][j]=req[j][i]=(p.edges&b)?1:((p.nonedges&b)?-1:0);
        if(req[i][j]==1) {++degree[i];++degree[j];}
    }
    for(int i=0;i<p.n;++i)
        if(degree[i]==0) throw std::runtime_error("isolated pattern vertex");
    std::array<std::array<bool,16>,16> adjacent{};
    for(int x=0;x<16;++x) for(int y=0;y<16;++y) {
        int d=x^y;
        adjacent[x][y]=(d==1 || d==2 || d==4 || d==8 || d==15);
    }
    // Greedy ordering keeps a required-edge frontier and sharply prunes
    // the homomorphism enumeration; repeated class assignments are allowed.
    std::vector<int> order;
    std::array<bool,7> used{};
    while(int(order.size())<p.n) {
        int best=-1,bestscore=-1;
        for(int v=0;v<p.n;++v) if(!used[v]) {
            int score=degree[v];
            for(int u:order) score+=100*(req[u][v]==1)+10*(req[u][v]==-1);
            if(score>bestscore) {best=v;bestscore=score;}
        }
        used[best]=true;order.push_back(best);
    }
    std::array<int,7> assignment{};
    std::function<std::uint64_t(int)> visit=[&](int depth)->std::uint64_t {
        if(depth==p.n) return 1;
        const int v=order[depth];
        std::uint64_t total=0;
        for(int x=0;x<16;++x) {
            bool okay=true;
            for(int k=0;k<depth;++k) {
                const int u=order[k],r=req[u][v];
                const bool a=adjacent[assignment[u]][x];
                if((r==1 && !a)||(r==-1 && a)) {okay=false;break;}
            }
            if(okay) {assignment[v]=x;total+=visit(depth+1);}
        }
        return total;
    };
    return visit(0);
}

int main(int argc,char**argv) {
    if(argc!=5) {
        std::cerr<<"usage: pattern_columns HOST_MASKS PATTERNS CANONICAL5 OUTPUT\n";
        return 2;
    }
    try {
        std::ifstream hs(argv[1]),ps(argv[2]),cs(argv[3]);
        if(!hs||!ps||!cs) throw std::runtime_error("cannot open input");
        std::vector<std::uint32_t> hosts;
        std::uint32_t h;
        while(hs>>h) hosts.push_back(h);
        std::vector<Pattern> patterns;
        Pattern p;
        while(ps>>p.name>>p.n>>p.edges>>p.nonedges) patterns.push_back(p);
        std::array<int,1024> canon{};
        for(int i=0;i<1024;++i)
            if(!(cs>>canon[i])) throw std::runtime_error("canonical5 truncated");
        std::vector<std::array<int,21>> perm_maps;
        std::array<int,7> perm={0,1,2,3,4,5,6};
        do {
            std::array<int,21> m{};
            int b=0;
            for(int i=0;i<7;++i) for(int j=i+1;j<7;++j)
                m[b++]=bit_index(7,perm[i],perm[j]);
            perm_maps.push_back(m);
        }while(std::next_permutation(perm.begin(),perm.end()));
        const std::array<int,8> fact={1,1,2,6,24,120,720,5040};
        std::ofstream out(argv[4]);
        if(!out) throw std::runtime_error("cannot open output");
        out<<hosts.size()<<" "<<patterns.size()<<"\n";
        for(const auto host:hosts) {
            std::vector<std::uint64_t> count(patterns.size(),0);
            for(const auto&m:perm_maps) {
                std::uint32_t relabeled=0;
                for(int b=0;b<21;++b) relabeled|=((host>>m[b])&1u)<<b;
                for(std::size_t k=0;k<patterns.size();++k) {
                    const auto&pt=patterns[k];
                    if((relabeled&pt.edges)==pt.edges &&
                       (relabeled&pt.nonedges)==0) ++count[k];
                }
            }
            std::array<int,34> induced{},paired{};
            for(int a=0;a<7;++a) for(int b=a+1;b<7;++b) {
                std::array<int,5> v{};int at=0;
                for(int t=0;t<7;++t) if(t!=a&&t!=b) v[at++]=t;
                int mask5=0,bit=0;
                for(int i=0;i<5;++i) for(int j=i+1;j<5;++j)
                    mask5|=((host>>bit_index(7,v[i],v[j]))&1u)<<bit++;
                const int id=canon[mask5];
                ++induced[id];
                if((host>>bit_index(7,a,b))&1u) ++paired[id];
            }
            out<<host;
            for(std::size_t k=0;k<patterns.size();++k) {
                const auto multiplicity=fact[7-patterns[k].n];
                if(count[k]%multiplicity)
                    throw std::runtime_error("injection divisibility failed");
                out<<" "<<count[k]/multiplicity;
            }
            for(int n:induced) out<<" "<<n;
            for(int n:paired) out<<" "<<n;
            out<<"\n";
        }
        out<<"CLEBSCH";
        for(const auto&pt:patterns) out<<" "<<clebsch_hom_count(pt);
        out<<"\n";
        std::cerr<<"Counted "<<hosts.size()<<" hosts, "<<patterns.size()
                 <<" patterns and 34 fixed-density columns exactly.\n";
        return 0;
    }catch(const std::exception&e) {
        std::cerr<<"error: "<<e.what()<<"\n";
        return 1;
    }
}


==> anc/computations/src/_bootstrap.py <==
"""Make the adjacent verifier and script modules available to direct CLI runs."""
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
for directory in ('src', 'scripts'):
    location = str(ROOT / directory)
    if location not in sys.path:
        sys.path.append(location)


==> anc/computations/src/audit_equality_spans.py <==
#!/usr/bin/env python3
"""Audit equality-target normalization and rejection of an invalid main SOS.

No proof certificate is constructed. The deliberate invalid-certificate test
uses a temporary directory that is removed on completion. Exact conditional
flag distributions are independently enumerated on a fractional step graphon.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import hashlib
import json
import tempfile
import traceback
from fractions import Fraction
from itertools import combinations, product
from pathlib import Path

import numpy as np

import generate_equality_spans as spans


ROOT = Path(__file__).resolve().parents[1]
PAIRS = list(combinations(range(5), 2))
BIT = {p: i for i, p in enumerate(PAIRS)}


def has_edge(mask, u, v):
    return bool(mask & (1 << BIT[tuple(sorted((u, v)))]))


def has_triangle(mask):
    return any(all(has_edge(mask, u, v) for u, v in combinations(triple, 2))
               for triple in combinations(range(5), 3))


def swap_extensions(mask):
    perm = (0, 1, 2, 4, 3)
    return sum(1 << BIT[tuple(sorted((perm[u], perm[v])))]
               for u, v in PAIRS if has_edge(mask, u, v))


def degree_target(mask, root):
    return 24 * sum(has_edge(mask, root, j) for j in (3, 4)) - 5


def codegree_target(mask, root):
    return (5 * sum(has_edge(mask, root, j) and has_edge(mask, 2, j)
                    for j in (3, 4))
            - 2 * sum(has_edge(mask, 2, j) for j in (3, 4)))


def conditional_distribution(masks, root_edges, roots):
    # Three latent classes, weights (3,2,1)/6; symmetric fractional W / 60.
    weights = [3, 2, 1]
    W = [[15, 40, 30], [40, 20, 36], [30, 36, 12]]
    free = [p for p in PAIRS if p[1] >= 3]
    rootmask = sum(1 << BIT[tuple(p)] for p in root_edges)
    index = {m: i for i, m in enumerate(masks)}
    numerators = [0] * len(masks)
    denominator = 6**2 * 60**len(free)
    for a, b in product(range(3), repeat=2):
        latents = list(roots) + [a, b]
        for choices in product((0, 1), repeat=len(free)):
            probability_num = weights[a] * weights[b]
            mask = rootmask
            for (u, v), present in zip(free, choices):
                edge_num = W[latents[u]][latents[v]]
                probability_num *= edge_num if present else 60-edge_num
                if present:
                    mask |= 1 << BIT[(u, v)]
            numerators[index[min(mask, swap_extensions(mask))]] += probability_num
    assert sum(numerators) == denominator
    degrees = [Fraction(sum(weights[j]*W[r][j] for j in range(3)), 6*60)
               for r in roots]
    codegrees = [Fraction(sum(weights[j]*W[roots[r]][j]*W[roots[2]][j]
                               for j in range(3)), 6*60**2) for r in (0, 1)]
    return numerators, denominator, degrees, codegrees


def dot(left, right):
    return sum(int(a)*int(b) for a, b in zip(left, right))


def audit():
    if not __debug__:
        raise RuntimeError('Equality-span audit refuses disabled assertions.')
    flags = np.load(ROOT/'certificates/flag_basis.npz')
    patterns = np.load(ROOT/'certificates/pattern_columns.npz')
    path_masks = flags['flag_masks_path3'].tolist()
    edge_masks = flags['flag_masks_edge_isolate'].tolist()
    edge, triangle = spans.mask_functions()
    assert all(bool(triangle(m)) == has_triangle(m) for m in range(1024))
    assert all(bool(edge(m, u, v)) == has_edge(m, u, v)
               for m in range(1024) for u, v in PAIRS)
    assert sum(not has_triangle(m) for m in path_masks) == 24
    assert sum(not has_triangle(m) for m in edge_masks) == 32
    triangle_row = [int(has_triangle(m)) for m in path_masks]
    degree_row = [degree_target(m, 1) for m in path_masks]
    codegree_rows = [[codegree_target(m, r) for m in edge_masks] for r in (0, 1)]
    extra_degree_rows = [[degree_target(m, r) for m in edge_masks] for r in (0, 1)]
    for target in (triangle_row, degree_row):
        assert all(dot(q, target) == 0 for q in flags['Q_path3'])
    for target in codegree_rows + extra_degree_rows:
        assert all(dot(q, target) == 0 for q in flags['Q_edge_isolate'])
    cases = []
    for roots in ((0, 1, 2), (1, 1, 0), (2, 0, 2)):
        for name, masks, root_edges in (
                ('path3', path_masks, ((0, 1), (1, 2))),
                ('edge_isolate', edge_masks, ((0, 1),))):
            q, den, degrees, codegrees = conditional_distribution(masks, root_edges, roots)
            for r in (0, 1, 2):
                expectation = Fraction(dot(q, [degree_target(m, r) for m in masks]), den)
                assert expectation == 48*degrees[r]-5
            for r in (0, 1):
                expectation = Fraction(dot(q, [codegree_target(m, r) for m in masks]), den)
                assert expectation == 10*codegrees[r]-4*degrees[2]
            cases.append({'block': name, 'root_latent_classes': roots})
    # A fake SOS containing genuine target vectors would satisfy the old span
    # checker alone. Its host identity is deliberately false and must be rejected.
    invalid = {
        'schema': 'induced-pentagons.exact-certificate.v1',
        'constants': {'pstar': '5/144', 'tau': '5/663552'},
        'host_masks': flags['host_masks'].tolist(),
        'free_columns': [{'name': str(n), 'coefficient': str(c)}
                         for n, c in zip(patterns['free_names'], [-1, 312, -1] + [0]*34)],
        'positive_columns': [{'name': str(n), 'coefficient': '0'}
                             for n in patterns['positive_names']],
        'squares': [
            {'id': 'triangle', 'block': 'path3', 'vector': triangle_row, 'coefficient': '1'},
            {'id': 'degree', 'block': 'path3', 'vector': degree_row, 'coefficient': '1'},
            {'id': 'codegree0', 'block': 'edge_isolate', 'vector': codegree_rows[0], 'coefficient': '1'},
            {'id': 'codegree1', 'block': 'edge_isolate', 'vector': codegree_rows[1], 'coefficient': '1'}
        ],
        'slacks': [{'host_index': h, 'host_mask': int(m), 'coefficient': '0'}
                   for h, m in enumerate(flags['host_masks'])]
    }
    triangle_witness = {
        'flag_masks': path_masks,
        'combination': [{'source_id': 'triangle', 'coefficient': '1'}],
        'result_vector': [str(x) for x in triangle_row]
    }
    degree_witness = {
        'degree': {'flag_indices': [i for i, m in enumerate(path_masks) if not has_triangle(m)],
                   'combination': [{'source_id': 'degree', 'coefficient': '1'}]},
        'codegree': [{'root': r, 'flag_indices': [i for i, m in enumerate(edge_masks) if not has_triangle(m)],
                     'combination': [{'source_id': f'codegree{r}', 'coefficient': '1'}]} for r in (0, 1)]
    }
    with tempfile.TemporaryDirectory(prefix='pentagon-span-audit-') as tmp:
        tmp = Path(tmp)
        certfile = tmp/'deliberately_invalid.json'
        certfile.write_text(json.dumps(invalid))
        digest = hashlib.sha256(certfile.read_bytes()).hexdigest()
        triangle_witness['certificate_sha256'] = digest
        degree_witness['certificate_sha256'] = digest
        trfile, dgfile = tmp/'triangle.json', tmp/'degree.json'
        trfile.write_text(json.dumps(triangle_witness))
        dgfile.write_text(json.dumps(degree_witness))
        try:
            spans.verify_spans(certfile, trfile, dgfile)
        except AssertionError as exc:
            last = traceback.extract_tb(exc.__traceback__)[-1]
            assert last.name == 'verify_certificate'
            assert 'exact host identity failed' in str(exc)
            rejected_at = 'exact host coefficient identity in verify_certificate'
        else:
            raise RuntimeError('An invalid main SOS was accepted by the span checker.')
    rational_solution = spans.exact_solve([[1, 0], [0, 1], [1, 1]],
                                            [Fraction(1, 3), Fraction(2, 5)])
    assert rational_solution == [Fraction(1, 3), Fraction(2, 5), Fraction(0)]
    assert spans.exact_solve([[1, 1]], [1, 2]) is None
    assert spans.exact_solve([], [0, 0]) == []
    actual_paths = [ROOT/'certificates'/name for name in (
        'all_graph_exact_certificate.json',
        'all_graph_path3_triangle_domination_span.json',
        'all_graph_tf_degree_codegree_spans.json')]
    actual_verification = (spans.verify_spans(*actual_paths)
                           if all(path.exists() for path in actual_paths) else None)
    return {
        'schema': 'induced-pentagons.equality-spans-independent-audit.v1',
        'status': ('target_normalization_verified; main_certificate_gate_tested; actual_main_and_spans_verified_exact'
                   if actual_verification else
                   'target_normalization_verified; main_certificate_gate_tested; actual_certificate_or_span_witness_unavailable'),
        'source_sha256': hashlib.sha256((ROOT/'src/generate_equality_spans.py').read_bytes()).hexdigest(),
        'manuscript_locators': ['Lemma 4.3', 'Lemma 4.4, equation (30)', 'Lemma 4.5, equation (31)', 'Proposition 7.1'],
        'conditional_expectations': {
            'g_or_h': '24(e(r,3)+e(r,4))-5 averages to 48 d(x_r)-5',
            'k': '5 sum_j e(r,j)e(2,j)-2 sum_j e(2,j) averages to 10 c(x_r,x_2)-4 d(x_2)',
            'sampling': 'Conditional on fixed root locations and the root type; root-type factor omitted. Both extension vertices are sampled independently. Passing to unordered extension flag orbits does not insert a factorial.'
        },
        'fractional_graphon_cases_checked': cases,
        'expectation_identities_checked': 30,
        'triangle_free_path_coordinates': 24,
        'triangle_free_edge_isolate_coordinates': 32,
        'equality_kernel_targets_checked': ['triangle_indicator', 'path_degree', 'edge_codegree_0', 'edge_codegree_1', 'edge_degree_0', 'edge_degree_1'],
        'exact_linear_solver_tests': ['rational underdetermined consistent system', 'inconsistent augmented system', 'empty zero system'],
        'fix': 'verify_spans now verifies the entire main SOS before checking any spans, including standalone --verify-only calls.',
        'invalid_main_certificate_rejected_at': rejected_at,
        'actual_certificate_verification': actual_verification,
        'remaining_limitations': [
            ('The current main certificate and both span files passed the exact checker. '
             'The independent normalization audit is supplementary; it is not a formalization of the analytic proof.'
             if actual_verification else
             'No complete actual SOS/span package is available, so the required positive-square spans remain unverified.'),
            'The LP fallback for a triangle-dominating vector is a discovery method; rational reconstruction may fail even if a witness exists. It checks final signs exactly and fails closed.',
            'The verifier uses Python assertions and must be run without -O; this matches the rest of the supplied exact-verification pipeline.'
        ]
    }


if __name__ == '__main__':
    report = audit()
    outfile = ROOT/'audit/equality_spans_independent_audit.json'
    outfile.write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps({k: report[k] for k in (
        'status', 'expectation_identities_checked', 'triangle_free_path_coordinates',
        'triangle_free_edge_isolate_coordinates', 'invalid_main_certificate_rejected_at')}, indent=2))


==> anc/computations/src/audit_equality_support.py <==
#!/usr/bin/env python3
"""Independently check seven-host support via false twins and induced embeddings.

This does not import the support builder or use its domain propagation. A
realizable host can identify only nonadjacent vertices having identical open
neighborhoods (false twins). Conversely, replacing every false-twin class by
one representative preserves realizability: copy the representative's latent
class back to every member. Distinct quotient vertices must use distinct
latent classes. Isolated vertices may all use the added isolated class.

Thus support is equivalent to an induced embedding of the nonisolated
false-twin quotient into Clebsch. Here Clebsch is constructed on even subsets
of a five-element set, adjacent when their symmetric difference has size four.
NetworkX VF2 checks induced subgraph isomorphism without fixing a target root.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
import hashlib
import json
from itertools import combinations
from pathlib import Path

import networkx as nx


ROOT = Path(__file__).resolve().parents[1]


def independently_construct_clebsch():
    vertices = [x for x in range(32) if x.bit_count() % 2 == 0]
    graph = nx.Graph()
    graph.add_nodes_from(vertices)
    graph.add_edges_from((x, y) for x, y in combinations(vertices, 2)
                         if (x ^ y).bit_count() == 4)
    assert len(graph) == 16 and graph.number_of_edges() == 40
    assert set(dict(graph.degree()).values()) == {5}
    assert sum(nx.triangles(graph).values()) == 0
    # Explicit isomorphism to the data's four-bit Cayley convention.
    image = {}
    for x in range(16):
        value = 0
        for i in range(4):
            if (x >> i) & 1:
                value ^= 31 ^ (1 << i)
        image[x] = value
    assert len(set(image.values())) == 16
    assert all(graph.has_edge(image[x], image[y]) ==
               ((x ^ y) in (1, 2, 4, 8, 15))
               for x, y in combinations(range(16), 2))
    return graph, image


def quotient(graph):
    by_neighborhood = {}
    for v in graph:
        neighbors = frozenset(graph[v])
        if neighbors:
            by_neighborhood.setdefault(neighbors, []).append(v)
    classes = list(by_neighborhood.values())
    reduced = nx.Graph()
    reduced.add_nodes_from(range(len(classes)))
    for i, j in combinations(range(len(classes)), 2):
        value = graph.has_edge(classes[i][0], classes[j][0])
        assert all(graph.has_edge(a, b) == value
                   for a in classes[i] for b in classes[j])
        if value:
            reduced.add_edge(i, j)
    assert all(not graph.has_edge(a, b)
               for part in classes for a, b in combinations(part, 2))
    return reduced, classes


def audit(atlas_path, support_path):
    if not __debug__:
        raise RuntimeError('Equality-support verification refuses disabled assertions.')
    atlas = json.loads(atlas_path.read_text())
    supplied = json.loads(support_path.read_text())
    clebsch, image = independently_construct_clebsch()
    inverse_image = {b: a for a, b in image.items()}
    records = supplied["hosts"]
    assert len(atlas["hosts"]) == len(records) == 1044
    assert [r["host_index"] for r in records] == list(range(1044))
    supported = []
    triangle_free_excluded = []
    triangle_hosts = []
    independent_witnesses = []
    quotient_order_counts = {}
    pairs = list(combinations(range(7), 2))
    for h, (source, original) in enumerate(zip(atlas["hosts"], records)):
        assert source["index"] == h
        mask = source["mask"]
        assert original["host_mask"] == mask
        graph = nx.Graph()
        graph.add_nodes_from(range(7))
        graph.add_edges_from(pair for bit, pair in enumerate(pairs)
                             if (mask >> bit) & 1)
        assert {tuple(e) for e in source["edges"]} == set(graph.edges())
        if sum(nx.triangles(graph).values()):
            triangle_hosts.append(h)
            realized = False
            witness = None
        else:
            reduced, classes = quotient(graph)
            quotient_order_counts[len(reduced)] = quotient_order_counts.get(len(reduced), 0) + 1
            matcher = nx.algorithms.isomorphism.GraphMatcher(clebsch, reduced)
            mapping = next(matcher.subgraph_isomorphisms_iter(), None)
            realized = mapping is not None
            witness = None
            if realized:
                witness = [16] * 7
                quotient_to_latent = {v: inverse_image[u] for u, v in mapping.items()}
                for q, part in enumerate(classes):
                    for v in part:
                        witness[v] = quotient_to_latent[q]
                for i, j in pairs:
                    actual_edge = (witness[i] != 16 and witness[j] != 16 and
                                   clebsch.has_edge(image[witness[i]], image[witness[j]]))
                    assert actual_edge == graph.has_edge(i, j)
            else:
                triangle_free_excluded.append({
                    "host_index": h, "host_mask": mask,
                    "quotient_order": len(reduced),
                    "quotient_edges": [list(e) for e in reduced.edges()],
                    "false_twin_classes": classes
                })
        assert original["supported"] is realized, f"Support discrepancy at host {h}"
        if realized:
            supported.append(h)
            independent_witnesses.append({"host_index": h, "latent_assignment": witness})
            # Check the saved builder's witness using the independent 5-bit model.
            old = original["latent_assignment"]
            assert len(old) == 7 and all(type(x) is int and 0 <= x <= 16 for x in old)
            for i, j in pairs:
                present = (old[i] != 16 and old[j] != 16 and
                           clebsch.has_edge(image[old[i]], image[old[j]]))
                assert present == graph.has_edge(i, j)
        else:
            assert original["latent_assignment"] is None
    assert supplied["supported_host_indices"] == supported
    assert supplied["supported_host_count"] == len(supported)
    assert len(supported) + len(triangle_hosts) + len(triangle_free_excluded) == 1044
    return {
        "schema": "induced-pentagons.equality-support-independent-audit.v1",
        "status": "verified_exact_by_independent_algorithm",
        "method": "False-twin quotient and induced VF2 embedding into the even-five-bit Clebsch graph; no fixed target root or support-builder imports.",
        "networkx_version": nx.__version__,
        "atlas_sha256": hashlib.sha256(atlas_path.read_bytes()).hexdigest(),
        "support_sha256": hashlib.sha256(support_path.read_bytes()).hexdigest(),
        "host_count": 1044,
        "supported_host_count": len(supported),
        "excluded_host_count": 1044-len(supported),
        "triangle_free_host_count": 1044-len(triangle_hosts),
        "excluded_triangle_host_count": len(triangle_hosts),
        "excluded_triangle_free_host_count": len(triangle_free_excluded),
        "supported_host_indices": supported,
        "triangle_free_quotient_order_counts": quotient_order_counts,
        "triangle_free_excluded": triangle_free_excluded,
        "independent_witnesses": independent_witnesses,
        "zero_slack_distinction": "Support is a subset of zero-slack hosts in any nonnegative equality certificate. A certificate may have additional zero coefficients on unsupported hosts. Therefore 1044-795=249 zero slack coefficients does not imply 249 realizable hosts."
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", type=Path, default=ROOT/"certificates")
    parser.add_argument("--output", type=Path,
                        default=ROOT/"audit/equality_support_independent_audit.json")
    args = parser.parse_args()
    report = audit(args.data_dir/"graph_atlas_7.json", args.data_dir/"equality_host_support.json")
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, indent=2)+"\n")
    print(json.dumps({k: report[k] for k in (
        "status", "host_count", "supported_host_count", "excluded_host_count",
        "triangle_free_host_count", "excluded_triangle_host_count",
        "excluded_triangle_free_host_count")}, indent=2))


if __name__ == "__main__":
    main()


==> anc/computations/src/check_manuscript_inventory.py <==
#!/usr/bin/env python3
"""Reproduce a structural manuscript inventory; this does not verify proofs.

Default: verify that the saved JSON index and readable guide match the source.
Use --write to regenerate both.  The parser targets the explicit LaTeX syntax
and shared theorem counter used by this manuscript; it is not a TeX interpreter.
"""

import _bootstrap  # local CLI module paths only

import argparse
from bisect import bisect_right
from collections import Counter
import hashlib
import json
from pathlib import Path
import re


ROOT = Path(__file__).resolve().parents[1]
BODY = ['paper/sections01-05.tex', 'paper/sections06-10.tex',
        'paper/sections11-14.tex', 'paper/appendixA.tex']
FORMAL = {'theorem', 'lemma', 'proposition', 'corollary'}
NUMBERED = FORMAL | {'remark', 'definition'}
MATH = {'equation', 'equation*', 'align', 'align*', 'gather', 'gather*',
        'multline', 'multline*', 'flalign', 'flalign*', 'alignat', 'alignat*'}
SCOPE_TITLES = {
    'prop:triangle-elimination': 'Triangle elimination at reference-density equality',
    'prop:reference-equality': 'Balanced Clebsch classification at reference density',
    'lem:positive-degree-compactness': 'Positive-minimum-degree near-maxima approach full Clebsch in L1',
    'prop:sqrt-optimality': 'Optimality of the square-root edit-stability exponent',
    'rem:arithmetic-scale': 'Scope of the arithmetic deficit comparison and the phase law',
}
EXPLICIT_PROOFS = {
    'Proof of the inequalities in Theorems 1.1 and 1.3':
        [('thm:weighted', 'inequality'), ('thm:graphon', 'bound')],
    'Equality in Theorem 1.3': [('thm:graphon', 'equality')],
    'Equality in Theorem 1.1': [('thm:weighted', 'equality')],
    'Proof of Theorem 8.1': [('thm:edge-stability', 'full statement')],
    'Proof of Theorem A.1': [('thm:local-stability', 'full statement')],
}
REVIEWS = {}


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def without_comments(text):
    """Remove TeX comments while preserving offsets and line numbers."""
    out = list(text)
    i = 0
    while i < len(text):
        if text[i] == '%':
            j = i - 1
            while j >= 0 and text[j] == '\\':
                j -= 1
            if (i - 1 - j) % 2 == 0:
                end = text.find('\n', i)
                if end < 0:
                    end = len(text)
                out[i:end] = ' ' * (end - i)
                i = end
                continue
        i += 1
    return ''.join(out)


def blank(text):
    return ''.join('\n' if c == '\n' else ' ' for c in text)


def display_title(title):
    return ' '.join(title.replace('$', '').replace('~', ' ').split())


def dependency_stages():
    """Curated reviewed implications, deliberately not a parsed citation graph."""
    return [
        {'id': 'direct_construction', 'items': ['Introduction: Clebsch counts'], 'requires': [],
         'basis': 'Direct construction gives ratio R* as a lower example; no upper bound is assumed.'},
        {'id': 'unconditional_links', 'items': ['3.1'], 'requires': [],
         'basis': 'Universal kernel inequalities; this proof is independent of global attainment.'},
        {'id': 'finite_attainment', 'items': ['2.1'], 'requires': [],
         'basis': 'Fixed-template compactification at E=1 uses finitely many monomials.'},
        {'id': 'global_attainment', 'items': ['2.2'],
         'requires': ['direct_construction', 'unconditional_links', 'finite_attainment'],
         'basis': 'Template stationarity, sampling, padding to 1/80, and standard cut compactness.'},
        {'id': 'global_variations', 'items': ['2.3', '2.4', '2.5'], 'requires': ['global_attainment'],
         'basis': 'Globality justifies edge/profile variations; padding preserves the global ratio.'},
        {'id': 'active_density', 'items': ['3.2', '3.3'],
         'requires': ['global_variations', 'unconditional_links', 'direct_construction'],
         'basis': 'Moment/compression argument and the construction lower bound yield active density > p*.'},
        {'id': 'finite_certificate', 'items': ['4.1', '4.3', '4.4', '4.5'], 'requires': [],
         'basis': 'Separate exact finite identities and spans; theorem truth is not assumed by their verification.'},
        {'id': 'sharp_bound', 'items': ['4.2', '1.1:inequality', '1.3:bound'],
         'requires': ['active_density', 'global_variations', 'finite_certificate'],
         'basis': 'Pad the global maximum, apply the certificate and positive slope, compare with construction.'},
        {'id': 'equality', 'items': ['6.1', '7.1', '1.3:equality', '1.1:equality'],
         'requires': ['sharp_bound', 'finite_certificate', 'global_variations', 'active_density'],
         'basis': 'After the bound, equality kernels are global; zero squares imply triangle removal and the twin quotient.'},
        {'id': 'local_stability', 'items': ['A.1', 'A.2', 'A.3', 'A.4'], 'requires': [],
         'basis': 'Self-contained local Clebsch analysis, including the unnumbered fractional and variation arguments.'},
        {'id': 'global_stability', 'items': ['8.1', '8.2', '8.3', '8.4', '9.1', '9.2', '9.3'],
         'requires': ['sharp_bound', 'equality', 'local_stability'],
         'basis': 'Peeling, positive-degree compactness, local defects and whole-vertex rounding.'},
        {'id': 'arithmetic_scale', 'items': ['9.5', '10.1', '10.2'], 'requires': ['global_stability'],
         'basis': 'Structural energy and integer class variance give the order of the edge deficit.'},
        {'id': 'arithmetic_profiles', 'items': ['11.1', '11.2', '12.1'], 'requires': [],
         'basis': 'Clebsch profile geometry, its finite envelope, explicit constructions and the scalar profile optimization.'},
        {'id': 'arithmetic_phase', 'items': ['12.2', '12.3'],
         'requires': ['global_stability', 'arithmetic_profiles', 'local_stability'],
         'basis': 'Structural reduction, profile optimization and the finite pair/template coefficients.'},
        {'id': 'fixed_offset', 'items': ['13.1', '13.2'],
         'requires': ['global_stability', 'local_stability'],
         'basis': 'Finite integral mass deviations and pair errors yield the lattice correction and exact +/-1 cases.'},
        {'id': 'eventual_polynomial', 'items': ['14.1'],
         'requires': ['fixed_offset', 'global_stability', 'local_stability'],
         'basis': 'Bounded defect data produce a finite polynomial list; this does not compute a global k_0(j).'},
    ]


def build_inventory(root):
    main = without_comments((root / 'paper/main.tex').read_text())
    require(re.search(r'\\newtheorem\{theorem\}\{Theorem\}\[section\]', main),
            'Unsupported theorem counter declaration')
    for env in ('lemma', 'proposition', 'corollary', 'remark', 'definition'):
        require(re.search(r'\\newtheorem\{' + env + r'\}\[theorem\]', main),
                'Unsupported shared theorem counter: ' + env)
    inputs = re.findall(r'\\input\{([^}]+)\}', main)
    input_paths = ['paper/' + (s if s.endswith('.tex') else s + '.tex') for s in inputs]
    require([s for s in input_paths if s in BODY] == BODY, 'Canonical body input order changed')
    scanned = ['paper/main.tex', 'paper/submission.tex'] + list(dict.fromkeys(input_paths))
    missing = [s for s in scanned if not (root / s).is_file()]
    require(set(missing) <= {'paper/author_metadata.tex'}, 'An expected main input is missing')
    scanned = [s for s in scanned if (root / s).is_file()]
    texts = {s: (root / s).read_text() for s in scanned}
    clean = {s: without_comments(t) for s, t in texts.items()}
    starts, joined, cursor = [], [], 0
    for source in BODY:
        t = clean[source]
        starts.append((cursor, source, [m.start() for m in re.finditer('\n', t)]))
        joined.append(t)
        cursor += len(t) + 1
    text = '\n'.join(joined)
    offsets = [p[0] for p in starts]

    def locate(position):
        i = bisect_right(offsets, position) - 1
        start, source, newlines = starts[max(0, i)]
        return {'source_file': source, 'line': bisect_right(newlines, position - start - 1) + 1}

    token = re.compile(
        r'\\(?P<div>section|subsection|subsubsection)(?P<star>\*)?\s*\{(?P<heading>[^{}]*)\}'
        r'|\\(?P<appendix>appendix)\b'
        r'|\\(?P<action>begin|end)\{(?P<env>[^}]+)\}(?:\[(?P<caption>[^\]]*)\])?'
        r'|\\label\{(?P<label>[^}]+)\}'
        r'|\\tag\*?\{(?P<tag>[^}]+)\}')
    sections, subdivisions, statements, proofs, equations, labels = [], [], [], [], [], []
    stack, appendix, section_no, counter, sub, subsub, figure_no = [], False, 0, 0, 0, 0, 0
    section = None
    for match in token.finditer(text):
        loc = locate(match.start())
        if match['appendix']:
            require(not appendix, 'Multiple appendix switches')
            appendix, section_no = True, 0
        elif match['div']:
            if match['star']:
                continue
            level = match['div']
            if level == 'section':
                section_no += 1
                counter, sub, subsub = 0, 0, 0
                number = chr(64 + section_no) if appendix else str(section_no)
                section = {'number': number, 'title': match['heading'], 'appendix': appendix,
                           **loc, '_start': match.start(), 'labels': []}
                sections.append(section)
            else:
                require(section is not None, 'Subdivision before any section')
                if level == 'subsection':
                    sub, subsub = sub + 1, 0
                    number = section['number'] + '.' + str(sub)
                else:
                    subsub += 1
                    number = section['number'] + '.' + str(sub) + '.' + str(subsub)
                subdivisions.append({'number': number, 'level': level, 'title': match['heading'], **loc})
        elif match['action'] == 'begin':
            env = match['env']
            entry = {'env': env, '_start': match.start(), '_content': match.end()}
            if env in NUMBERED:
                require(section is not None, 'Numbered result before section')
                counter += 1
                record = {'ordinal': len(statements) + 1, 'number': section['number'] + '.' + str(counter),
                          'kind': env, 'section': section['number'], 'title_tex': match['caption'],
                          'labels': [], 'source_file': loc['source_file'], 'line_start': loc['line'],
                          '_start': match.start(), '_content': match.end(), 'proof_ids': []}
                statements.append(record)
                entry['record'] = record
            elif env == 'proof':
                record = {'id': 'P%03d' % (len(proofs) + 1), 'caption': match['caption'],
                          'section': section['number'], 'source_file': loc['source_file'],
                          'line_start': loc['line'], '_start': match.start(), '_content': match.end()}
                proofs.append(record)
                entry['record'] = record
            elif env in MATH:
                entry['last_equation'] = None
            elif env in {'figure', 'figure*'}:
                figure_no += 1
                entry['figure'] = str(figure_no)
            stack.append(entry)
        elif match['action'] == 'end':
            require(stack and stack[-1]['env'] == match['env'],
                    'Unbalanced environment at %s:%s' % (loc['source_file'], loc['line']))
            entry = stack.pop()
            if 'record' in entry:
                record = entry['record']
                require(record['source_file'] == loc['source_file'], 'Environment spans canonical source files')
                record['line_end'] = loc['line']
                record['_end'] = match.end()
                record['source_sha256'] = hashlib.sha256(text[record['_start']:match.end()].encode()).hexdigest()
        elif match['tag'] is not None:
            require(match['tag'].isdigit(), 'Noninteger explicit equation tag')
            record = {'number': int(match['tag']), 'section': section['number'], **loc, 'labels': []}
            equations.append(record)
            math = next((entry for entry in reversed(stack) if entry['env'] in MATH), None)
            require(math is not None, 'Equation tag outside supported display environment')
            math['last_equation'] = record
        elif match['label'] is not None:
            math = next((entry for entry in reversed(stack) if entry['env'] in MATH), None)
            theorem = next((entry for entry in reversed(stack) if entry['env'] in NUMBERED), None)
            figure = next((entry for entry in reversed(stack) if 'figure' in entry), None)
            if math and math['last_equation'] is not None:
                owner = math['last_equation']
                owner['labels'].append(match['label'])
                kind, number = 'equation', str(owner['number'])
            elif theorem:
                owner = theorem['record']
                owner['labels'].append(match['label'])
                kind, number = owner['kind'], owner['number']
            elif figure:
                kind, number = 'figure', figure['figure']
            else:
                require(section is not None, 'Unowned label')
                section['labels'].append(match['label'])
                kind, number = 'section', section['number']
            labels.append({'label': match['label'], 'target_kind': kind, 'target_number': number, **loc})
    require(not stack, 'Unclosed manuscript environment')
    for source in scanned:
        if source not in BODY:
            for m in re.finditer(r'\\label\{([^}]+)\}', clean[source]):
                labels.append({'label': m[1], 'target_kind': 'frontmatter_or_status', 'target_number': None,
                               'source_file': source, 'line': clean[source].count('\n', 0, m.start()) + 1})
    require(len({x['label'] for x in labels}) == len(labels), 'Duplicate LaTeX label')
    label_map = {x['label']: x for x in labels}
    result_map = {x['number']: x for x in statements}
    statement_labels = {}
    for s in statements:
        require(len(s['labels']) == 1, 'Each current numbered statement must have one unique label')
        s['label'] = s['labels'][0]
        statement_labels[s['label']] = s
        s['title'] = display_title(s['title_tex']) if s['title_tex'] else SCOPE_TITLES.get(s['label'])
        require(s['title'], 'Add a reviewed statement-scope title for ' + s['label'])
        s['title_source'] = 'optional LaTeX title' if s['title_tex'] else 'reviewed statement scope'
        section_key = s['section']
        reviewer = ('stability' if section_key == 'A' or 8 <= int(section_key) <= 10
                    else 'foundations' if int(section_key) <= 7 else 'arithmetic')
        s['subject_area'] = reviewer
        s['additional_subject_area'] = (
            'arithmetic: finite two-vertex coefficients/template Hessian inputs, not the full local continuum proof'
            if s['number'] in {'A.3', 'A.4'} else
            'arithmetic: upstream statement/dependency traced, not an independent reproof of stability'
            if s['number'] == '9.3' else None)
        s['proof_expectation'] = 'expository remark; no proof environment required' if s['kind'] == 'remark' else 'proof location required'
    for proof in proofs:
        if proof['caption']:
            require(proof['caption'] in EXPLICIT_PROOFS, 'Unmapped explicit proof caption: ' + proof['caption'])
            targets = EXPLICIT_PROOFS[proof['caption']]
            proof['association_basis'] = 'explicit source caption plus reviewed component mapping'
        else:
            preceding = [s for s in statements if s['_end'] <= proof['_start']]
            require(preceding, 'Proof without preceding statement')
            statement = preceding[-1]
            require(not text[statement['_end']:proof['_start']].strip(),
                    'Uncaptioned proof is not immediately adjacent to its statement')
            require(statement['kind'] in FORMAL, 'Uncaptioned proof attached to a nonformal statement')
            targets = [(statement['label'], 'full statement')]
            proof['association_basis'] = 'immediately follows the statement, with only whitespace/comments between'
        proof['targets'] = []
        for label, component in targets:
            require(label in statement_labels, 'Unknown proof target ' + label)
            target = statement_labels[label]
            target['proof_ids'].append(proof['id'])
            proof['targets'].append({'label': label, 'number': target['number'],
                                     'kind': target['kind'], 'component': component})
    require(all(s['proof_ids'] for s in statements if s['kind'] in FORMAL), 'A formal result has no located proof')
    require(len(sections) == 15 and [s['number'] for s in sections] == [str(n) for n in range(1, 15)] + ['A'],
            'Expected Sections 1-14 followed by Appendix A')
    require(len(statements) == 43 and sum(s['kind'] in FORMAL for s in statements) == 42,
            'Expected 42 formal results plus Remark 10.3, not 43 formal results')
    require([s['number'] for s in statements if s['kind'] == 'remark'] == ['10.3'], 'Unexpected numbered remark')
    require(len(proofs) == 43, 'Expected 43 proof environments')
    require([e['number'] for e in equations] == list(range(1, 92)),
            'Equation tags must occur exactly once each, in source order, from 1 through 91')

    label_refs, literal_refs, section_refs, equation_refs, external_citations = [], [], [], [], []
    named = re.compile(r'\b(Theorems?|Lemmas?|Propositions?|Corollar(?:y|ies)|Remarks?)[\s~]+((?:[0-9]+|A)\.[0-9]+)\b')
    continuation = re.compile(r'[\s~]*(?:,[\s~]*(?:and[\s~]+)?|and[\s~]+|--[\s~]*|to[\s~]+)((?:[0-9]+|A)\.[0-9]+)\b')
    kind_names = {'theorem': 'theorem', 'theorems': 'theorem', 'lemma': 'lemma', 'lemmas': 'lemma',
                  'proposition': 'proposition', 'propositions': 'proposition',
                  'corollary': 'corollary', 'corollaries': 'corollary', 'remark': 'remark', 'remarks': 'remark'}
    all_sections = {s['number'] for s in sections + subdivisions}
    for source in scanned:
        t = clean[source]
        def local(position):
            return {'source_file': source, 'line': t.count('\n', 0, position) + 1}
        for m in re.finditer(r'\\(ref|eqref|pageref|autoref|nameref|cref|Cref|vref|Vref)\*?\{([^}]+)\}', t):
            for label in m[2].split(','):
                label = label.strip()
                require(label in label_map, 'Unresolved label reference: ' + label)
                label_refs.append({'command': m[1], 'label': label, 'resolved': True, **local(m.start())})
        for m in re.finditer(r'\\hyperref\[([^\]]+)\]', t):
            require(m[1] in label_map, 'Unresolved hyperref target: ' + m[1])
            label_refs.append({'command': 'hyperref', 'label': m[1], 'resolved': True, **local(m.start())})
        citation = re.compile(r'\\cite\w*\*?(?:\[[^\]]*\]){0,2}\{[^}]+\}')
        for m in citation.finditer(t):
            if named.search(m[0]):
                external_citations.append({'source': m[0], **local(m.start())})
        safe = citation.sub(lambda m: blank(m[0]), t)
        for m in named.finditer(safe):
            numbers = [(m[2], m.start())]
            tail = m.end()
            while True:
                extra = continuation.match(safe, tail)
                if not extra:
                    break
                numbers.append((extra[1], extra.start(1)))
                tail = extra.end()
            kind = kind_names[m[1].lower()]
            for number, position in numbers:
                require(number in result_map, 'Unresolved literal result reference: ' + kind + ' ' + number)
                require(result_map[number]['kind'] == kind, 'Wrong result kind in literal reference: ' + kind + ' ' + number)
                literal_refs.append({'kind': kind, 'number': number, 'target_label': result_map[number]['label'],
                                     'resolved': True, **local(position)})
        for m in re.finditer(r'\bSections?[\s~]+([0-9]+(?:\.[0-9]+)*|A)\b', safe):
            require(m[1] in all_sections, 'Unresolved literal section reference: ' + m[1])
            section_refs.append({'number': m[1], 'resolved': True, **local(m.start())})
        for m in re.finditer(r'\b[Ee]quations?[\s~]+\(([0-9]+)\)', safe):
            number = int(m[1])
            require(1 <= number <= 91, 'Unresolved named equation reference')
            equation_refs.append({'number': number, 'resolved': True, **local(m.start())})

    deps = dependency_stages()
    previous = set()
    for dep in deps:
        require(set(dep['requires']) <= previous, 'Curated dependency stages are not in acyclic order')
        previous.add(dep['id'])
        for item in dep['items']:
            if item.startswith('Introduction:'):
                continue
            require(item.split(':')[0] in result_map, 'Unknown curated dependency result ' + item)

    for record in sections + statements + proofs:
        for key in list(record):
            if key.startswith('_'):
                del record[key]
    for sec in sections:
        sec['statement_numbers'] = [s['number'] for s in statements if s['section'] == sec['number']]
        sec['equation_tags'] = [e['number'] for e in equations if e['section'] == sec['number']]
        sec['proof_ids'] = [p['id'] for p in proofs if p['section'] == sec['number']]
    return {
        'schema': 'induced-pentagons.manuscript-inventory.v1',
        'status': 'source_coverage_and_navigation_checks_passed',
        'claim': 'Structural coverage, valid locators and mathematical dependency navigation; not automated proof verification.',
        'canonical_body_order': BODY,
        'entry_points': ['paper/main.tex', 'paper/submission.tex'],
        'excluded_duplicate_sources': ['paper/Induced_pentagons_full_source.tex', 'paper/Induced_pentagons_submission.tex'],
        'optional_missing_inputs': missing,
        'counts': {'main_numbered_sections': 14, 'appendices': 1, 'numbered_statements': len(statements),
                   'formal_theorem_lemma_proposition_corollary_results': 42, 'numbered_remarks': 1,
                   'proof_environments': len(proofs), 'explicit_equation_tags': len(equations),
                   'unique_labels': len(labels), 'label_based_reference_occurrences': len(label_refs),
                   'literal_named_result_reference_occurrences': len(literal_refs),
                   'literal_named_section_reference_occurrences': len(section_refs),
                   'explicitly_named_equation_reference_occurrences': len(equation_refs),
                   'result_kinds': dict(sorted(Counter(s['kind'] for s in statements).items()))},
        'count_explanation': '43 numbered statements = 42 formal results + Remark 10.3. The 43 proofs include one shared inequality proof for Theorems 1.1/1.3 and their two separate equality proofs.',
        'checks': {'section_sequence_1_through_14_then_A': True, 'equation_tags_1_through_91_once_each_in_order': True,
                   'numbered_statement_labels_unique': True, 'all_scanned_labels_unique': True,
                   'all_label_based_references_resolve': True, 'all_recognized_named_result_references_resolve_with_correct_kind': True,
                   'every_formal_result_has_a_located_proof': True, 'all_proof_environments_mapped': True,
                   'curated_dependency_stages_acyclic': True},
        'sections': sections, 'subdivisions': subdivisions, 'statements': statements,
        'proofs': proofs, 'equation_tags': equations, 'labels': labels,
        'references': {'label_based': label_refs, 'literal_named_results': literal_refs,
                       'literal_named_sections': section_refs, 'explicitly_named_equations': equation_refs,
                       'external_citation_arguments_excluded_from_internal_reference_validation': external_citations},
                'dependency_stages': deps,
        'dependency_scope': 'Selected mathematical implications, not an exhaustive graph; ordinary source citations are not converted into proof dependencies. Theorem 1.1/1.3 components are kept separate to avoid a spurious cycle.',
        'limitations': [
            'This is a parser for the explicit source syntax of this manuscript, not a general TeX interpreter.',
            'The inventory neither validates mathematical deductions nor turns a review status into a proof.',
            'Literal named references are checked as navigation targets; bare numerical prose and all possible natural-language reference forms are not interpreted.',
            'The absence of label-based reference commands is recorded explicitly; current named result references are literal text.',
            'External citation arguments are excluded from internal result numbering checks.',
            'A proof location records where an argument is supplied, not that the argument is correct.',
        ],
        'source_sha256': {source: digest(root / source) for source in scanned},
        'generator_sha256': digest(Path(__file__).resolve()),
    }


def render_guide(inventory):
    c=inventory['counts']
    lines=['PROOF DEPENDENCY GUIDE','',
           'This guide locates the statements, equations and arguments in the manuscript.',
           'Its parser checks numbering, source coverage and reference targets; it does not',
           'automatically verify mathematical deductions. The computational witnesses are',
           'checked separately by python src/verify_project.py.','',
           'Canonical source order: '+', '.join(inventory['canonical_body_order']),
           'Numbered statements: '+str(c['numbered_statements']),
           'Proof environments: '+str(c['proof_environments']),
           'Numbered equations: '+str(c['explicit_equation_tags']),
           'Unique labels: '+str(c['unique_labels']),'',
           'Run python src/check_manuscript_inventory.py to check this index.',
           'Run with --write after reviewing a source edit to regenerate the index.','',
           'STATEMENT AND PROOF INDEX','']
    proof_map={p['id']:p for p in inventory['proofs']}
    for sec in inventory['sections']:
        lines.append(('Appendix ' if sec['appendix'] else 'Section ')+sec['number']+': '+sec['title'])
        for item in inventory['statements']:
            if item['section']!=sec['number']:continue
            lines.append('  '+item['kind'].capitalize()+' '+item['number']+': '+item['title'])
            lines.append('    Label: '+item['label'])
            for key in ('file','line','source','start_line'):
                if key in item:lines.append('    '+key+': '+str(item[key]))
        lines.append('')
    lines += ['DEPENDENCY STAGES','']
    for stage in inventory['dependency_stages']:
        lines += [stage['id']+': '+', '.join(stage['items']),
                  '  Requires: '+(', '.join(stage['requires']) or 'no earlier stage'),
                  '  '+stage['basis'],'']
    lines += ['The JSON index contains every proof mapping and equation locator.',
              'A located proof is a supplied mathematical argument, not an automated validity verdict.','']
    return '\n'.join(lines)


def main():
    if not __debug__:
        raise RuntimeError('Manuscript inventory refuses Python -O, -OO or PYTHONOPTIMIZE.')
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--root', type=Path, default=ROOT)
    parser.add_argument('--write', action='store_true', help='Regenerate the JSON index and readable guide')
    args = parser.parse_args()
    root = args.root.resolve()
    inventory = build_inventory(root)
    outputs = {
        root / 'blueprint/statements.json': json.dumps(inventory, indent=2) + '\n',
        root / 'blueprint/proof_dependencies.txt': render_guide(inventory),
    }
    for path, expected in outputs.items():
        if args.write:
            path.parent.mkdir(parents=True, exist_ok=True)
            path.write_text(expected)
        else:
            require(path.is_file(), 'Inventory artifact missing; run with --write: ' + str(path))
            require(path.read_text() == expected, 'Inventory artifact is stale; review source changes and run with --write: ' + str(path))
    print(json.dumps({'status': inventory['status'], 'mode': 'written' if args.write else 'checked',
                      'counts': inventory['counts'], 'mathematical_proof_verification': False}))


if __name__ == '__main__':
    main()


==> anc/computations/src/clebsch_core.py <==
"""Exact finite computations for induced pentagons under an edge constraint.

No external libraries are required. These routines certify finite combinatorial
identities only; they do not prove the manuscript's global extremal inequality.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only
from itertools import combinations, permutations
from typing import Iterable, Sequence

GENERATORS = (1, 2, 4, 8, 15)
N = 16
FULL = (1 << N) - 1
ADJ = tuple(sum(1 << (u ^ s) for s in GENERATORS) for u in range(N))
EDGES = tuple((u, v) for u in range(N) for v in range(u + 1, N) if ADJ[u] >> v & 1)


def edge(u: int, v: int) -> bool:
    return bool(ADJ[u] >> v & 1)


def is_induced_c5(vertices: Sequence[int], adj: Sequence[int]) -> bool:
    if len(vertices) != 5 or len(set(vertices)) != 5:
        return False
    mask = sum(1 << v for v in vertices)
    # A simple 2-regular graph on five vertices can only be C5.
    return all((adj[v] & mask).bit_count() == 2 for v in vertices)


def pentagons(adj: Sequence[int] = ADJ) -> tuple[tuple[int, ...], ...]:
    return tuple(vs for vs in combinations(range(len(adj)), 5) if is_induced_c5(vs, adj))


CYCLES = pentagons()


def induced_p4s() -> tuple[tuple[int, int, int, int], ...]:
    """Return (endpoint1, endpoint2, internal1, internal2), once per four-set."""
    result = []
    for vs in combinations(range(N), 4):
        mask = sum(1 << v for v in vs)
        ds = {v: (ADJ[v] & mask).bit_count() for v in vs}
        if sorted(ds.values()) == [1, 1, 2, 2]:
            ends = sorted(v for v in vs if ds[v] == 1)
            mids = sorted(v for v in vs if ds[v] == 2)
            result.append((*ends, *mids))
    return tuple(result)


PATHS = induced_p4s()


def all_profile_counts() -> list[int]:
    """Subset-accumulation algorithm, independent of the direct checker."""
    counts = [0] * (1 << N)
    for u, v, a, b in PATHS:
        required = (1 << u) | (1 << v)
        excluded = (1 << a) | (1 << b)
        free = FULL ^ (required | excluded)
        sub = free
        while True:
            counts[required | sub] += 1
            if not sub:
                break
            sub = (sub - 1) & free
    return counts


def profile_count_direct(mask: int) -> int:
    return sum((mask >> u & 1) and (mask >> v & 1)
               and not (mask >> a & 1) and not (mask >> b & 1)
               for u, v, a, b in PATHS)


def edge_quadratic(h: Sequence[int]) -> int:
    return sum(h[u] * h[v] for u, v in EDGES)


def poly_add(a: Sequence[int], b: Sequence[int]) -> tuple[int, ...]:
    n = max(len(a), len(b))
    return tuple((a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0) for i in range(n))


def poly_mul_linear(p: Sequence[int], constant: int) -> tuple[int, ...]:
    q = [0] * (len(p) + 1)
    for i, v in enumerate(p):
        q[i] += constant * v
        q[i + 1] += v
    return tuple(q)


def template_polynomial(h: Sequence[int]) -> tuple[int, ...]:
    """Ascending coefficients of P(k*1+h)."""
    total: tuple[int, ...] = (0,) * 6
    for vs in CYCLES:
        p = (1,)
        for v in vs:
            p = poly_mul_linear(p, h[v])
        total = poly_add(total, p)
    return total


def evaluate(p: Sequence[int], k: int) -> int:
    value = 0
    for a in reversed(p):
        value = value * k + a
    return value


def construction_polynomial(h: Sequence[int], types: Sequence[int],
                            toggles: Sequence[tuple[int, int]]) -> tuple[int, ...]:
    """Exact count for a template plus exceptional vertices and toggled pairs.

    Active types are 0..15, isolated type is -1. Active exceptional vertices
    already belong to the k+h_i vertices of their class. The only modified
    pairs have BOTH endpoints in the exceptional list.
    """
    if len(h) != 16 or any(t < -1 or t >= 16 for t in types):
        raise ValueError('Invalid class deviations or exceptional types')
    s = len(types)
    flips = {tuple(sorted(e)) for e in toggles}
    if any(a == b or a < 0 or b >= s for a, b in flips):
        raise ValueError('Invalid exceptional edge')
    ecounts = [types.count(i) for i in range(16)]
    all_types = list(types) + list(range(16))
    oldadj = [0] * (s + 16)
    newadj = [0] * (s + 16)
    for u, v in combinations(range(s + 16), 2):
        a, b = all_types[u], all_types[v]
        before = a >= 0 and b >= 0 and edge(a, b)
        after = before ^ ((u, v) in flips)
        if before:
            oldadj[u] |= 1 << v
            oldadj[v] |= 1 << u
        if after:
            newadj[u] |= 1 << v
            newadj[v] |= 1 << u
    total = template_polynomial(h)
    candidates: set[tuple[int, ...]] = set()
    for a, b in flips:
        other = [v for v in range(s + 16) if v != a and v != b]
        for rest in combinations(other, 3):
            candidates.add(tuple(sorted((a, b, *rest))))
    for vs in candidates:
        delta = int(is_induced_c5(vs, newadj)) - int(is_induced_c5(vs, oldadj))
        if not delta:
            continue
        p = (delta,)
        for v in vs:
            if v >= s:
                i = v - s
                p = poly_mul_linear(p, h[i] - ecounts[i])
        total = poly_add(total, p)
    return total


def construct_graph(k: int, h: Sequence[int], types: Sequence[int],
                    toggles: Sequence[tuple[int, int]]) -> tuple[int, ...]:
    """Build an actual graph, independently of the symbolic count routine."""
    if k < 0 or len(h) != 16:
        raise ValueError('Invalid k or deviations')
    labels = list(types)
    for i in range(16):
        remainder = k + h[i] - types.count(i)
        if remainder < 0:
            raise ValueError('Class capacity exceeded')
        labels.extend([i] * remainder)
    adj = [0] * len(labels)
    for u, v in combinations(range(len(labels)), 2):
        a, b = labels[u], labels[v]
        if a >= 0 and b >= 0 and edge(a, b):
            adj[u] |= 1 << v
            adj[v] |= 1 << u
    for u, v in toggles:
        adj[u] ^= 1 << v
        adj[v] ^= 1 << u
    return tuple(adj)


def count_c5_by_paths(adj: Sequence[int]) -> int:
    """Induced-cycle traversal, not the five-subset implementation.

    Use the unique smallest vertex as root and break reversal by first<last.
    """
    ans = 0
    n = len(adj)
    neighbors = [tuple(v for v in range(n) if adj[u] >> v & 1) for u in range(n)]
    for a in range(n):
        for b in neighbors[a]:
            if b <= a:
                continue
            for c in neighbors[b]:
                if c <= a or adj[a] >> c & 1:
                    continue
                for d in neighbors[c]:
                    if d <= a or d == b or adj[a] >> d & 1 or adj[b] >> d & 1:
                        continue
                    candidates = adj[d] & adj[a] & ~adj[b] & ~adj[c]
                    while candidates:
                        bit = candidates & -candidates
                        candidates -= bit
                        e = bit.bit_length() - 1
                        if e > a and e > b and e not in (c, d):
                            ans += 1
    return ans


==> anc/computations/src/generate_equality_spans.py <==
#!/usr/bin/env python3
"""Construct and verify exact equality spans from a verified main SOS.

No witness is emitted unless it is an exact combination of square vectors
whose coefficients in the actual main certificate are strictly positive.
"""

import _bootstrap  # local CLI module paths only
from pathlib import Path
from fractions import Fraction
from itertools import combinations
import argparse, hashlib, json, os, sys
import numpy as np
from verification_json import load_proof_json, exact_fraction

ROOT=Path(__file__).resolve().parents[1]
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)

def atomic(path,obj):
    path=Path(path);tmp=path.with_suffix(path.suffix+'.tmp')
    tmp.write_text(json.dumps(obj,indent=2)+'\n');os.replace(tmp,path)

def exact_solve(columns, target):
    """Exact rational solve; optional FLINT acceleration, SymPy fallback."""
    n,m=len(target),len(columns)
    if any(len(col)!=n for col in columns): raise ValueError('Ragged coefficient columns')
    if not m: return [] if all(x==0 for x in target) else None
    if not n: return [Fraction(0)]*m
    rows=[[Fraction(columns[j][i]) for j in range(m)]+[Fraction(target[i])] for i in range(n)]
    try:
        from flint import fmpq_mat
    except ModuleNotFoundError as exc:
        if exc.name != 'flint': raise
        from sympy import Matrix, Rational
        mat,pivots=Matrix([[Rational(v.numerator,v.denominator) for v in row] for row in rows]).rref()
        rank=len(pivots)
    else:
        mat,rank=fmpq_mat([[str(v) for v in row] for row in rows]).rref()
    x=[Fraction(0)]*m
    for i in range(rank):
        piv=next((j for j in range(m+1) if mat[i,j]),None)
        if piv==m:return None
        if piv is not None:x[piv]=Fraction(str(mat[i,m]))
    if not all(sum(Fraction(columns[j][i])*x[j] for j in range(m))==Fraction(target[i]) for i in range(n)):
        raise ArithmeticError('Exact linear-system residual is nonzero')
    return x

def mask_functions():
    bits={p:i for i,p in enumerate(combinations(range(5),2))}
    def edge(mask,a,b):return (int(mask)>>bits[tuple(sorted((a,b)))])&1
    def triangle(mask):return any(edge(mask,a,b)*edge(mask,a,c)*edge(mask,b,c) for a,b,c in combinations(range(5),3))
    return edge,triangle

def positive_sources(cert,block):
    return [s for s in cert['squares'] if s['block']==block and Fraction(s['coefficient'])>0]

def combination(sources,weights):
    return [{'source_id':s['id'],'coefficient':str(w)} for s,w in zip(sources,weights) if w]

def triangle_combination(sources,masks):
    _,tri=mask_functions();target=[int(tri(m)) for m in masks]
    cols=[s['vector'] for s in sources]
    weights=exact_solve(cols,target)
    if weights is not None:return weights,[Fraction(x) for x in target]
    # A different strictly positive triangle vector is equally sufficient.
    from scipy.optimize import linprog
    V=np.array(cols,dtype=float).T
    tf=np.array([i for i,x in enumerate(target) if x==0]);bad=np.array([i for i,x in enumerate(target) if x])
    norms=np.maximum(np.max(np.abs(V),axis=0),1);A=V/norms
    r=linprog(np.zeros(len(cols)),A_ub=-A[bad],b_ub=-np.ones(len(bad)),
              A_eq=A[tf],b_eq=np.zeros(len(tf)),bounds=[(None,None)]*len(cols),method='highs')
    if not r.success:raise RuntimeError('Triangle domination is not certified by the positive square span.')
    support=np.where(np.abs(r.x)>1e-9)[0].tolist()
    active=[int(i) for i in bad if abs((A@r.x)[i]-1)<1e-6]
    rows=tf.tolist()+active;rhs=[0]*len(tf)+[1]*len(active)
    reduced=exact_solve([[cols[j][i] for i in rows] for j in support],rhs)
    if reduced is None:raise RuntimeError('Triangle LP did not yield an exact rational witness.')
    weights=[Fraction(0)]*len(cols)
    for j,v in zip(support,reduced):weights[j]=v
    G=[sum(w*c[i] for w,c in zip(weights,cols)) for i in range(len(masks))]
    if not all((G[i]>=1 if target[i] else G[i]==0) for i in range(len(masks))):
        raise RuntimeError('Exact triangle sign check failed; no witness emitted.')
    return weights,G

def verify_spans(certificate,triangle_file,degree_file,data_dir=None):
    if not __debug__:
        raise RuntimeError('Exact equality-span verification refuses Python -O, -OO, or PYTHONOPTIMIZE.')
    data=Path(data_dir or ROOT/'certificates');certificate=Path(certificate)
    # A positive coefficient in an arbitrary JSON object is not evidence that
    # its square vanishes at equality.  Verify the complete main identity and
    # signs here as well, including when this entry point is used standalone.
    from rationalize_certificate import verify_certificate
    maincheck=verify_certificate(certificate,data)
    cert=load_proof_json(certificate);digest=hashlib.sha256(certificate.read_bytes()).hexdigest()
    for category in ('free_columns','positive_columns','squares','slacks'):
        for index,item in enumerate(cert[category]):
            exact_fraction(item['coefficient'],f'{certificate.name}.{category}[{index}].coefficient')
    flags=np.load(data/'flag_basis.npz');edge,tri=mask_functions()
    allsrc={s['id']:s for s in cert['squares']}
    def combine(terms,block,indices,extras=None):
        extras=extras or {};v=[Fraction(0)]*len(indices)
        for item in terms:
            name=item['source_id'];w=exact_fraction(item['coefficient'],f'{block} span source {name!r}')
            if name in extras:row=extras[name]
            else:
                s=allsrc[name]
                assert s['block']==block and exact_fraction(s['coefficient'],f'main square {name!r}')>0
                row=s['vector']
            for j,i in enumerate(indices):v[j]+=w*int(row[i])
        return v
    t=load_proof_json(triangle_file)
    assert t.get('schema')=='induced-pentagons.triangle-span.v1', 'Unrecognized triangle-span schema'
    assert t['certificate_sha256']==digest
    masks=flags['flag_masks_path3'].tolist();assert t['flag_masks']==masks
    v=combine(t['combination'],'path3',list(range(len(masks))))
    assert [str(x) for x in v]==t['result_vector']
    assert all((v[i]>=1 if tri(m) else v[i]==0) for i,m in enumerate(masks))
    d=load_proof_json(degree_file)
    assert d.get('schema')=='induced-pentagons.degree-codegree-spans.v1', 'Unrecognized degree/codegree-span schema'
    assert d['certificate_sha256']==digest
    ix=[i for i,m in enumerate(masks) if not tri(m)]
    assert len(ix)==24 and d['degree']['flag_indices']==ix
    target=[24*(edge(masks[i],1,3)+edge(masks[i],1,4))-5 for i in ix]
    assert combine(d['degree']['combination'],'path3',ix)==target
    masks=flags['flag_masks_edge_isolate'].tolist();ix=[i for i,m in enumerate(masks) if not tri(m)]
    assert len(ix)==32
    extras={f'degree_identity_{r}':[24*(edge(m,r,3)+edge(m,r,4))-5 for m in masks] for r in (0,1)}
    for item in d['codegree']:
        r=item['root'];assert r in (0,1) and item['flag_indices']==ix
        target=[5*sum(edge(masks[i],r,j)*edge(masks[i],2,j) for j in (3,4))
                -2*sum(edge(masks[i],2,j) for j in (3,4)) for i in ix]
        assert combine(item['combination'],'edge_isolate',ix,extras)==target
    assert sorted(x['root'] for x in d['codegree'])==[0,1]
    return {'status':'verified_exact','triangle_coordinates':72,
            'triangle_free_path_coordinates':24,'codegree_coordinates_each':32,
            'certificate_sha256':digest,'main_certificate_verification':maincheck}

def generate(certificate,data_dir=None):
    from rationalize_certificate import verify_certificate
    data=Path(data_dir or ROOT/'certificates');certificate=Path(certificate)
    maincheck=verify_certificate(certificate,data)
    cert=json.loads(certificate.read_text());digest=hashlib.sha256(certificate.read_bytes()).hexdigest()
    f=np.load(data/'flag_basis.npz');edge,tri=mask_functions()
    masks=f['flag_masks_path3'].tolist();src=positive_sources(cert,'path3')
    w,G=triangle_combination(src,masks)
    tr={'schema':'induced-pentagons.triangle-span.v1','certificate_sha256':digest,
        'provenance':'Exact triangle-domination witness for the main certificate',
        'flag_masks':masks,'combination':combination(src,w),'result_vector':[str(v) for v in G]}
    ix=[i for i,m in enumerate(masks) if not tri(m)]
    target=[24*(edge(masks[i],1,3)+edge(masks[i],1,4))-5 for i in ix]
    w=exact_solve([[s['vector'][i] for i in ix] for s in src],target)
    if w is None:raise RuntimeError('Degree span is not proved by the current positive squares.')
    dg={'schema':'induced-pentagons.degree-codegree-spans.v1','certificate_sha256':digest,
        'provenance':'Exact degree and codegree witnesses for the main certificate',
        'degree':{'flag_indices':ix,'combination':combination(src,w)},'codegree':[]}
    masks=f['flag_masks_edge_isolate'].tolist();ix=[i for i,m in enumerate(masks) if not tri(m)]
    src=positive_sources(cert,'edge_isolate')
    extra=[{'id':f'degree_identity_{r}','vector':[24*(edge(m,r,3)+edge(m,r,4))-5 for m in masks]} for r in (0,1)]
    available=src+extra
    for r in (0,1):
        target=[5*sum(edge(masks[i],r,j)*edge(masks[i],2,j) for j in (3,4))
                -2*sum(edge(masks[i],2,j) for j in (3,4)) for i in ix]
        w=exact_solve([[s['vector'][i] for i in ix] for s in available],target)
        if w is None:raise RuntimeError(f'Codegree span {r} is not certified.')
        dg['codegree'].append({'root':r,'flag_indices':ix,'combination':combination(available,w)})
    trfile=data/'all_graph_path3_triangle_domination_span.json'
    dgfile=data/'all_graph_tf_degree_codegree_spans.json'
    # Commit only after both objects have passed an independent readback check.
    trtmp=trfile.with_suffix('.pending.json');dgtmp=dgfile.with_suffix('.pending.json')
    atomic(trtmp,tr);atomic(dgtmp,dg)
    report=verify_spans(certificate,trtmp,dgtmp,data)
    os.replace(trtmp,trfile);os.replace(dgtmp,dgfile)
    atomic(ROOT/'results/equality_spans_verification.json',report)
    return report

if __name__=='__main__':
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--certificate',type=Path,default=ROOT/'certificates/all_graph_exact_certificate.json')
    ap.add_argument('--verify-only',action='store_true');a=ap.parse_args()
    if a.verify_only:
        result=verify_spans(a.certificate,ROOT/'certificates/all_graph_path3_triangle_domination_span.json',
                           ROOT/'certificates/all_graph_tf_degree_codegree_spans.json')
    else:result=generate(a.certificate)
    print(json.dumps(result,indent=2))


==> anc/computations/src/proof_specification.py <==
#!/usr/bin/env python3
"""Normative finite specification of the formulas in manuscript Sections 2/4.

This is deliberately separate from both the input generator and the saved data.
The independent counter checks that data use these particular mathematical
patterns and normalizations before checking any recorded count. It therefore
does not let a saved JSON file redefine the theorem that is being verified.
"""

import _bootstrap  # local CLI module paths only
from fractions import Fraction as F
from itertools import product
import math

PSTAR=F(5,144)
TAU=F(5,663552)
KAPPA=F(1,9216)
FLAG_SPECIFICATIONS={
    'one_root':(1,4,(),20,140),
    'independent3':(3,5,(),72,1260),
    'edge_isolate':(3,5,((0,1),),72,1260),
    'path3':(3,5,((0,1),(1,2)),72,1260),
    'triangle3':(3,5,((0,1),(0,2),(1,2)),72,1260),
}

def primitive_patterns():
    """Required edges/nonedges in the paper's labelled integral formulas."""
    result=[]
    def add(name,n,edges,nonedges=()):
        clean=lambda es:sorted(tuple(sorted(e)) for e in es)
        edges,nonedges=clean(edges),clean(nonedges)
        if len(set(edges))!=len(edges) or len(set(nonedges))!=len(nonedges):
            raise ValueError('A primitive pattern repeats an edge variable')
        if set(edges)&set(nonedges):raise ValueError('Conflicting requirements')
        if not all(0<=a<b<n for a,b in edges+nonedges):raise ValueError('Invalid labelled vertex')
        result.append({'name':name,'vertices':n,'edges':[list(e) for e in edges],
                       'nonedges':[list(e) for e in nonedges],
                       'denominator':math.factorial(7)//math.factorial(7-n)})
    cycle=[(0,1),(1,2),(2,3),(3,4),(0,4)]
    chords=[(0,2),(0,3),(1,3),(1,4),(2,4)]
    add('p',2,[(0,1)])
    add('theta',5,cycle,chords)
    add('L1',6,cycle+[(0,5)],chords)
    add('L2',7,cycle+[(0,5),(0,6)],chords)
    add('L3',7,cycle+[(0,5),(5,6)],chords)
    add('B1',3,[(0,1),(0,2)])
    add('B2',4,[(0,1),(0,2),(0,3)])
    add('B3',4,[(0,1),(1,2),(2,3)])
    add('L_triangle',7,cycle+[(0,5),(0,6),(5,6)],chords)
    add('B_triangle',4,[(0,1),(0,2),(1,2),(0,3)])
    # W(0,1) times two common-neighbour factors at vertices 2 and 3.
    common=[(0,1),(0,2),(1,2),(0,3),(1,3)]
    # Completion A deletes the root edge; completion B deletes a root chord.
    ae=[(0,4),(4,5),(5,6),(1,6)]
    an=[(0,5),(0,6),(1,4),(1,5),(4,6)]
    be=[(0,4),(1,4),(1,5),(5,6),(0,6)]
    bn=[(0,5),(4,5),(4,6),(1,6)]
    for i in (0,1):
        e=common+([(2,3)] if i else [])
        ne=[] if i else [(2,3)]
        add(f'R{i}',4,e,ne)
        add(f'J{i}_A',7,e+ae,ne+an)
        add(f'J{i}_B',7,e+be,ne+bn)
    # Triangle-weighted profile replacement f=g(1-h), equations (10),(11).
    tri=[(0,1),(0,2),(1,2)]
    path=[(3,4),(4,5),(5,6)];missing=[(3,5),(3,6),(4,6)]
    add('Jdel_Lg',7,tri+path+[(0,3),(0,6)],missing+[(0,4),(0,5)])
    for a,b in product((0,1),repeat=2):
        e=tri+path+[(0,3),(0,6)];ne=missing+[(1,3),(1,6)]
        for vertex,choice in ((4,a),(5,b)):
            if choice:e += [(0,vertex),(1,vertex)]
            else:ne += [(0,vertex)]
        add(f'Jdel_Lf{a}{b}',7,e,ne)
    add('Ddel',4,common)
    return result

def variational_columns():
    columns={'p':{'p':F(1)},'theta':{'theta':F(1)}}
    for j in (1,2,3):columns[f'Phi{j}']={f'L{j}':PSTAR,f'B{j}':-TAU}
    columns['PhiTri']={'L_triangle':PSTAR,'B_triangle':-TAU}
    for i in (0,1):columns[f'Ji{i}']={f'J{i}_A':F(1),f'J{i}_B':F(-1),f'R{i}':-KAPPA}
    columns['Jdel']={'Jdel_Lg':F(1,2),'Ddel':-KAPPA,
                    **{f'Jdel_Lf{a}{b}':F(-1,2) for a,b in product((0,1),repeat=2)}}
    return columns

def verify_specification(metadata,patterns,flags):
    if not __debug__:raise RuntimeError('Proof specification verification refuses disabled assertions.')
    specs=primitive_patterns()
    assert len(specs)==len(metadata['patterns'])==22
    assert [s['name'] for s in specs]==patterns['pattern_names'].tolist()
    for i,(expected,actual) in enumerate(zip(specs,metadata['patterns'])):
        for key,value in expected.items():assert actual[key]==value,(actual['name'],key,'mathematical specification differs')
        assert int(patterns['pattern_denominators'][i])==expected['denominator']
    expected=variational_columns()
    assert len(metadata['columns'])==len(expected)==9
    assert [c['name'] for c in metadata['columns']]==list(expected)==patterns['column_names'].tolist()
    for c in metadata['columns']:
        assert {k:F(v) for k,v in c['terms'].items()}==expected[c['name']],c['name']
    norm=metadata['normalization']
    assert (F(norm['pstar']),F(norm['tau']),F(norm['kappa']))==(PSTAR,TAU,KAPPA)
    assert int(patterns['fixed_density_denominator'])==3024
    assert int(patterns['common_denominator'])==278691840
    for name,(_,_,_,dim,den) in FLAG_SPECIFICATIONS.items():
        assert len(flags['flag_masks_'+name])==dim
        assert flags['C_'+name].shape==(1044,dim,dim)
        assert int(flags['denominator_'+name])==den
    return {'status':'verified_exact','primitive_patterns':22,'named_columns':9,
            'flag_types':5,'source':'Explicit mathematical formulas in Sections 2 and 4',
            'saved_metadata_cannot_redefine_patterns_or_denominators':True}


==> anc/computations/src/rationalize_certificate.py <==
#!/usr/bin/env python3
"""Search for, rationalize, and verify a NEW exact pentagon certificate.

A numerical SDP is a discovery aid, never the proof. This program rounds
rank-one directions into the exact equality kernel, solves a finite LP,
reconstructs a basic solution over Q, and checks every host row and sign
exactly before emitting a certificate. Failure emits diagnostics only.

Inputs:
  certificates/flag_basis.npz, certificates/pattern_columns.npz,
  certificates/equality_host_support.json, results/sdp_csdp_regularized_solution.npz
The SDP archive supplies U_<block> and X_<block>.

Dependencies: numpy, scipy, sympy; python-flint strongly recommended.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
from fractions import Fraction
import hashlib
import io
import json
import math
import os
from pathlib import Path
import sys
import time

import numpy as np
import scipy.linalg as sla
from scipy.optimize import linprog
from scipy.sparse import csr_matrix
import sympy as sp

ROOT=Path(__file__).resolve().parents[1]
BLOCKS=("one_root","independent3","edge_isolate","path3","triangle3")
LOWER_L1=Fraction("-115.699")
UPPER_NEGATIVE=Fraction("-0.00000001")
LOWER_SUM=Fraction("310.001")


def atomic_json(path, obj):
    path=Path(path);path.parent.mkdir(parents=True,exist_ok=True)
    tmp=path.with_suffix(path.suffix+".tmp")
    tmp.write_text(json.dumps(obj,indent=2)+"\n",encoding="utf-8")
    os.replace(tmp,path)


def egcd(a,b):
    oldr,r=a,b;olds,s=1,0;oldt,t=0,1
    while r:
        q=oldr//r
        oldr,r=r,oldr-q*r;olds,s=s,olds-q*s;oldt,t=t,oldt-q*t
    return (oldr,olds,oldt) if oldr>=0 else (-oldr,-olds,-oldt)


def saturated_kernel(rows, dimension):
    """An integer basis of ker_Z(rows), with an LLL step after each row.

    Each extended-gcd column operation is unimodular. Deleting the single
    nonzero coordinate of a row therefore preserves the full saturated
    integer kernel, unlike independently clearing RREF column denominators.
    """
    Q=sp.Matrix(rows.tolist()) if len(rows) else sp.zeros(0,dimension)
    K=sp.eye(dimension)
    for k in range(Q.rows):
        a=list(Q[k,:]*K)
        if not any(a): continue
        j=min((j for j,x in enumerate(a) if x),key=lambda j:abs(a[j]))
        K.col_swap(0,j);a[0],a[j]=a[j],a[0]
        for j in range(1,K.cols):
            if not a[j]: continue
            x,y=int(a[0]),int(a[j]);g,s,t=egcd(x,y)
            old0,oldj=K[:,0],K[:,j]
            K[:,0]=s*old0+t*oldj
            K[:,j]=(-y//g)*old0+(x//g)*oldj
            a[0],a[j]=g,0
        K=K[:,1:]
        K=K.T.lll().T
    assert Q*K==sp.zeros(Q.rows,K.cols)
    assert K.cols==dimension-Q.rank()
    return np.array(K.tolist(),dtype=np.int64)


def primitive(v):
    values=[int(x) for x in v]
    g=math.gcd(*values)
    if not g: return None
    values=[x//g for x in values]
    if next(x for x in values if x)<0: values=[-x for x in values]
    return np.array(values,dtype=np.int64)


def seed_vectors(name,masks):
    if name not in ("path3","edge_isolate"): return []
    pairs=[(i,j) for i in range(5) for j in range(i+1,5)]
    bits={p:k for k,p in enumerate(pairs)}
    def edge(m,i,j):
        return (int(m)>>bits[tuple(sorted((i,j)))])&1
    if name=="path3":
        triangle=[]
        for m in masks:
            triangle.append(int(any(edge(m,a,b) and edge(m,a,c) and edge(m,b,c)
                                    for a in range(5) for b in range(a+1,5)
                                    for c in range(b+1,5))))
        degree=[24*(edge(m,1,3)+edge(m,1,4))-5 for m in masks]
        return [("triangle_indicator",triangle),("degree_target",degree)]
    return [(f"codegree_target_{i}",
             [5*sum(edge(m,i,j)*edge(m,2,j) for j in (3,4))
              -2*sum(edge(m,2,j) for j in (3,4)) for m in masks])
            for i in (0,1)]


def qnumerators(C,vectors):
    """Return v^T C_H v for every host and integer vector."""
    vectors=np.asarray(vectors,dtype=np.int64)
    if vectors.ndim==1: vectors=vectors[np.newaxis,:]
    maxv=max((abs(int(x)) for x in vectors.flat),default=0)
    # Each C_H has nonnegative entries with sum <= its sampling denominator.
    limit=int(np.max(C.sum(axis=(1,2))))*maxv*maxv
    if limit < np.iinfo(np.int64).max:
        outers=(vectors[:,:,None]*vectors[:,None,:]).reshape(len(vectors),-1)
        return csr_matrix(C.reshape(C.shape[0],-1),dtype=np.int64) @ outers.T
    # Conservative arbitrary-integer fallback for independently supplied data.
    result=np.zeros((len(C),len(vectors)),dtype=object)
    for h,mat in enumerate(C):
        ii,jj=np.nonzero(mat)
        for j,v in enumerate(vectors):
            result[h,j]=sum(int(mat[a,b])*int(v[a])*int(v[b]) for a,b in zip(ii,jj))
    return result


def candidate_directions(flags,solution,kernels,grid,rotations=1,eigen_tol=1e-9):
    candidates=[]
    rng=np.random.default_rng(20261027)
    for name in BLOCKS:
        if f"X_{name}" not in solution: continue
        U=np.asarray(solution[f"U_{name}"],float)
        X=np.asarray(solution[f"X_{name}"],float)
        X=(X+X.T)/2
        ev,vec=np.linalg.eigh(X)
        keep=ev>max(1e-14,eigen_tol*max(0,float(ev.max())))
        vectors=U@vec[:,keep]
        K=kernels[name]
        raw=[(f"eigen_{i}",vectors[:,i]) for i in range(vectors.shape[1])]
        # Random rotations of a PSD factor add directions in the same numeric
        # range, enlarging the finite rank-one cone without assuming positivity.
        factor=vectors*np.sqrt(ev[keep])[np.newaxis,:]
        for j in range(rotations):
            rot,_=np.linalg.qr(rng.normal(size=(factor.shape[1],factor.shape[1])))
            other=factor@rot
            raw.extend((f"rot{j}_{i}",other[:,i]/np.linalg.norm(other[:,i]))
                       for i in range(other.shape[1]) if np.linalg.norm(other[:,i])>1e-16)
        selected=[];seen=set()
        for label,v in raw:
            coeff=np.linalg.lstsq(K.astype(float),v,rcond=None)[0]
            integer=primitive(K@np.rint(grid*coeff).astype(np.int64))
            if integer is None: continue
            key=tuple(map(int,integer))
            if key in seen: continue
            seen.add(key);selected.append((label,integer,False))
        for label,v in seed_vectors(name,flags[f"flag_masks_{name}"]):
            integer=primitive(v)
            if integer is None: continue
            key=tuple(map(int,integer))
            if key not in seen:
                seen.add(key);selected.append((label,integer,True))
        Q=flags[f"Q_basis_{name}"]
        for _,v,_ in selected:
            assert all(sum(int(q)*int(x) for q,x in zip(row,v))==0 for row in Q)
        counts=qnumerators(flags[f"C_{name}"],[v for _,v,_ in selected])
        for j,(label,v,is_seed) in enumerate(selected):
            norm2=sum(int(x)**2 for x in v)
            candidates.append({
                "id":f"{name}_{hashlib.sha256(v.tobytes()).hexdigest()[:16]}",
                "block":name,"origin":label,"vector":v,"norm2":norm2,
                "denominator":int(flags[f"denominator_{name}"]),
                "qnum":counts[:,j],"seed":is_seed})
        print(f"  {name}: rank {int(keep.sum())}, {len(selected)} candidates",flush=True)
    return candidates


def exact_basic_solve(matrix,rhs):
    try:
        from flint import fmpq_mat
        x=fmpq_mat(matrix).solve(fmpq_mat([[v] for v in rhs]))
        return [Fraction(str(x[i,0])) for i in range(len(rhs))]
    except ImportError:
        x=sp.Matrix(matrix).inv()*sp.Matrix(rhs)
        return [Fraction(int(v.p),int(v.q)) for v in x]


def cleared_residual(patterns,candidates,coefficients):
    """Compute D*S*(target - free - positive - squares) with integers."""
    D=int(patterns["common_denominator"])
    S=math.lcm(*(v.denominator for v in coefficients))
    residual=[int(t)*S for t in patterns["target_numerators"]]
    base=np.column_stack((patterns["free_numerators"],patterns["positive_numerators"]))
    for j,c in enumerate(coefficients[:41]):
        if not c: continue
        mult=int(c*S)
        for h in range(1044): residual[h]-=int(base[h,j])*mult
    for candidate,c in zip(candidates,coefficients[41:]):
        if not c: continue
        mult=(D//candidate["denominator"])*int(c*S)
        for h,q in enumerate(candidate["qnum"]): residual[h]-=int(q)*mult
    return residual,D*S


def rational_from_lp(patterns,candidates,Abar,bbar,scales,result,support,
                     tight_tolerance=1e-8,seed_min_weight=Fraction(0)):
    tau=Fraction(5,663552)
    z=result.x
    active=list(range(37))+[j for j in range(37,len(z)) if z[j]>1e-12]
    slack=bbar-Abar@z
    tight=set(support)
    tight.update(np.flatnonzero(slack <= tight_tolerance).tolist())
    records=[("host",h) for h in sorted(tight)]
    float_rows=[Abar[h,active] for _,h in records]
    float_rhs=[bbar[h] for _,h in records]
    original=z*float(tau)/scales
    bounds=[]
    if result.lower.residual[0]<tight_tolerance: bounds.append(("l1_lower",0,LOWER_L1,1))
    if result.upper.residual[0]<tight_tolerance: bounds.append(("l1_upper",0,UPPER_NEGATIVE,1))
    if result.upper.residual[2]<tight_tolerance: bounds.append(("l3_upper",2,UPPER_NEGATIVE,1))
    if seed_min_weight>0:
        for j,candidate in enumerate(candidates,41):
            if candidate["seed"] and result.lower.residual[j]<tight_tolerance:
                bounds.append(("seed",j,seed_min_weight/candidate["norm2"],candidate["norm2"]))
    for label,j,value,norm_divisor in bounds:
        row=np.zeros(len(z));row[j]=float(tau)/scales[j]/norm_divisor
        records.append(("bound",(j,value)))
        float_rows.append(row[active]);float_rhs.append(float(value))
    if abs(original[1]+original[2]-float(LOWER_SUM))<tight_tolerance:
        row=np.zeros(len(z));row[1]=float(tau)/scales[1];row[2]=float(tau)/scales[2]
        records.append(("sum",LOWER_SUM))
        float_rows.append(row[active]);float_rhs.append(float(LOWER_SUM))
    M=np.array(float_rows)
    norms=np.linalg.norm(M,axis=1);norms[norms==0]=1
    _,R,piv=sla.qr((M/norms[:,None]).T,pivoting=True,mode="economic")
    diag=np.abs(np.diag(R))
    rank=int(np.sum(diag>max(1e-11,diag.max()*1e-10))) if len(diag) else 0
    if rank<len(active):
        return None,{"reason":"insufficient independent tight constraints",
                     "rank":rank,"active_variables":len(active),"tight_rows":len(records)}
    chosen=piv[:len(active)]
    D=int(patterns["common_denominator"])
    base=np.column_stack((patterns["free_numerators"],patterns["positive_numerators"]))
    exactrows=[];exactrhs=[]
    for rid in chosen:
        kind,info=records[int(rid)]
        if kind=="host":
            h=int(info)
            row=[int(base[h,j]) for j in range(41)]
            row += [int(c["qnum"][h])*(D//c["denominator"]) for c in candidates]
            rhs=int(patterns["target_numerators"][h])
        else:
            row=[0]*len(z)
            if kind=="bound":
                j,value=info;row[j]=value.denominator;rhs=value.numerator
            else:
                value=info;row[1]=row[2]=value.denominator;rhs=value.numerator
        exactrows.append([row[j] for j in active]);exactrhs.append(rhs)
    try:
        solution=exact_basic_solve(exactrows,exactrhs)
    except Exception as e:
        return None,{"reason":"exact basic-system solve failed","exception":str(e)}
    coefficients=[Fraction(0)]*len(z)
    for j,c in zip(active,solution): coefficients[j]=c
    residual,den=cleared_residual(patterns,candidates,coefficients)
    badhosts=[h for h,r in enumerate(residual) if r<0]
    badweights=[j for j,c in enumerate(coefficients[37:],37) if c<0]
    badseeds=([j for j,candidate in enumerate(candidates,41)
               if candidate["seed"] and coefficients[j]<=0]
              if seed_min_weight>0 else [])
    l1,l2,l3=coefficients[:3]
    good_slope=(-Fraction(1157,10)<l1<0 and l3<0 and l2+l3>310)
    diagnostics={
        "active_variables":len(active),"tight_rows":len(records),
        "negative_host_slacks":len(badhosts),"negative_weights":len(badweights),
        "nonpositive_required_seeds":len(badseeds),
        "stated_slope_bounds":good_slope,
        "selected_host_rows":[int(records[int(r)][1]) for r in chosen
                              if records[int(r)][0]=="host"],
        "coefficient_denominator_bits":max(c.denominator.bit_length() for c in coefficients),
    }
    if badhosts:
        diagnostics["negative_host_indices"]=badhosts[:30]
        diagnostics["minimum_slack"]=float(Fraction(min(residual),den))
    if badhosts or badweights or badseeds or not good_slope:
        return None,diagnostics
    return (coefficients,[Fraction(r,den) for r in residual]),diagnostics


def make_certificate(patterns,candidates,exact,diagnostics):
    coefficients,slacks=exact
    squares=[{"id":c["id"],"block":c["block"],
              "vector":[int(x) for x in c["vector"]],"coefficient":str(coef)}
             for c,coef in zip(candidates,coefficients[41:]) if coef>0]
    return {
        "schema":"induced-pentagons.exact-certificate.v1",
        "provenance":"Exact rational witness for Proposition 4.1.",
        "status":"exact_identity_verified; equality span witnesses are separate",
        "identity":"tau-theta = free + positive_variational + flag_squares + host_slacks",
        "constants":{"pstar":"5/144","tau":"5/663552"},
        "host_masks":[int(x) for x in patterns["host_masks"]],
        "free_columns":[{"name":str(n),"coefficient":str(c)}
                        for n,c in zip(patterns["free_names"],coefficients[:37])],
        "positive_columns":[{"name":str(n),"coefficient":str(c)}
                            for n,c in zip(patterns["positive_names"],coefficients[37:41])],
        "squares":squares,
        "slacks":[{"host_index":i,"host_mask":int(patterns["host_masks"][i]),
                   "coefficient":str(s)} for i,s in enumerate(slacks)],
        "discovery_diagnostics":diagnostics,
    }


def verify_certificate(certificate_path,data_dir=None):
    """Independently verify every rational row, kernel condition, and sign.

    This checks the sharp-bound certificate. Triangle/degree/codegree span
    witnesses are additionally checked for the equality classification.
    """
    if not __debug__:
        raise RuntimeError("Exact verification requires assertions; do not run Python with -O, -OO, or PYTHONOPTIMIZE.")
    if hasattr(sys,"set_int_max_str_digits"):
        sys.set_int_max_str_digits(0)
    from verification_json import load_proof_json, exact_fraction
    data=Path(data_dir or ROOT/"certificates")
    cert=load_proof_json(certificate_path)
    assert cert.get("schema")=="induced-pentagons.exact-certificate.v1", 'Unrecognized main certificate schema'
    patterns=np.load(data/"pattern_columns.npz",allow_pickle=False)
    flags=np.load(data/"flag_basis.npz",allow_pickle=False)
    assert cert["constants"]=={"pstar":"5/144","tau":"5/663552"}
    assert cert["host_masks"]==patterns["host_masks"].tolist()==flags["host_masks"].tolist()
    assert [r["name"] for r in cert["free_columns"]]==patterns["free_names"].tolist()
    assert [r["name"] for r in cert["positive_columns"]]==patterns["positive_names"].tolist()
    coefficients=[exact_fraction(r["coefficient"],f'{Path(certificate_path).name}.{category}[{i}].coefficient')
                  for category in ("free_columns","positive_columns")
                  for i,r in enumerate(cert[category])]
    assert len(coefficients)==41 and all(c>=0 for c in coefficients[37:])
    l1,l2,l3=coefficients[:3]
    assert -Fraction(1157,10)<l1<0 and l3<0 and l2+l3>310
    slope=1-Fraction(5,144)*l1*l1/(4*(l2+l3))
    assert slope>Fraction(5,8)
    candidates=[];seen=set();by_block={}
    for s in cert["squares"]:
        name=s["block"];assert name in BLOCKS
        assert s["id"] not in seen;seen.add(s["id"])
        vector=s["vector"]
        assert all(type(x) is int for x in vector)
        assert len(vector)==len(flags[f"flag_masks_{name}"]) and any(vector)
        Q=flags[f"Q_basis_{name}"]
        assert all(sum(int(q)*v for q,v in zip(row,vector))==0 for row in Q)
        coefficient=exact_fraction(s["coefficient"],f'{Path(certificate_path).name}.square {s["id"]!r}');assert coefficient>0
        coefficients.append(coefficient)
        by_block.setdefault(name,[]).append((len(candidates),vector))
        candidates.append({"denominator":int(flags[f"denominator_{name}"])})
    for name,entries in by_block.items():
        allcounts=qnumerators(flags[f"C_{name}"],[v for _,v in entries])
        for j,(index,_) in enumerate(entries):
            candidates[index]["qnum"]=allcounts[:,j]
    residual,den=cleared_residual(patterns,candidates,coefficients)
    assert len(cert["slacks"])==1044
    positive_slacks=0
    for h,(r,stored) in enumerate(zip(residual,cert["slacks"])):
        assert stored["host_index"]==h and stored["host_mask"]==int(patterns["host_masks"][h])
        actual=Fraction(r,den)
        assert actual==exact_fraction(stored["coefficient"],f'{Path(certificate_path).name}.slacks[{h}].coefficient'), (h, 'exact host identity failed')
        assert actual>=0
        positive_slacks += actual>0
    return {"status":"verified_exact","host_identities":1044,
            "positive_squares":len(candidates),"positive_host_slacks":positive_slacks,
            "positive_variational_terms":sum(c>0 for c in coefficients[37:41]),
            "slope_lower_bound":str(slope),"slope_exceeds_5_over_8":True}


def main():
    if not __debug__:
        raise RuntimeError("Certificate reconstruction requires assertions; do not use Python -O, -OO, or PYTHONOPTIMIZE.")
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--data-dir",type=Path,default=ROOT/"certificates")
    ap.add_argument("--solution",type=Path,default=ROOT/"results"/"sdp_csdp_regularized_solution.npz")
    ap.add_argument("--output",type=Path,default=ROOT/"certificates"/"all_graph_exact_certificate.json")
    ap.add_argument("--grids",default="1000,10000,100000,1000000,10000000")
    ap.add_argument("--rotations",type=int,default=1)
    ap.add_argument("--eigen-tolerance",type=float,default=1e-12)
    ap.add_argument("--seed-min-weight",type=float,default=1e-10,
                    help="positive normalized weight for four equality targets; 0 permits a bound-only certificate")
    ap.add_argument("--verify-only",action="store_true")
    args=ap.parse_args()
    if args.verify_only:
        print(json.dumps(verify_certificate(args.output,args.data_dir),indent=2));return
    if not args.solution.exists():
        raise SystemExit("Numerical SDP input is absent; no certificate emitted.")
    patterns=np.load(args.data_dir/"pattern_columns.npz")
    flags=np.load(args.data_dir/"flag_basis.npz")
    solution=np.load(args.solution)
    assert np.array_equal(patterns["host_masks"],flags["host_masks"])
    support=json.loads((args.data_dir/"equality_host_support.json").read_text())["supported_host_indices"]
    kernels={}
    for name in BLOCKS:
        if f"X_{name}" not in solution: continue
        kernels[name]=saturated_kernel(flags[f"Q_basis_{name}"],len(flags[f"flag_masks_{name}"]))
        print(f"Kernel {name}: {kernels[name].shape}, max entry {abs(kernels[name]).max()}",flush=True)
    attempts=[]
    for grid in map(int,args.grids.split(",")):
        start=time.time()
        print(f"Rational direction grid {grid}",flush=True)
        candidates=candidate_directions(flags,solution,kernels,grid,
                                         args.rotations,args.eigen_tolerance)
        squares=np.column_stack([np.asarray(c["qnum"],float)/c["denominator"]/c["norm2"]
                                  for c in candidates])
        A=np.column_stack((patterns["free_columns"],patterns["positive_columns"],squares))
        scales=np.max(np.abs(A),axis=0);scales[scales==0]=1
        tau=float(Fraction(5,663552))
        Abar=A/scales[np.newaxis,:];bbar=patterns["target"]/tau
        bounds=[(None,None)]*37+[(0,None)]*(4+len(candidates))
        bounds[0]=(float(LOWER_L1)*scales[0]/tau,float(UPPER_NEGATIVE)*scales[0]/tau)
        bounds[2]=(None,float(UPPER_NEGATIVE)*scales[2]/tau)
        for i,c in enumerate(candidates,41):
            if c["seed"] and args.seed_min_weight>0:
                bounds[i]=(args.seed_min_weight*scales[i]/tau,None)
        extra=np.zeros(len(bounds));extra[1]=-tau/scales[1];extra[2]=-tau/scales[2]
        outside=np.array(sorted(set(range(1044))-set(support)),dtype=int)
        Aub=np.vstack((Abar[outside],extra[None,:]))
        bub=np.r_[bbar[outside],-float(LOWER_SUM)]
        result=linprog(np.zeros(len(bounds)),A_ub=Aub,b_ub=bub,
                       A_eq=Abar[support],b_eq=bbar[support],bounds=bounds,
                       method="highs",
                       options={"primal_feasibility_tolerance":1e-9,
                                "dual_feasibility_tolerance":1e-9})
        report={"grid":grid,"candidates":len(candidates),"lp_status":int(result.status),
                "lp_message":result.message}
        if result.success:
            exact=None;reconstruction_attempts=[]
            for tolerance in (1e-8,1e-7,1e-6,1e-5):
                exact,detail=rational_from_lp(
                    patterns,candidates,Abar,bbar,scales,result,support,tolerance,
                    Fraction(str(args.seed_min_weight)))
                detail["tight_tolerance"]=tolerance
                reconstruction_attempts.append(detail)
                if exact is not None: break
            report.update(detail)
            report["exact_rationalization_attempts"]=reconstruction_attempts
            if exact is not None:
                cert=make_certificate(patterns,candidates,exact,report)
                pending=args.output.with_suffix(".pending.json")
                atomic_json(pending,cert)
                verification=verify_certificate(pending,args.data_dir)
                cert["verification"]=verification
                atomic_json(args.output,cert);pending.unlink()
                report["seconds"]=time.time()-start;attempts.append(report)
                atomic_json(ROOT/"results"/"rationalization_report.json",
                            {"status":"verified_exact","attempts":attempts,"verification":verification})
                print(json.dumps(verification,indent=2));return
        report["seconds"]=time.time()-start;attempts.append(report)
        print(json.dumps(report,indent=2),flush=True)
        atomic_json(ROOT/"results"/"rationalization_report.json",
                    {"status":"not_verified","attempts":attempts})
    raise SystemExit("No exact certificate passed. Discovery diagnostics saved; no proof certificate emitted.")


if __name__=="__main__":
    if hasattr(sys,"set_int_max_str_digits"):
        sys.set_int_max_str_digits(0)
    main()


==> anc/computations/src/release_integrity.py <==
#!/usr/bin/env python3
"""Bind a verification verdict to the source, data, and paper actually shipped.

Hashes detect changes after verification; they are not a digital signature or
a substitute for rerunning the mathematical checks. Numerical discovery and
runtime reports are covered by the archive manifest, not by the proof verdict.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import hashlib
from pathlib import Path

VERIFIED_STATUS = 'verified_exact_computational_dependencies'
DISCOVERY_DATA = {'symmetry_blocks.npz', 'symmetry_blocks_validation.json'}
STABLE_AUDIT_RECORDS = {'manuscript_inventory.json'}



class VerificationStateError(RuntimeError):
    pass


def tracked_paths(root: Path) -> list[Path]:
    """The immutable inputs and reader-facing artifacts bound by a full run."""
    root = Path(root)
    paths = []
    for name in ('src', 'scripts', 'certificates', 'paper', 'blueprint', 'docs', 'audit'):
        base = root / name
        if not base.is_dir():
            continue
        for path in base.rglob('*'):
            if not path.is_file():
                continue
            rel = path.relative_to(base)
            if any(part.startswith('.') or part == '__pycache__' for part in rel.parts):
                continue
            if name in ('src', 'scripts') and path.suffix not in ('.py', '.cpp'):
                continue
            if name == 'audit' and path.suffix != '.py' and path.name not in STABLE_AUDIT_RECORDS:
                continue
            if name == 'certificates' and (path.name in DISCOVERY_DATA or
                                   path.suffix not in ('.json', '.npz', '.tsv', '.txt')):
                continue
            if name == 'paper' and path.suffix not in ('.tex', '.bib', '.bbl', '.bst', '.sty', '.cls', '.pdf', '.png'):
                continue
            if name in ('docs', 'originals') and path.suffix not in ('.txt', '.md', '.json', '.pdf'):
                continue
            paths.append(path)
    for pattern in ('README.md', 'verify.py', 'Makefile', 'requirements-*.txt',
                    'LICENSE*', '.gitignore', '.gitattributes', '.github/workflows/*.yml'):
        paths.extend(p for p in root.glob(pattern) if p.is_file())
    return sorted(set(paths), key=lambda p: p.relative_to(root).as_posix())


def fingerprints(root: Path) -> dict[str, str]:
    return {p.relative_to(root).as_posix(): hashlib.sha256(p.read_bytes()).hexdigest()
            for p in tracked_paths(root)}


def verify_current(root: Path, report: dict) -> dict:
    """Fail closed when a PASS is absent or any bound file has changed."""
    if report.get('status') != VERIFIED_STATUS:
        raise VerificationStateError('A complete successful project-verification report is required.')
    recorded = report.get('sha256')
    if not isinstance(recorded, dict) or not recorded:
        raise VerificationStateError('The verification report has no complete file fingerprint map.')
    current = fingerprints(root)
    if current.keys() != recorded.keys():
        added = sorted(current.keys() - recorded.keys())
        removed = sorted(recorded.keys() - current.keys())
        raise VerificationStateError(f'Verification file set is stale: new={added}, missing={removed}. Rerun verify_project.py.')
    changed = [name for name, digest in current.items() if digest != recorded[name]]
    if changed:
        raise VerificationStateError(f'Verification is stale for {changed}. Rerun verify_project.py.')
    return {'status': 'current', 'files_bound': len(current),
            'meaning': 'All bound source, data, manuscript, and documentation bytes match the successful run.'}


==> anc/computations/src/verification_json.py <==
"""Strict JSON loading and exact rational fields for proof verifiers.

The parser rejects duplicate object keys and non-JSON numeric constants.
Rational proof fields may be strings or exact JSON integers; binary floats
and booleans are rejected. Ordinary finite discovery metadata may use floats.
This module contains no combinatorial counting or certificate arithmetic.
"""

import _bootstrap  # local CLI module paths only
from fractions import Fraction
from pathlib import Path
import json


def load_proof_json(path):
    path = Path(path)

    def unique_object(pairs):
        result = {}
        for key, value in pairs:
            if key in result:
                raise ValueError(f'{path.name}: duplicate JSON key {key!r}')
            result[key] = value
        return result

    def reject_constant(value):
        raise ValueError(f'{path.name}: invalid JSON numeric constant {value}')

    return json.loads(path.read_text(encoding='utf-8'), object_pairs_hook=unique_object,
                      parse_constant=reject_constant)


def exact_fraction(value, location):
    if type(value) not in (str, int):
        raise ValueError(f'{location}: rational proof fields must be strings or exact integers, not {type(value).__name__}')
    try:
        return Fraction(value)
    except (ValueError, ZeroDivisionError) as exc:
        raise ValueError(f'{location}: invalid rational coefficient') from exc


==> anc/computations/src/verify_certificate_independent.py <==
#!/usr/bin/env python3
"""A second exact SOS checker using raw pattern counts and integer Gram matrices.

This does not import the certificate generator, its verifier, or its prebuilt
free/positive columns. It clears rational denominators, builds each entire
integer Gram matrix, and contracts it against each raw host tensor with Python
arbitrary-precision integers. Primitive count correctness is separately checked
by verify_combinatorial_inputs.py on every host.
"""

import _bootstrap  # local CLI module paths only
from pathlib import Path
from fractions import Fraction as F
import argparse, hashlib, json, math, os, sys, time
import numpy as np
from verification_json import load_proof_json, exact_fraction

ROOT=Path(__file__).resolve().parents[1]
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)

def verify(certificate,data_dir=None):
    if not __debug__:raise RuntimeError('Assertions are disabled; exact verification refuses to run under Python -O.')
    start=time.time();data=Path(data_dir or ROOT/'certificates');certificate=Path(certificate)
    c=load_proof_json(certificate)
    assert c.get('schema')=='induced-pentagons.exact-certificate.v1', 'Unrecognized main certificate schema'
    with np.load(data/'pattern_columns.npz') as a:p={k:a[k] for k in a.files}
    with np.load(data/'flag_basis.npz') as a:f={k:a[k] for k in a.files}
    assert c['constants']=={'pstar':'5/144','tau':'5/663552'}
    assert c['host_masks']==p['host_masks'].tolist()==f['host_masks'].tolist()
    assert len(c['host_masks'])==len(set(c['host_masks']))==1044
    free=[exact_fraction(r['coefficient'],f'{certificate.name}.free_columns[{i}].coefficient') for i,r in enumerate(c['free_columns'])]
    positive=[exact_fraction(r['coefficient'],f'{certificate.name}.positive_columns[{i}].coefficient') for i,r in enumerate(c['positive_columns'])]
    assert len(free)==37 and len(positive)==4 and min(positive)>=0
    assert [x['name'] for x in c['free_columns']]==p['free_names'].tolist()
    assert [x['name'] for x in c['positive_columns']]==['PhiTri','Ji0','Ji1','Jdel']
    assert -F(1157,10)<free[0]<0 and free[2]<0 and free[1]+free[2]>310
    slope=1-F(5,144)*free[0]**2/(4*(free[1]+free[2]));assert slope>F(5,8)
    squares=c['squares'];weights=[exact_fraction(r['coefficient'],f'{certificate.name}.squares[{i}].coefficient') for i,r in enumerate(squares)]
    assert all(w>0 for w in weights) and len({s['id'] for s in squares})==len(squares)
    slacks=[exact_fraction(r['coefficient'],f'{certificate.name}.slacks[{i}].coefficient') for i,r in enumerate(c['slacks'])]
    assert len(slacks)==1044 and all(s>=0 for s in slacks)
    for h,r in enumerate(c['slacks']):assert r['host_index']==h and r['host_mask']==c['host_masks'][h]
    S=math.lcm(*(x.denominator for x in free+positive+weights+slacks))
    raw={str(n):(p['pattern_counts'][:,i],int(p['pattern_denominators'][i]))
         for i,n in enumerate(p['pattern_names'])}
    tau=F(5,663552);pstar=F(5,144);kap=F(1,9216)
    terms={f'Phi{j}':{f'L{j}':pstar,f'B{j}':-tau} for j in (1,2,3)}
    terms['PhiTri']={'L_triangle':pstar,'B_triangle':-tau}
    for i in (0,1):terms[f'Ji{i}']={f'J{i}_A':F(1),f'J{i}_B':F(-1),f'R{i}':-kap}
    terms['Jdel']={'Jdel_Lg':F(1,2),'Ddel':-kap,
                  **{f'Jdel_Lf{i}{j}':F(-1,2) for i in (0,1) for j in (0,1)}}
    D=math.lcm(663552,raw['theta'][1],3024,140,1260,
               *((value/raw[name][1]).denominator for col in terms.values() for name,value in col.items()))
    residual=[int(tau*D*S)-int(x)*(D//raw['theta'][1])*S for x in raw['theta'][0]]
    for name,coef in zip(['Phi1','Phi2','Phi3','PhiTri','Ji0','Ji1','Jdel'],free[:3]+positive):
        w=int(coef*S)
        for pattern,value in terms[name].items():
            k=int(value*D/raw[pattern][1])*w
            for h,count in enumerate(raw[pattern][0]):residual[h]-=int(count)*k
    for j,coef in enumerate(free[3:]):
        k=int(coef*S)*(D//3024)
        for h in range(1044):
            num=144*int(p['fixed_density_complement_edge_counts'][h,j])-5*int(p['fixed_density_induced_counts'][h,j])
            residual[h]-=num*k
    byblock={}
    for square,w in zip(squares,weights):
        name=square['block'];v=square['vector'];d=len(f['flag_masks_'+name])
        assert len(v)==d and any(v) and all(type(x) is int for x in v)
        assert all(sum(int(q)*x for q,x in zip(row,v))==0 for row in f['Q_basis_'+name])
        if name not in byblock:byblock[name]=np.zeros((d,d),dtype=object)
        vv=np.array(v,dtype=object)
        byblock[name]+=int(w*S)*np.outer(vv,vv)
    for name,G in byblock.items():
        k=D//int(f['denominator_'+name]);C=f['C_'+name]
        for h in range(1044):
            i,j=np.nonzero(C[h])
            value=sum(int(C[h,a,b])*G[a,b] for a,b in zip(i,j))
            residual[h]-=k*value
    for h,(r,s) in enumerate(zip(residual,slacks)):
        assert r==int(s*S)*D,(h,'exact host identity failed')
    return {'status':'verified_exact','host_identities':1044,
            'positive_squares':len(squares),'positive_host_slacks':sum(s>0 for s in slacks),
            'positive_variational_terms':sum(a>0 for a in positive),
            'slope_lower_bound':str(slope),
            'method':'Raw primitive pattern densities; complete integer Gram matrices; Python arbitrary-precision contractions',
            'imports_production_verifier':False,
            'certificate_sha256':hashlib.sha256(certificate.read_bytes()).hexdigest(),
            'seconds':time.time()-start}

if __name__=='__main__':
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--certificate',type=Path,default=ROOT/'certificates/all_graph_exact_certificate.json')
    ap.add_argument('--output',type=Path,default=ROOT/'results/independent_certificate_verification.json')
    a=ap.parse_args();r=verify(a.certificate)
    a.output.parent.mkdir(parents=True,exist_ok=True);tmp=a.output.with_suffix('.tmp')
    tmp.write_text(json.dumps(r,indent=2)+'\n');os.replace(tmp,a.output)
    print(json.dumps(r,indent=2))


==> anc/computations/src/verify_combinatorial_inputs.py <==
#!/usr/bin/env python3
"""Independent exact recount of ALL seven-host combinatorial inputs.

The production generators enumerate partial injections in C++. This verifier
instead relabels each host by all 7! permutations with NumPy integer arrays,
then counts full relabelings and divides out the unused ordering multiplicity.
It imports no production counting code and never uses floating-point values.
"""

import _bootstrap  # local CLI module paths only
from fractions import Fraction
from itertools import combinations, permutations
from pathlib import Path
import argparse, hashlib, json, math, os, time
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
PAIRS7=list(combinations(range(7),2));BITS7={p:i for i,p in enumerate(PAIRS7)}
BLOCKS=[('one_root',1,4,()),('independent3',3,5,()),
        ('edge_isolate',3,5,((0,1),)),('path3',3,5,((0,1),(1,2))),
        ('triangle3',3,5,((0,1),(0,2),(1,2)))]

def mask_edges(edges):
    return sum(1<<BITS7[tuple(sorted(p))] for p in edges)

def submask(relabelings,vertices):
    out=np.zeros(len(relabelings),dtype=np.uint16)
    for bit,(i,j) in enumerate(combinations(vertices,2)):
        out|=(((relabelings>>BITS7[tuple(sorted((i,j)))])&1)<<bit).astype(np.uint16)
    return out

def canon_table(n,roots):
    pairs=list(combinations(range(n),2));bits={p:i for i,p in enumerate(pairs)}
    values=np.arange(1<<len(pairs),dtype=np.uint16)
    best=values.copy()
    for ext in permutations(range(roots,n)):
        p=tuple(range(roots))+ext;out=np.zeros(len(values),dtype=np.uint16)
        for dst,(i,j) in enumerate(pairs):
            out|=((values>>bits[tuple(sorted((p[i],p[j])))])&1)<<dst
        best=np.minimum(best,out)
    return best

def verify(data):
    if not __debug__:raise RuntimeError('Assertions are disabled; exact verification refuses to run under Python -O.')
    started=time.time()
    with np.load(data/'pattern_columns.npz') as archive:p={k:archive[k] for k in archive.files}
    with np.load(data/'flag_basis.npz') as archive:f={k:archive[k] for k in archive.files}
    meta=json.loads((data/'pattern_columns.json').read_text())
    from proof_specification import verify_specification
    semantic_check=verify_specification(meta,p,f)
    hosts=p['host_masks'];assert np.array_equal(hosts,f['host_masks']) and len(hosts)==1044
    assert hosts.tolist()==sorted(set(hosts.tolist()))
    perm=list(permutations(range(7)))
    maps=np.array([[BITS7[tuple(sorted((v[i],v[j])))] for i,j in PAIRS7] for v in perm],dtype=np.uint32)
    specs=meta['patterns'];assert [s['name'] for s in specs]==p['pattern_names'].tolist()
    prepared=[]
    for name,r,n,re in BLOCKS:
        masks=f['flag_masks_'+name].tolist();ct=canon_table(n,r)
        pairs=list(combinations(range(n),2))
        root_pairs=[(bit,pair) for bit,pair in enumerate(pairs) if pair[1]<r]
        expected_masks=sorted({int(ct[m]) for m in range(1<<len(pairs))
                               if {pair for bit,pair in root_pairs if (m>>bit)&1}==set(re)})
        assert masks==expected_masks,(name,'flag basis differs from declared type')
        index={m:i for i,m in enumerate(masks)}
        lookup=np.array([index.get(int(v),-1) for v in ct],dtype=np.int32)
        prepared.append((name,r,n,mask_edges(re),mask_edges(combinations(range(r),2)),lookup,len(masks)))
    ct5=canon_table(5,0);reps=sorted(set(ct5.tolist()));ix5={m:i for i,m in enumerate(reps)}
    table5=np.array([ix5[int(m)] for m in ct5],dtype=np.int32)
    assert reps==p['fixed_density_graph_masks'].tolist() and len(reps)==34
    atlas_orbits=[]
    for h,H in enumerate(hosts):
        rel=np.zeros(5040,dtype=np.uint32)
        for dst in range(21):rel|=((int(H)>>maps[:,dst])&1)<<dst
        assert int(rel.min())==int(H)
        aut=int(np.count_nonzero(rel==H));assert aut==int(f['host_automorphism_orders'][h])
        atlas_orbits.append(5040//aut)
        for j,s in enumerate(specs):
            e=mask_edges(s['edges']);ne=mask_edges(s['nonedges'])
            total=int(np.count_nonzero(((rel&e)==e)&((rel&ne)==0)))
            mult=math.factorial(7-s['vertices']);assert total%mult==0
            assert total//mult==int(p['pattern_counts'][h,j]),(h,s['name'])
        first5=table5[submask(rel,list(range(5)))];lastedge=(rel>>BITS7[(5,6)])&1
        counts=np.bincount(first5,minlength=34)
        edgecounts=np.bincount(first5[lastedge==1],minlength=34)
        assert np.all(counts%240==0) and np.all(edgecounts%240==0)
        assert np.array_equal(counts//240,p['fixed_density_induced_counts'][h])
        assert np.array_equal(edgecounts//240,p['fixed_density_complement_edge_counts'][h])
        for name,r,n,re,rall,lookup,dim in prepared:
            valid=rel[(rel&rall)==re]
            a=lookup[submask(valid,list(range(n)))]
            b=lookup[submask(valid,list(range(r))+list(range(n,7)))]
            assert np.all(a>=0) and np.all(b>=0)
            counts=np.bincount(a*dim+b,minlength=dim*dim).reshape(dim,dim)
            multiplicity=math.factorial(n-r)**2
            assert np.all(counts%multiplicity==0)
            assert np.array_equal(counts//multiplicity,f['C_'+name][h]),(h,name)
        if (h+1)%200==0:print(f'Independently recounted {h+1}/1044 hosts',flush=True)
    assert sum(atlas_orbits)==2**21
    for e in range(22):
        assert sum(n for H,n in zip(hosts,atlas_orbits) if int(H).bit_count()==e)==math.comb(21,e)
    # Reconstruct the common-denominator columns from the independently checked
    # primitive counts, without using the generator's column arithmetic.
    D=int(p['common_denominator']);names=p['pattern_names'].tolist()
    columns={}
    for column in meta['columns']:
        name,terms=column['name'],column['terms']
        coeff=[Fraction(terms.get(k,'0'))/int(p['pattern_denominators'][i]) for i,k in enumerate(names)]
        L=math.lcm(D,*(c.denominator for c in coeff))
        raw=p['pattern_counts'].astype(object)@np.array([int(c*L) for c in coeff],dtype=object)
        assert all(int(v)%(L//D)==0 for v in raw)
        columns[name]=raw//(L//D)
    assert p['free_names'].tolist()[:3]==['Phi1','Phi2','Phi3']
    for i,name in enumerate(['Phi1','Phi2','Phi3']):assert np.array_equal(columns[name],p['free_numerators'][:,i])
    for i,name in enumerate(p['positive_names'].tolist()):assert np.array_equal(columns[name],p['positive_numerators'][:,i])
    assert D%3024==0
    fixed=(144*p['fixed_density_complement_edge_counts']-5*p['fixed_density_induced_counts'])*(D//3024)
    assert np.array_equal(fixed,p['free_numerators'][:,3:])
    tau=Fraction(5,663552);assert (tau*D).denominator==1
    assert np.array_equal(np.array([int(tau*D)]*1044,dtype=object)-columns['theta'],p['target_numerators'])
    return {'status':'verified_exact','hosts':1044,'labelled_graphs_covered':2**21,
            'full_relabelings':1044*5040,'primitive_patterns_per_host':len(specs),
            'flag_product_blocks':5,'all_fixed_density_columns':34,
            'all_free_columns':37,'all_positive_variational_columns':4,
            'method':'Independent full-permutation integer recount; no production generator imports',
            'mathematical_specification':semantic_check,
            'seconds':time.time()-started,
            'input_sha256':{name:hashlib.sha256((data/name).read_bytes()).hexdigest()
                            for name in ['pattern_columns.npz','flag_basis.npz','pattern_columns.json']}}

if __name__=='__main__':
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--data-dir',type=Path,default=ROOT/'certificates')
    ap.add_argument('--output',type=Path,default=ROOT/'results/combinatorial_input_verification.json')
    a=ap.parse_args();result=verify(a.data_dir)
    a.output.parent.mkdir(parents=True,exist_ok=True);tmp=a.output.with_suffix('.tmp')
    tmp.write_text(json.dumps(result,indent=2)+'\n');os.replace(tmp,a.output)
    print(json.dumps(result,indent=2))


==> anc/computations/src/verify_finite.py <==
#!/usr/bin/env python3
"""Run exact finite Clebsch checks; the global certificate is verified separately."""
from __future__ import annotations

import _bootstrap  # local CLI module paths only
import argparse, hashlib, json
from fractions import Fraction as F
from itertools import combinations, permutations
from pathlib import Path
from clebsch_core import *


def run() -> dict:
    if not __debug__:raise RuntimeError('Exact finite verification requires assertions enabled.')
    assert len(EDGES) == 40 and len(CYCLES) == 192 and len(PATHS) == 480
    assert all(a.bit_count() == 5 for a in ADJ)
    assert not any(edge(a, b) and edge(a, c) and edge(b, c) for a,b,c in combinations(range(16),3))
    vc = [sum(v in c for c in CYCLES) for v in range(16)]
    assert vc == [60] * 16
    pc = {(u,v):sum(u in c and v in c for c in CYCLES) for u,v in combinations(range(16),2)}
    assert all(n == (24 if edge(u,v) else 12) for (u,v),n in pc.items())
    generated = set()
    for v in range(16):
        for order in permutations(GENERATORS):
            w = v; path = [v]
            for a in order[:-1]:
                w ^= a; path.append(w)
            assert w ^ order[-1] == v
            assert len(set(path)) == 5
            generated.add(tuple(sorted(path)))
    assert generated == set(CYCLES)
    keep = [v for v in range(16) if v not in (0,1)]
    e14 = sum(edge(u,v) for u,v in combinations(keep,2))
    c14 = sum(is_induced_c5(vs,ADJ) for vs in combinations(keep,5))
    assert (e14,c14)==(31,96)
    assert 3125*c14*c14 - e14**5 == 170849
    assert 3125*192**2 * 8 == 9 * 40**5
    hessian=[]
    for u in range(16):
        row=[]
        for v in range(16):
            P2 = 0 if u==v else pc[tuple(sorted((u,v)))]
            E2 = int(edge(u,v))
            value = F(P2,192)-F(3600,192**2)-F(5,2)*(F(E2,40)-F(25,40**2))
            target = F(1-16*int(u==v),256)
            assert value == target
            row.append(str(value))
        hessian.append(row)
    # Independently check A^2=3I-2A+2J and a negative eigenvector.
    for u in range(16):
        for v in range(16):
            assert (ADJ[u]&ADJ[v]).bit_count() == 3*int(u==v)-2*int(edge(u,v))+2
    w=[(-1)**((u&7).bit_count()) for u in range(16)]
    assert sum(w)==0
    assert all(sum(w[v] for v in range(16) if edge(u,v)) == -3*w[u] for u in range(16))
    h=[(((-1)**((u&7).bit_count()))+((-1)**((u&11).bit_count())))//2 for u in range(16)]
    assert sum(h)==0 and sum(v*v for v in h)==8 and edge_quadratic(h)==-12
    return {'status':'PASS','scope':'finite identities only; global theorem NOT certified',
            'vertices':16,'edges':40,'pentagons':192,'induced_P4s':480,
            'independent_generator_enumeration':True,'vertex_counts':vc,
            'hessian_entries_checked':256,'hessian':hessian,
            '14_vertex_example':{'edges':e14,'pentagons':c14,'integer_violation':170849},
            'lambda_minus12_witness':h}


if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--out',type=Path,default=Path('results/finite_checks.json'))
    args=ap.parse_args(); result=run();args.out.parent.mkdir(parents=True,exist_ok=True)
    args.out.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k!='hessian'},indent=2))


==> anc/computations/src/verify_foundation_identities.py <==
#!/usr/bin/env python3
"""Independent exact-rational checks of the analytic/certificate interface.

This imports no production counting or verification code.  It compares direct
finite-measure integral formulas and their derivatives with the declared pattern
specifications on two explicitly fractional step graphons.  The general analytic
proof is not formalized by these finite checks, nor are the 1044 certificate rows
reverified here.  Run from any directory with Python 3 (standard library only).
"""

import _bootstrap  # local CLI module paths only

from collections import Counter
from datetime import datetime, timezone
from fractions import Fraction as F
from hashlib import sha256
from itertools import combinations, product
import json
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
CYCLE = ((0, 1), (1, 2), (2, 3), (3, 4), (0, 4))
CHORDS = tuple(p for p in combinations(range(5), 2) if p not in CYCLE)


def mul(values):
    result = F(1)
    for value in values:
        result *= value
    return result


def require(condition, label):
    if not condition:
        raise AssertionError(label)


def pattern_density(w, masses, order, edges, nonedges=()):
    result = F(0)
    for a in product(range(len(masses)), repeat=order):
        result += (
            mul(masses[i] for i in a)
            * mul(w[a[i]][a[j]] for i, j in edges)
            * mul(1 - w[a[i]][a[j]] for i, j in nonedges)
        )
    return result


def profile_link(w, masses, f):
    result = F(0)
    for a, b, c, d in product(range(len(masses)), repeat=4):
        result += (
            masses[a] * masses[b] * masses[c] * masses[d]
            * w[a][b] * w[b][c] * w[c][d]
            * (1 - w[a][c]) * (1 - w[a][d]) * (1 - w[b][d])
            * f[a] * f[d] * (1 - f[b]) * (1 - f[c])
        )
    return result / 2


def completion_kernels(w, masses):
    n = len(masses)
    aa = [[F(0) for _ in range(n)] for _ in range(n)]
    bb = [[F(0) for _ in range(n)] for _ in range(n)]
    for x, y, a, b, c in product(range(n), repeat=5):
        wt = masses[a] * masses[b] * masses[c]
        aa[x][y] += (
            wt * w[x][a] * w[a][b] * w[b][c] * w[c][y]
            * (1 - w[x][b]) * (1 - w[x][c])
            * (1 - w[y][a]) * (1 - w[y][b]) * (1 - w[a][c])
        )
        bb[x][y] += (
            wt * w[x][a] * w[a][y] * w[y][b] * w[b][c] * w[c][x]
            * (1 - w[x][b]) * (1 - w[a][b])
            * (1 - w[a][c]) * (1 - w[y][c])
        )
    return aa, bb


def check_case(w, masses, specs, columns):
    n = len(masses)
    counts = Counter()

    def same(left, right, label):
        require(left == right, label)
        counts[label.split(':')[0]] += 1

    require(sum(masses) == 1, 'probability masses')
    require(all(0 < w[i][j] < 1 and w[i][j] == w[j][i]
                for i, j in product(range(n), repeat=2)), 'fractional symmetric kernel')
    d = [sum(masses[j] * w[i][j] for j in range(n)) for i in range(n)]
    b = [sum(masses[j] * w[i][j] * d[j] for j in range(n)) for i in range(n)]
    codeg = [[sum(masses[k] * w[i][k] * w[j][k] for k in range(n))
              for j in range(n)] for i in range(n)]
    triangle = [sum(masses[j] * masses[k] * w[i][j] * w[i][k] * w[j][k]
                    for j, k in product(range(n), repeat=2)) for i in range(n)]
    links = [profile_link(w, masses, w[i]) for i in range(n)]
    aa, bb = completion_kernels(w, masses)
    edge = sum(masses[i] * d[i] for i in range(n)) / 2
    gradient = [F(0) for _ in range(n)]
    hessian = [[F(0) for _ in range(n)] for _ in range(n)]
    direction = [[F(i + j + 1, 13) * (-1 if (i + j) % 2 else 1)
                  for j in range(n)] for i in range(n)]
    pentagons = F(0)
    edge_derivative = F(0)
    for a in product(range(n), repeat=5):
        weights = mul(masses[i] for i in a)
        factors = ([w[a[i]][a[j]] for i, j in CYCLE]
                   + [1 - w[a[i]][a[j]] for i, j in CHORDS])
        changes = ([direction[a[i]][a[j]] for i, j in CYCLE]
                   + [-direction[a[i]][a[j]] for i, j in CHORDS])
        term = weights * mul(factors) / 10
        pentagons += term
        edge_derivative += term * sum(t / s for t, s in zip(changes, factors))
        multiplicity = Counter(a)
        for i in range(n):
            gradient[i] += term * multiplicity[i] / masses[i]
            for j in range(n):
                hessian[i][j] += (
                    term * multiplicity[i] * (multiplicity[j] - (i == j))
                    / (masses[i] * masses[j])
                )
    for i in range(n):
        same(gradient[i], links[i], 'vertex derivative: L')
        same(sum(masses[j] * w[i][j] * aa[i][j] for j in range(n)),
             2 * links[i], 'completion identity: integral WA')
        for j in range(n):
            same(hessian[i][j], w[i][j] * aa[i][j] + (1 - w[i][j]) * bb[i][j],
                 'vertex Hessian: WA+(1-W)B')
    same(edge_derivative,
         sum(masses[i] * masses[j] * (aa[i][j] - bb[i][j]) * direction[i][j]
             for i, j in product(range(n), repeat=2)) / 2,
         'edge derivative: half integral qH')

    # Independently select the terms containing exactly one new latent class.
    f = [F(i + 1, n + 5) for i in range(n)]
    enlarged = [row + [f[i]] for i, row in enumerate(w)] + [f + [F(0)]]
    insertion = F(0)
    for a in product(range(n + 1), repeat=5):
        if a.count(n) == 1:
            insertion += (
                mul(masses[i] for i in a if i != n)
                * mul(enlarged[a[i]][a[j]] for i, j in CYCLE)
                * mul(1 - enlarged[a[i]][a[j]] for i, j in CHORDS) / 10
            )
    same(insertion, profile_link(w, masses, f), 'profile insertion: first coefficient')

    raw = {s['name']: pattern_density(w, masses, s['vertices'], s['edges'], s['nonedges'])
           for s in specs}
    same(raw['p'], 2 * edge, 'pattern semantics: p')
    same(raw['theta'], 10 * pentagons, 'pattern semantics: theta')
    for j, multiplier in enumerate((d, [x * x for x in d], b), start=1):
        same(raw[f'L{j}'], 2 * sum(masses[i] * links[i] * multiplier[i] for i in range(n)),
             f'pattern semantics: L{j}')
        same(raw[f'B{j}'], sum(masses[i] * d[i] * multiplier[i] for i in range(n)),
             f'pattern semantics: B{j}')
    same(raw['L_triangle'], 2 * sum(masses[i] * links[i] * triangle[i] for i in range(n)),
         'pattern semantics: triangle link')
    same(raw['B_triangle'], sum(masses[i] * d[i] * triangle[i] for i in range(n)),
         'pattern semantics: triangle degree')
    removed = F(0)
    original_link = F(0)
    deleted_link = F(0)
    for u, v in product(range(n), repeat=2):
        root_weight = masses[u] * masses[v] * w[u][v]
        removed += root_weight * codeg[u][v] ** 2
        original_link += root_weight * codeg[u][v] * links[u]
        profile = [w[u][x] * (1 - w[v][x]) for x in range(n)]
        deleted_link += root_weight * codeg[u][v] * profile_link(w, masses, profile)
    same(raw['Ddel'], removed, 'pattern semantics: removed degree')
    same(raw['Jdel_Lg'] / 2, original_link, 'pattern semantics: profile Lg')
    same(sum(raw[f'Jdel_Lf{i}{j}'] for i, j in product((0, 1), repeat=2)) / 2,
         deleted_link, 'pattern semantics: fractional profile Lf expansion')
    same(raw['R0'] + raw['R1'], removed, 'pattern semantics: R0+R1')
    pstar, tau = F(5, 144), F(5, 663552)
    declared = {c['name']: sum(F(coefficient) * raw[name] for name, coefficient in c['terms'].items())
                for c in columns}
    same(declared['Jdel'], original_link - deleted_link - tau / (2 * pstar) * removed,
         'column semantics: Jdel')
    for variant in (0, 1):
        rr = F(0)
        ja = F(0)
        jb = F(0)
        for u, v in product(range(n), repeat=2):
            psi = sum(
                masses[x] * masses[y] * w[u][x] * w[v][x] * w[u][y] * w[v][y]
                * (w[x][y] if variant else 1 - w[x][y])
                for x, y in product(range(n), repeat=2)
            )
            weighted_psi = masses[u] * masses[v] * w[u][v] * psi
            rr += weighted_psi
            ja += weighted_psi * aa[u][v]
            jb += weighted_psi * bb[u][v]
        same(raw[f'R{variant}'], rr, 'pattern semantics: edge multiplier R')
        same(raw[f'J{variant}_A'], ja, 'pattern semantics: edge completion A')
        same(raw[f'J{variant}_B'], jb, 'pattern semantics: chord completion B')
        same(declared[f'Ji{variant}'], ja - jb - tau / (2 * pstar) * rr,
             'column semantics: Ji')

    # These illustrative inequality checks do not assert that the fixtures are maxima.
    for x in range(n):
        sx = sum(masses[u] * masses[v] * w[x][u] * (1 - w[x][v]) * w[u][v]
                 for u, v in product(range(n), repeat=2))
        eout = sum(masses[u] * masses[v] * (1 - w[x][u]) * (1 - w[x][v]) * w[u][v]
                   for u, v in product(range(n), repeat=2)) / 2
        same(eout, edge - (b[x] + sx) / 2, 'link identity: Eout')
        require(links[x] <= d[x] ** 2 * eout / 4 <= edge * d[x] ** 2 / 4,
                'universal link bound')
        require(links[x] <= sx ** 2 / 2, 'second universal link bound')
        counts['illustrative link inequalities'] += 2
    path = pattern_density(w, masses, 4, ((0, 1), (1, 2), (2, 3)),
                           ((0, 2), (0, 3), (1, 3)))
    require(path <= edge ** 2, 'induced P4 <= E squared')
    counts['illustrative path inequality'] += 1
    return {'types': n, 'masses': list(map(str, masses)),
            'kernel': [[str(t) for t in row] for row in w],
            'checks': dict(counts), 'checks_total': sum(counts.values())}


def main():
    if not __debug__:
        raise RuntimeError('Foundation checks refuse Python -O, -OO, or PYTHONOPTIMIZE.')
    pattern_path = ROOT / 'certificates/pattern_columns.json'
    certificate_path = ROOT / 'certificates/all_graph_exact_certificate.json'
    metadata = json.loads(pattern_path.read_text())
    for s in metadata['patterns']:
        edges, nonedges = list(map(tuple, s['edges'])), list(map(tuple, s['nonedges']))
        require(len(set(edges)) == len(edges) and len(set(nonedges)) == len(nonedges),
                'no repeated formal edge variable')
        require(not set(edges).intersection(nonedges), 'no conflicting edge requirements')
    fixtures = [
        ([[F(1, 5), F(2, 3)], [F(2, 3), F(3, 7)]], [F(2, 5), F(3, 5)]),
        ([[F(1, 4), F(2, 5), F(5, 7)],
          [F(2, 5), F(3, 8), F(1, 6)],
          [F(5, 7), F(1, 6), F(4, 9)]], [F(1, 6), F(1, 3), F(1, 2)]),
    ]
    cases = [check_case(w, masses, metadata['patterns'], metadata['columns'])
             for w, masses in fixtures]
    certificate = json.loads(certificate_path.read_text())
    lambdas = [F(row['coefficient']) for row in certificate['free_columns'][:3]]
    require(-F(1157, 10) < lambdas[0] < 0, 'lambda1 bound')
    require(lambdas[2] < 0 and lambdas[1] + lambdas[2] > 310, 'lambda2+lambda3 bounds')
    conservative_slope = 1 - F(5, 144) * F(1157, 10) ** 2 / (4 * 310)
    require(conservative_slope == F(2232551, 3571200) > F(5, 8), 'uniform slope')
    require(F(192) ** 2 / F(40) ** 5 == F(9, 25000), 'Clebsch sharp constant squared')
    require(F(5) ** 5 * F(9, 25000) == F(9, 8), 'R constant squared')
    require(F(16, 1000) * F(9, 8) == F(9, 500) > F(1, 80), 'initial density padding')
    require(F(80, 16 ** 2) / 9 == F(5, 144), 'reference edge density')
    require(F(1920, 16 ** 5) / 243 == F(5, 663552), 'reference pentagon density')
    require(F(5, 663552) / (2 * F(5, 144)) == F(1, 9216), 'reference kappa')
    p0, codegree = F(5, 16), F(1, 8)
    require((p0 ** 2 - (1 - p0) * codegree) / (p0 - codegree) == F(1, 16),
            'twin class mass')
    require(F(5, 144) / F(5, 48) == F(1, 3), 'active mass at reference density')
    require(11 ** 2 * 10 < 75 ** 2 * 2, 'strict active-density comparison')
    output = {
        'schema': 'referee-foundations-exact-interface-checks-v1',
        'status': 'verified_exact_finite_checks',
        'created_utc': datetime.now(timezone.utc).isoformat(),
        'scope': 'Derivative normalizations, fractional pattern semantics, and scalar constants',
        'limitations': [
            'Finite fixtures do not replace the general analytic proofs.',
            'This script does not reverify the full certificate rows or formalize measure theory.',
            'No maximality or variational sign assertion is made about the fractional fixtures.',
        ],
        'production_modules_imported': [],
        'cases': cases,
        'cases_checks_total': sum(case['checks_total'] for case in cases),
        'multilinear_pattern_specifications': len(metadata['patterns']),
        'conservative_slope': str(conservative_slope),
        'constant_checks': 12,
        'input_sha256': {str(p.relative_to(ROOT)): sha256(p.read_bytes()).hexdigest()
                         for p in (pattern_path, certificate_path)},
    }
    destination = ROOT / 'audit/foundation_identities.json'
    destination.write_text(json.dumps(output, indent=2) + '\n')
    print(json.dumps({'status': output['status'], 'fixture_checks': output['cases_checks_total'],
                      'constant_checks': output['constant_checks'],
                      'output': str(destination)}))


if __name__ == '__main__':
    main()


==> anc/computations/src/verify_manuscript_build.py <==
#!/usr/bin/env python3
"""Compile both flattened sources and compare every page with the modular PDFs.

This checks distributable LaTeX completeness and rendered text agreement. It
does not replace visual inspection or certify the mathematics in the prose.
Requires latexmk/pdflatex and Poppler's pdfinfo and pdftotext, no Python packages.
"""

import _bootstrap  # local CLI module paths only
import argparse
import hashlib
import json
from pathlib import Path
import re
import shutil
import subprocess
import tempfile
from latex_toolchain import latexmk_command

ROOT = Path(__file__).resolve().parents[1]


def page_text(path):
    result = subprocess.run(['pdftotext', '-layout', '-enc', 'UTF-8', str(path), '-'],
                            capture_output=True, text=True, encoding='utf-8', check=True)
    if result.stderr.strip():
        raise RuntimeError(f'{path.name}: PDF text extraction reported {result.stderr}')
    pages = result.stdout.split('\f')
    if pages and not pages[-1].strip():
        pages.pop()
    return [' '.join(page.split()) for page in pages]


def verify():
    records = []
    source = ROOT / 'paper'
    for modular, flat in (('main', 'Induced_pentagons_full_source'),
                          ('submission', 'Induced_pentagons_submission')):
        expected = page_text(source / (modular + '.pdf'))
        with tempfile.TemporaryDirectory(prefix='pentagon-flat-') as name:
            work = Path(name)
            shutil.copy2(source / (flat + '.tex'), work / (flat + '.tex'))
            shutil.copytree(source / 'figures', work / 'figures')
            # The flattened source contains its bibliography. These supporting
            # files are copied only for optional user-specified style packages.
            for suffix in ('.bst', '.sty', '.cls'):
                for path in source.glob('*' + suffix):
                    shutil.copy2(path, work / path.name)
            result = subprocess.run(latexmk_command(flat + '.tex', bibliography=False), cwd=work,
                                    capture_output=True, text=True, encoding='utf-8', errors='replace')
            if result.returncode:
                raise RuntimeError(f'{flat}: independent flattened compile failed\n{result.stdout[-6000:]}')
            log = (work / (flat + '.log')).read_text(errors='replace')
            for bad in ('Overfull', 'undefined references', 'Citation `', 'LaTeX Error:'):
                if bad in log:
                    raise RuntimeError(f'{flat}: final compiler log contains {bad!r}')
            pdf = work / (flat + '.pdf')
            info = subprocess.run(['pdfinfo', str(pdf)], capture_output=True, text=True, check=True)
            if info.stderr.strip():
                raise RuntimeError(f'{flat}: invalid PDF structure: {info.stderr}')
            actual = page_text(pdf)
            if actual != expected:
                mismatches = [i + 1 for i in range(max(len(actual), len(expected)))
                              if i >= len(actual) or i >= len(expected) or actual[i] != expected[i]]
                raise RuntimeError(f'{flat}: flattened/modular text differs on pages {mismatches}')
            records.append({'edition': flat, 'pages': len(actual), 'compile_status': 'PASS',
                            'normalized_page_text_equals_modular_build': True,
                            'flattened_tex_sha256': hashlib.sha256((source / (flat + '.tex')).read_bytes()).hexdigest(),
                            'modular_pdf_sha256': hashlib.sha256((source / (modular + '.pdf')).read_bytes()).hexdigest()})
    return {'status': 'PASS', 'scope': 'Independent compilability and exact pagewise normalized text agreement; mathematical arguments and visual layout require their separate reviews.',
            'editions': records}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=ROOT / 'audit' / 'flattened_source_verification.json')
    args = parser.parse_args()
    result = verify()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/computations/src/verify_offset_polynomials.py <==
#!/usr/bin/env python3
"""Independent arithmetic checks; no external dependencies.

This is an audit companion, not part of the production verification pipeline.
It independently enumerates all labeled exceptional graphs for |j| <= 2,
then compares their canonical images with the optimized production generator.
Its literal polynomial implementation checks EVERY production presentation.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import json
import sys
from collections import Counter
from itertools import combinations, permutations, product
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))
import verify_offsets as production
from clebsch_core import construction_polynomial

GENERATORS = {1, 2, 4, 8, 15}
TYPES = tuple(range(-1, 16))
ZERO = (0,) * 16


def adjacent(a, b):
    return a >= 0 and b >= 0 and (a ^ b) in GENERATORS


def qform(h):
    return sum(h[a] * h[b] for a, b in combinations(range(16), 2)
               if (a ^ b) in GENERATORS)


def deviations(v):
    if v == 0:
        yield ZERO
    elif v == 2:
        for a, b in permutations(range(16), 2):
            h = [0] * 16
            h[a], h[b] = 1, -1
            yield tuple(h)
    elif v == 4:
        for support in combinations(range(16), 4):
            for positive in combinations(support, 2):
                h = [0] * 16
                for a in support:
                    h[a] = 1 if a in positive else -1
                yield tuple(h)
    else:
        raise ValueError(v)


def statistics(types, flips):
    additions = deletions = nonneighbor_additions = 0
    for a, b in flips:
        ta, tb = types[a], types[b]
        if adjacent(ta, tb):
            deletions += 1
        else:
            additions += 1
            if ta >= 0 and tb >= 0 and ta != tb:
                nonneighbor_additions += 1
    return additions, deletions, nonneighbor_additions


def canonical(h, types, flips):
    images = []
    for order in permutations(range(len(types))):
        inverse = {old: new for new, old in enumerate(order)}
        new_pairs = tuple(sorted(tuple(sorted((inverse[a], inverse[b])))
                                 for a, b in flips))
        images.append((tuple(types[old] for old in order), new_pairs))
    return (h, *min(images))


def labeled_modifications(t):
    if t == 0:
        yield (), (), (0, 0, 0)
        return
    for s in range(2, 2 * t + 1):
        for flips in combinations(tuple(combinations(range(s), 2)), t):
            if set(x for pair in flips for x in pair) != set(range(s)):
                continue
            for types in product(TYPES, repeat=s):
                yield types, flips, statistics(types, flips)


def literal_polynomial(h, types, flips):
    """All five-subsets of X plus one formal representative per old type.

    This implementation neither calls the production delta routine nor its
    separately implemented equation-(75) routine.
    """
    labels = types + tuple(range(16))
    s = len(types)
    rows = [0] * len(labels)
    flips = set(flips)
    for a, b in combinations(range(len(labels)), 2):
        if adjacent(labels[a], labels[b]) != ((a, b) in flips):
            rows[a] |= 1 << b
            rows[b] |= 1 << a
    exceptional = Counter(types)
    constants = [h[a] - exceptional[a] for a in range(16)]
    result = [0] * 6
    for chosen in combinations(range(len(labels)), 5):
        mask = sum(1 << a for a in chosen)
        if not all((rows[a] & mask).bit_count() == 2 for a in chosen):
            continue
        coeffs = [1]
        for a in chosen:
            if a < s:
                continue
            c = constants[a - s]
            coeffs = [c * coeffs[0]] + [c * coeffs[i] + coeffs[i - 1]
                                      for i in range(1, len(coeffs))] + [coeffs[-1]]
        for i, coefficient in enumerate(coeffs):
            result[i] += coefficient
    return tuple(result)


def profile_checks():
    rows = [sum(1 << b for b in range(16) if (a ^ b) in GENERATORS)
            for a in range(16)]
    paths = []
    endpoint_pairs = Counter()
    for chosen in combinations(range(16), 4):
        mask = sum(1 << a for a in chosen)
        degrees = [(rows[a] & mask).bit_count() for a in chosen]
        if sorted(degrees) != [1, 1, 2, 2]:
            continue
        endpoints = tuple(a for a, d in zip(chosen, degrees) if d == 1)
        internal = tuple(a for a, d in zip(chosen, degrees) if d == 2)
        endpoint_pairs[endpoints] += 1
        paths.append((sum(1 << a for a in endpoints),
                      sum(1 << a for a in internal)))
    maxima = [-1] * 17
    equality = []
    for mask in range(1 << 16):
        count = sum(mask & ends == ends and mask & mids == 0 for ends, mids in paths)
        maxima[mask.bit_count()] = max(maxima[mask.bit_count()], count)
        if count == 60:
            equality.append(mask)
    expected_equality = {rows[a] for a in range(16)} | {
        rows[a] | (1 << a) for a in range(16)}
    assert len(paths) == 480
    assert endpoint_pairs == Counter({(a, b): 6 for a, b in combinations(range(16), 2)
                                      if (a ^ b) not in GENERATORS})
    assert maxima == [0, 0, 6, 18, 36, 60, 60, 54, 48, 44, 42, 35, 25, 18, 12, 0, 0]
    assert set(equality) == expected_equality
    c5 = []
    pair_counts = Counter()
    vertex_counts = Counter()
    for chosen in combinations(range(16), 5):
        mask = sum(1 << a for a in chosen)
        if all((rows[a] & mask).bit_count() == 2 for a in chosen):
            c5.append(chosen)
            vertex_counts.update(chosen)
            pair_counts.update(combinations(chosen, 2))
    assert len(c5) == 192
    assert set(vertex_counts.values()) == {60}
    assert all(pair_counts[a, b] == (24 if (a ^ b) in GENERATORS else 12)
               for a, b in combinations(range(16), 2))
    response_checks = 0
    for a, b, present in product(TYPES, TYPES, (False, True)):
        extended = rows[:] + [0, 0]
        for root, typ in ((16, a), (17, b)):
            for old in range(16):
                if adjacent(typ, old):
                    extended[root] |= 1 << old
                    extended[old] |= 1 << root
        if present:
            extended[16] |= 1 << 17
            extended[17] |= 1 << 16
        completions = 0
        for old_vertices in combinations(range(16), 3):
            chosen = old_vertices + (16, 17)
            mask = sum(1 << u for u in chosen)
            completions += all((extended[u] & mask).bit_count() == 2 for u in chosen)
        expected = (0 if a < 0 or b < 0 or a == b else
                    (24 if present else 0) if adjacent(a, b) else
                    (6 if present else 12))
        assert completions == expected, (a, b, present, completions, expected)
        response_checks += 1
    return {"paths": len(paths), "boolean_profiles": 65536,
            "degreewise_maxima": maxima, "maximizers": len(equality),
            "c5_templates": len(c5), "pair_counts": "24 on edges; 12 on nonedges",
            "two_vertex_response_checks_including_isolated_types": response_checks,
            "status": "PASS"}


def main():
    if not __debug__:
        raise RuntimeError("Run this exact audit without Python optimization (-O/-OO).")
    report = {"scope": "Independent exhaustive coverage and every-presentation polynomial audit for |j|<=2; independent Boolean profile and Hessian input checks",
              "profiles": profile_checks(), "offsets": {}}
    print("Independent profile and template checks PASS", flush=True)
    modifications = {t: list(labeled_modifications(t)) for t in range(3)}
    for j in (-2, -1, 0, 1, 2):
        lam = 12 * abs(j)
        canonical_set = set()
        labeled_counts = Counter()
        for v in range(0, 2 * abs(j) + 1, 2):
            for t in range(abs(j) + 1):
                tn = (lam - 6 * v - 12 * t) // 6
                if not 0 <= tn <= t:
                    continue
                for h in deviations(v):
                    q = qform(h)
                    for types, flips, (plus, minus, actual_tn) in modifications[t]:
                        if actual_tn != tn or q + plus - minus != j:
                            continue
                        canonical_set.add(canonical(h, types, flips))
                        labeled_counts[f"V={v},T={t}"] += 1
        source = list(production.small_candidates(j))
        source_canonical = {canonical(*datum) for datum in source}
        assert len(source) == len(source_canonical), (j, "Duplicate optimized presentation")
        assert canonical_set == source_canonical, (j, "Coverage mismatch")
        branch_counts = Counter(f"V={sum(x*x for x in h)},T={len(flips)}"
                               for h, types, flips in source)
        polys = Counter()
        for index, (h, types, flips) in enumerate(source):
            own = literal_polynomial(h, types, flips)
            recorded = construction_polynomial(h, types, flips)
            assert own == recorded, (j, index, h, types, flips, own, recorded)
            assert own[5] == 192 and own[4] == 0 and own[3] == 12 * j - lam
            polys[own] += 1
        report["offsets"][str(j)] = {
            "fully_labeled_presentations": sum(labeled_counts.values()),
            "fully_labeled_branch_counts": dict(sorted(labeled_counts.items())),
            "canonical_presentations": len(canonical_set),
            "canonical_branch_counts": dict(sorted(branch_counts.items())),
            "independent_formula75_checks": len(source),
            "distinct_polynomials": len(polys),
            "polynomials": [{"ascending_coefficients": list(p), "multiplicity": n}
                            for p, n in sorted(polys.items())],
            "coverage_status": "PASS", "polynomial_status": "PASS"}
        print("j=", j, "fully labeled=", sum(labeled_counts.values()),
              "canonical=", len(canonical_set), "polynomials=", len(polys), "PASS", flush=True)
    report["status"] = "PASS"
    report["total_independent_polynomial_checks"] = sum(
        item["independent_formula75_checks"] for item in report["offsets"].values())
    report["offset_polynomial_records"] = sum(
        len(item["polynomials"]) for item in report["offsets"].values())
    report["globally_distinct_polynomials"] = len({
        tuple(polynomial["ascending_coefficients"])
        for item in report["offsets"].values() for polynomial in item["polynomials"]})
    output = ROOT / "audit" / "offset_polynomial_checks.json"
    output.write_text(json.dumps(report, indent=2) + "\n")
    print(output, flush=True)


if __name__ == "__main__":
    main()


==> anc/computations/src/verify_offsets.py <==
#!/usr/bin/env python3
"""Generate and independently check the fixed-offset data.

The default run exhausts all 6,496 small-offset presentations with labeled
Clebsch types (j=-2,-1,0,1,2). The elementary branch census in Section 14.1
proves the totals 5,460 and 882 for j=-2 and j=2, independently of the
polynomial computations.
Only automorphisms of the wrong-pair graph are quotiented out: the endpoints
of K2, the two leaf vertices of P3, and the endpoints/components of 2K2.
No Clebsch automorphism reduction is used. Every distinct polynomial is checked by an independent
implementation of (75), and, by default, by actual graphs at k=3,4.

For any other fixed integer, --j J implements the finite labeled enumeration
in Theorem 14.1 with no truncation. Its cost grows very rapidly with |J|.
This verifies finite candidate computations only. The supplied global
sharp-bound certificate and equality-span witnesses are checked separately
by verify_project.py. Eventual global optimality also uses the structural
proofs in the manuscript. No global extremality threshold k_0(J) is computed.

All arithmetic and all output coefficients are exact integers. No external
packages are required. Active types are 0..15; isolated type is -1.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
import json
from collections import Counter
from itertools import combinations, combinations_with_replacement, product
from math import isqrt
from pathlib import Path
from typing import Iterator, Sequence

from clebsch_core import (
    ADJ, EDGES, construct_graph, construction_polynomial,
    count_c5_by_paths, edge, edge_quadratic, evaluate,
)

ZERO = (0,) * 16
TYPES = tuple(range(-1, 16))
Datum = tuple[tuple[int, ...], tuple[int, ...], tuple[tuple[int, int], ...]]
EXPECTED_COUNTS = {-2: 5460, -1: 120, 0: 1, 1: 33, 2: 882}
FINITE_SCOPE = (
    'Exact finite candidate enumeration and construction counts. '
    'The supplied global sharp-bound certificate and equality-span '
    'witnesses are checked separately by verify_project.py; this enumeration '
    'does not itself check them. Eventual global extremality also uses the '
    'structural proofs in the manuscript.'
)


def certificate_context() -> dict:
    """Record availability and separate checking commands, not a proof verdict."""
    data_dir = Path(__file__).resolve().parents[1] / 'certificates'
    return {
        'global_certificate_available': (data_dir / 'all_graph_exact_certificate.json').is_file(),
        'global_certificate_checked_in_this_run': False,
        'global_certificate_verification_command': 'python3 src/rationalize_certificate.py --verify-only',
        'equality_span_verification_command': 'python3 src/generate_equality_spans.py --verify-only',
        'complete_verification_command': 'python3 src/verify_project.py',
    }


EXPECTED_POLYNOMIALS = {
    -2: {
        (0, 0, 0, -48, 0, 192), (0, 2, 0, -48, 0, 192),
        (0, 0, 6, -48, 0, 192), (0, 0, -6, -48, 0, 192),
        (0, 2, -2, -48, 0, 192), (0, 2, 2, -48, 0, 192),
        (0, 0, -2, -48, 0, 192), (0, 0, 2, -48, 0, 192),
    },
    -1: {(0, 0, 0, -24, 0, 192)},
    0: {(0, 0, 0, 0, 0, 192)},
    1: {(0, 0, 0, 0, 0, 192)},
    2: {(0, 0, 0, 0, 0, 192), (0, 0, 6, 0, 0, 192)},
}


def toggle_statistics(types: Sequence[int], flips: Sequence[tuple[int, int]]) -> tuple[int, int, int]:
    """Return numbers of additions, deletions, and nonneighbor additions."""
    plus = minus = tn = 0
    for u, v in flips:
        a, b = types[u], types[v]
        if a >= 0 and b >= 0 and edge(a, b):
            minus += 1
        else:
            plus += 1
            if a >= 0 and b >= 0 and a != b:
                tn += 1
    return plus, minus, tn


def valid_datum(j: int, h: tuple[int, ...], types: tuple[int, ...],
                flips: tuple[tuple[int, int], ...], lam: int | None = None) -> bool:
    """The two exact admissibility equations (74)."""
    if lam is None:
        if abs(j) > 2:
            raise ValueError('Lambda must be specified outside the small-offset family')
        lam = 12 * abs(j)
    plus, minus, tn = toggle_statistics(types, flips)
    return (sum(h) == 0 and edge_quadratic(h) + plus - minus == j
            and 6 * sum(a * a for a in h) + 12 * len(flips) + 6 * tn == lam)


def small_candidates(j: int) -> Iterator[Datum]:
    """Complete small-offset family, using the stated presentation convention."""
    if j not in (-2, -1, 0, 1, 2):
        raise ValueError('Small-offset enumeration requires -2 <= j <= 2')
    if j == 0:
        yield ZERO, (), ()
        return

    # V=0, T=|j|. For T=2 the wrong-pair graph is P3 or 2K2.
    if abs(j) == 1:
        for a, b in combinations_with_replacement(TYPES, 2):
            types, flips = (a, b), ((0, 1),)
            if valid_datum(j, ZERO, types, flips):
                yield ZERO, types, flips
    else:
        for a in TYPES:
            for b, c in combinations_with_replacement(TYPES, 2):
                types, flips = (a, b, c), ((0, 1), (0, 2))
                if valid_datum(j, ZERO, types, flips):
                    yield ZERO, types, flips
        pairs = list(combinations_with_replacement(TYPES, 2))
        for e1, e2 in combinations_with_replacement(pairs, 2):
            types, flips = (*e1, *e2), ((0, 1), (2, 3))
            if valid_datum(j, ZERO, types, flips):
                yield ZERO, types, flips

    # V=2: all 240 ordered e_u-e_v vectors; do not quotient Clebsch types.
    for u in range(16):
        for v in range(16):
            if u == v:
                continue
            h_list = [0] * 16
            h_list[u], h_list[v] = 1, -1
            h = tuple(h_list)
            if abs(j) == 1:
                if valid_datum(j, h, (), ()):
                    yield h, (), ()
            else:
                for a, b in combinations_with_replacement(TYPES, 2):
                    types, flips = (a, b), ((0, 1),)
                    if valid_datum(j, h, types, flips):
                        yield h, types, flips

    # V=4: two +1 entries and two -1 entries; T=0.
    if abs(j) == 2:
        for pos in combinations(range(16), 2):
            for neg in combinations((v for v in range(16) if v not in pos), 2):
                h_list = [0] * 16
                for v in pos:
                    h_list[v] = 1
                for v in neg:
                    h_list[v] = -1
                h = tuple(h_list)
                if valid_datum(j, h, (), ()):
                    yield h, (), ()


def lattice_vectors(bound: int, n: int = 16) -> Iterator[tuple[int, ...]]:
    """Exhaust every zero-sum integer vector of squared norm <= bound.

    The Cauchy--Schwarz pruning test is necessary, not heuristic. The final
    coordinate is forced by the sum, so no feasible vector is discarded.
    """
    if bound < 0 or n < 1:
        return
    h = [0] * n

    def rec(i: int, remain: int, total: int) -> Iterator[tuple[int, ...]]:
        if total * total > (n - i) * remain:
            return
        if i == n - 1:
            h[i] = -total
            if total * total <= remain:
                yield tuple(h)
            return
        for a in range(-isqrt(remain), isqrt(remain) + 1):
            h[i] = a
            yield from rec(i + 1, remain - a * a, total + a)

    yield from rec(0, bound, 0)


def lambda_exact(j: int) -> tuple[int, list[tuple[int, ...]]]:
    """Exact finite optimization (68); no floating-point eigenvalue tests."""
    best, witnesses = 12 * abs(j), []
    for h in lattice_vectors(2 * abs(j)):
        val = 6 * sum(a * a for a in h) + 12 * abs(j - edge_quadratic(h))
        if val < best:
            best, witnesses = val, []
        if val == best:
            witnesses.append(h)
    return best, witnesses


def general_candidates(j: int, lam: int) -> Iterator[Datum]:
    """Literal finite labeled enumeration of Theorem 14.1, for any fixed j.

    Duplicate isomorphic presentations are intentionally allowed. All F have
    no isolated exceptional vertices. Capacity is imposed later through an
    explicit k threshold. This route is complete but exponential and is not
    used for the source's small-offset count convention.
    """
    for h in lattice_vectors(2 * abs(j)):
        vnorm = sum(a * a for a in h)
        if 6 * vnorm > lam:
            continue
        delta = j - edge_quadratic(h)
        for t in range(min(abs(j), (lam - 6 * vnorm) // 12) + 1):
            remain = lam - 6 * vnorm - 12 * t
            if remain % 6:
                continue
            tn = remain // 6
            if tn > t or abs(delta) > t or (t + delta) % 2:
                continue
            plus, minus = (t + delta) // 2, (t - delta) // 2
            if tn > plus:
                continue
            if t == 0:
                if valid_datum(j, h, (), (), lam):
                    yield h, (), ()
                continue
            for s in range(2, 2 * t + 1):
                pairs = tuple(combinations(range(s), 2))
                for flips in combinations(pairs, t):
                    touched = {x for e in flips for x in e}
                    if len(touched) != s:
                        continue
                    for types in product(TYPES, repeat=s):
                        if toggle_statistics(types, flips) == (plus, minus, tn):
                            yield h, types, flips


def direct_formula75_polynomial(h: Sequence[int], types: Sequence[int],
                                flips: Sequence[tuple[int, int]]) -> tuple[int, ...]:
    """Independent literal implementation of (75), not the delta routine.

    It sums each induced five-set of exceptional representatives and distinct
    ordinary types once. Polynomial multiplication is implemented here anew.
    """
    s = len(types)
    all_types = tuple(types) + tuple(range(16))
    flip_set = {frozenset(e) for e in flips}
    adj = [0] * (s + 16)
    for u, v in combinations(range(s + 16), 2):
        a, b = all_types[u], all_types[v]
        present = a >= 0 and b >= 0 and ((a ^ b) in (1, 2, 4, 8, 15))
        if frozenset((u, v)) in flip_set:
            present = not present
        if present:
            adj[u] |= 1 << v
            adj[v] |= 1 << u
    exceptional_counts = Counter(types)
    total = [0] * 6
    for chosen in combinations(range(s + 16), 5):
        mask = sum(1 << u for u in chosen)
        if any((adj[u] & mask).bit_count() != 2 for u in chosen):
            continue
        term = [1]
        for u in chosen:
            if u < s:
                continue
            i = u - s
            constant = h[i] - exceptional_counts[i]
            nxt = [0] * (len(term) + 1)
            for d, coefficient in enumerate(term):
                nxt[d] += coefficient * constant
                nxt[d + 1] += coefficient
            term = nxt
        for d, coefficient in enumerate(term):
            total[d] += coefficient
    return tuple(total)


def feasibility_k(h: Sequence[int], types: Sequence[int]) -> int:
    """Only the explicit class-capacity threshold, NOT global extremality."""
    counts = Counter(types)
    return max(1, max(counts[i] - h[i] for i in range(16)))


def datum_dict(h: Sequence[int], types: Sequence[int], flips: Sequence[tuple[int, int]]) -> dict:
    plus, minus, tn = toggle_statistics(types, flips)
    return {
        'h': list(h), 'types': list(types), 'toggles': [list(e) for e in flips],
        'class_variance': sum(a * a for a in h),
        'edge_quadratic': edge_quadratic(h),
        'additions': plus, 'deletions': minus, 'nonneighbor_additions': tn,
        'capacity_threshold_k': feasibility_k(h, types),
    }


def run(out: Path, brute: bool = True, offsets: Sequence[int] = (-2, -1, 0, 1, 2),
        force_general: bool = False, include_presentations: bool = True) -> dict:
    if not __debug__:
        raise RuntimeError('Exact offset verification refuses Python -O, -OO, or PYTHONOPTIMIZE.')
    records, actual_records = {}, []
    total_candidates = 0
    for j in offsets:
        lam, lattice_witnesses = lambda_exact(j)
        small = abs(j) <= 2 and not force_general
        if abs(j) <= 2:
            assert lam == 12 * abs(j), (j, lam)
        candidates = small_candidates(j) if small else general_candidates(j, lam)
        bypoly: dict[tuple[int, ...], dict] = {}
        multiplicities: Counter[tuple[int, ...]] = Counter()
        branch_counts: Counter[str] = Counter()
        all_presentations = []
        n = 0
        for h, types, flips in candidates:
            n += 1
            assert valid_datum(j, h, types, flips, lam)
            p = construction_polynomial(h, types, flips)
            assert len(p) == 6 and p[5] == 192 and p[4] == 0
            assert p[3] == 12 * j - lam, (j, h, types, flips, p)
            multiplicities[p] += 1
            key = 'V=%d,T=%d' % (sum(a * a for a in h), len(flips))
            branch_counts[key] += 1
            d = datum_dict(h, types, flips)
            if p not in bypoly:
                bypoly[p] = d
            if include_presentations:
                all_presentations.append({'datum': d, 'polynomial': p})
        assert n and bypoly, (j, 'Empty candidate family')
        total_candidates += n
        if small:
            assert n == EXPECTED_COUNTS[j], (j, n)
            assert set(bypoly) == EXPECTED_POLYNOMIALS[j], (j, set(bypoly))
        sorted_polys = sorted(bypoly, key=lambda p: tuple(reversed(p)))
        best = sorted_polys[-1]
        pindex = {p: i for i, p in enumerate(sorted_polys)}
        for rec in all_presentations:
            rec['polynomial_index'] = pindex[rec.pop('polynomial')]
        polynomial_records = []
        for p in sorted_polys:
            d = bypoly[p]
            literal = direct_formula75_polynomial(d['h'], d['types'], d['toggles'])
            assert literal == p, (j, p, literal)
            polynomial_records.append({
                'ascending_coefficients': list(p),
                'presentation_count': multiplicities[p],
                'eventual_maximum_within_candidate_family': p == best,
                'witness': d, 'independent_formula75_check': 'PASS',
            })
            if brute:
                # The source small-offset witnesses have capacity <=3. For
                # arbitrary j, use two feasible k values and record them.
                base = max(3, d['capacity_threshold_k'])
                for k in (base, base + 1):
                    graph = construct_graph(k, d['h'], d['types'], d['toggles'])
                    edges = sum(row.bit_count() for row in graph) // 2
                    actual = count_c5_by_paths(graph)
                    predicted = evaluate(p, k)
                    assert edges == 40 * k * k + j, (j, k, edges)
                    assert actual == predicted, (j, p, k, actual, predicted)
                    actual_records.append({
                        'offset': j, 'polynomial_index': pindex[p], 'k': k,
                        'vertices': len(graph), 'edges': edges,
                        'induced_pentagons': actual, 'polynomial_value': predicted,
                        'status': 'PASS',
                    })
        records[str(j)] = {
            'lambda': lam,
            'lattice_minimizers': [list(h) for h in lattice_witnesses],
            'candidate_presentations_checked': n,
            'branch_counts': dict(sorted(branch_counts.items())),
            'distinct_polynomials': len(bypoly),
            'best_ascending_coefficients': list(best),
            'eventual_maximum_presentation_count': multiplicities[best],
            'polynomials': polynomial_records,
            'presentation_convention': (
                'Clebsch types labeled; quotient only K2 endpoint swap, P3 leaf swap, '
                'and 2K2 endpoint/component swaps' if small else
                'All exceptional vertices labeled; duplicate isomorphic presentations retained'
            ),
        }
        if include_presentations:
            records[str(j)]['presentations'] = all_presentations
        print('offset', j, 'candidates', n, 'distinct', len(bypoly),
              'lambda', lam, 'best', best, flush=True)
    offset_polynomial_records = sum(len(record['polynomials']) for record in records.values())
    globally_distinct_polynomials = len({
        tuple(polynomial['ascending_coefficients'])
        for record in records.values()
        for polynomial in record['polynomials']
    })
    result = {
        'schema': 'pentagon-fixed-offset-enumeration-v2',
        'status': 'PASS',
        'scope': FINITE_SCOPE,
        **certificate_context(),
        'global_extremality_threshold_computed': False,
        'coefficient_order': 'ascending: constant,k,k^2,k^3,k^4,k^5',
        'active_type_labels': '0..15 (F_2^4 bit masks)',
        'isolated_type_label': -1,
        'total_candidate_presentations_checked': total_candidates,
        'offset_polynomial_records': offset_polynomial_records,
        'globally_distinct_polynomials': globally_distinct_polynomials,
        'independent_methods': [
            'Exact delta-of-five-set polynomial over the original template',
            'Literal equation (75), independently coded, for each distinct polynomial',
            'Actual-graph induced-cycle traversal at two feasible k values for each distinct polynomial'
            if brute else 'Actual-graph checks skipped by explicit command-line option',
        ],
        'actual_graph_checks': len(actual_records),
        'actual_graph_k_values': sorted({r['k'] for r in actual_records}),
        'actual_graph_results': actual_records,
        'offsets': records,
    }
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(result, indent=2) + '\n', encoding='utf-8')
    return result


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out', type=Path,
                        default=Path('certificates/eventual_polynomials_small_offsets.json'))
    parser.add_argument('--j', type=int, nargs='+', help='Fixed integer offset(s); default -2 -1 0 1 2')
    parser.add_argument('--general', action='store_true',
                        help='Use the expensive fully labeled enumeration even for small offsets')
    parser.add_argument('--skip-actual-graphs', action='store_true')
    parser.add_argument('--summary-only', action='store_true',
                        help='Check every presentation, but omit the complete presentation list from JSON')
    args = parser.parse_args()
    result = run(args.out, not args.skip_actual_graphs,
                 tuple(dict.fromkeys(args.j)) if args.j is not None else (-2, -1, 0, 1, 2),
                 args.general, not args.summary_only)
    print('Total presentations:', result['total_candidate_presentations_checked'])
    print('Actual graph checks:', result['actual_graph_checks'])


==> anc/computations/src/verify_presentation_census.py <==
#!/usr/bin/env python3
"""Exact independent branch census for Section 14.1 (standard library only).

Derive the counts from the Cayley graph, not from the production candidate
iterator. Independently count four-vertex induced types and all balanced
signed four-point supports, then compare with the complete supplied records.
The stored global proof and polynomial verification have separate gates.
"""

import _bootstrap  # local CLI module paths only
from collections import Counter
from itertools import combinations, combinations_with_replacement
from math import comb
from pathlib import Path
import argparse, hashlib, json

ROOT=Path(__file__).resolve().parents[1]
GEN={1,2,4,8,15}
TYPES=tuple(range(-1,16))

def edge(a,b):
    return a>=0 and b>=0 and (a^b) in GEN

def check(condition,message):
    if not condition: raise ValueError(message)

def verify(data_dir=None):
    if not __debug__: raise RuntimeError('Run this exact census without -O or PYTHONOPTIMIZE.')
    data=Path(data_dir or ROOT/'certificates')
    neighbors={u:{v for v in range(16) if edge(u,v)} for u in range(16)}
    edges=[(u,v) for u,v in combinations(range(16),2) if edge(u,v)]
    check(len(edges)==40 and {len(x) for x in neighbors.values()}=={5},'Clebsch degrees/edges')
    check(all(len(neighbors[u]&neighbors[v])==(0 if edge(u,v) else 2)
              for u,v in combinations(range(16),2)),'Clebsch codegrees')
    for u,v in edges:
        other=set(range(16))-(neighbors[u]|neighbors[v])
        check(len(other)==6 and all(len(neighbors[w]&other)==1 for w in other),
              'Six common nonneighbors do not induce a three-edge matching')
    induced=Counter();signed=Counter();signed_shapes=Counter()
    for four in combinations(range(16),4):
        pairs=[(u,v) for u,v in combinations(four,2) if edge(u,v)]
        deg=sorted(sum(u in e for e in pairs) for u in four)
        shape=('2K2' if deg==[1,1,1,1] else 'P3+K1' if deg==[0,1,1,2] else 'other')
        induced[shape]+=1
        for positive in combinations(four,2):
            h={v:(1 if v in positive else -1) for v in four}
            q=sum(h[u]*h[v] for u,v in pairs)
            signed[q]+=1
            if q in (-2,2): signed_shapes[(q,shape)]+=1
    check(induced['2K2']==40*3//2==60,'Induced 2K2 count')
    p3s=[]
    for center in range(16):
        for leaves in combinations(neighbors[center],2):
            check(not edge(*leaves),'Triangle encountered')
            union=neighbors[center]|neighbors[leaves[0]]|neighbors[leaves[1]]
            check(len(union)==13,'P3 neighborhood union')
            p3s.append((center,leaves))
    check(len(p3s)==160 and induced['P3+K1']==160*3==480,'Induced P3+K1 count')
    check(signed[2]==2*60==120,'Positive signed support count')
    check(signed[-2]==4*60+2*480==1200,'Negative signed support count')
    check(signed_shapes[(2,'2K2')]==120 and signed_shapes[(2,'P3+K1')]==0
          and signed_shapes[(2,'other')]==0,'Positive Q support classification')
    check(signed_shapes[(-2,'2K2')]==240 and signed_shapes[(-2,'P3+K1')]==960
          and signed_shapes[(-2,'other')]==0,'Negative Q support classification')
    allowed_add=[(u,v) for u,v in combinations_with_replacement(TYPES,2)
                 if u==-1 or v==-1 or u==v]
    check(len(allowed_add)==33,'Allowed added-edge types')
    plus_incident=sum(1 for center in TYPES for a,b in combinations_with_replacement(TYPES,2)
                      if (center==-1 or a==-1 or center==a)
                      and (center==-1 or b==-1 or center==b))
    minus_incident=sum(1 for center in TYPES for a,b in combinations_with_replacement(TYPES,2)
                       if edge(center,a) and edge(center,b))
    check(plus_incident==comb(18,2)+16*comb(3,2)==201,'Incident additions')
    check(minus_incident==16*comb(6,2)==240,'Incident deletions')
    expected={
        '-2':{'V=0,T=2':comb(41,2)+minus_incident,'V=2,T=1':80*40,'V=4,T=0':signed[-2]},
        '-1':{'V=0,T=1':40,'V=2,T=0':80},
        '0':{'V=0,T=0':1},
        '1':{'V=0,T=1':33},
        '2':{'V=0,T=2':comb(34,2)+plus_incident,'V=4,T=0':signed[2]},
    }
    supplied=json.loads((data/'eventual_polynomials_small_offsets.json').read_text())
    check(set(supplied['offsets'])==set(expected),'Need all five supplied offsets')
    report={}
    for j,branch in expected.items():
        recorded=supplied['offsets'][j]
        observed=Counter()
        for row in recorded['presentations']:
            d=row['datum'];v=sum(a*a for a in d['h']);t=len(d['toggles'])
            observed[f'V={v},T={t}']+=1
        check(dict(observed)==branch==recorded['branch_counts'],f'Branch mismatch at offset {j}')
        check(sum(branch.values())==recorded['candidate_presentations_checked'],f'Total mismatch at {j}')
        report[j]={'branch_counts':branch,'total':sum(branch.values()),'status':'PASS'}
    check(sum(x['total'] for x in report.values())==6496,'Total census count')
    return {'schema':'induced-pentagons.presentation-census.v1','status':'PASS',
            'convention':'Clebsch types fixed; identify exceptional-vertex relabelings preserving the wrong-pair graph and types; no Clebsch automorphism quotient.',
            'induced_2K2':60,'induced_P3_plus_K1':480,'positive_Q2_supports':120,'negative_Q2_supports':1200,
            'V0_T2_additions':{'incident_isolated_center':153,'incident_active_center':48,'disjoint':561,'total':762},
            'V0_T2_deletions':{'incident':240,'disjoint':820,'total':1060},
            'offsets':report,'total_presentations':6496,
            'scope':'Exact branch cardinalities and record-level agreement; the main gate checks every polynomial and all global certificates separately.',
            'checker_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--output',type=Path,default=ROOT/'results/presentation_census.json')
    args=ap.parse_args();r=verify();args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(r,indent=2)+'\n');print(json.dumps(r,indent=2))
if __name__=='__main__':main()


==> anc/computations/src/verify_profile_envelope.py <==
#!/usr/bin/env python3
"""Compatibility entry point retaining the filename cited in the manuscript."""

import _bootstrap  # local CLI module paths only
from pathlib import Path
import runpy
runpy.run_path(str(Path(__file__).with_name('verify_profiles.py')),run_name='__main__')


==> anc/computations/src/verify_profiles.py <==
#!/usr/bin/env python3
"""Exhaust all 2^16 neighborhoods, using two independent loop organizations."""
from __future__ import annotations

import _bootstrap  # local CLI module paths only
import argparse, json, hashlib
from pathlib import Path
from clebsch_core import *


def run() -> dict:
    if not __debug__:raise RuntimeError('Exact profile verification requires assertions enabled.')
    counts=all_profile_counts()
    degree_max=[0]*17
    eq12=[];eq60=[]
    for mask,c in enumerate(counts):
        # Independent direct scan of the 480 induced paths.
        d=profile_count_direct(mask)
        assert c==d, (mask,c,d)
        degree=mask.bit_count()
        degree_max[degree]=max(degree_max[degree],c)
        assert c<=12*degree and 5*c<=12*degree**2 and c<=60
        if c==12*degree: eq12.append(mask)
        if c==60: eq60.append(mask)
    assert degree_max==[0,0,6,18,36,60,60,54,48,44,42,35,25,18,12,0,0]
    assert set(eq12)=={0,*ADJ}
    assert set(eq60)==set(ADJ)|{ADJ[u]|(1<<u) for u in range(16)}
    return {'status':'PASS','scope':'Boolean profile identities; multilinear extension follows analytically',
            'profiles_checked':65536,'paths':480,'degreewise_maxima':degree_max,
            'equality_c_equals_12d':eq12,'equality_c_equals_60':eq60,
            'counts_sha256':hashlib.sha256(bytes(counts)).hexdigest()}


if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--out',type=Path,default=Path('results/profile_checks.json'))
    args=ap.parse_args();r=run();args.out.parent.mkdir(parents=True,exist_ok=True)
    args.out.write_text(json.dumps(r,indent=2)+'\n');print(json.dumps(r,indent=2))


==> anc/computations/src/verify_project.py <==
#!/usr/bin/env python3
"""Recompute the complete finite verification chain, failing if proof data lack.

This command checks the computational dependencies of the manuscript. Its PASS is not a machine formalization of the analytic arguments.
Missing, malformed, or incorrect certificate data always return a nonzero code.
"""

import _bootstrap  # local CLI module paths only
from pathlib import Path
import argparse, hashlib, importlib.metadata, json, os, platform, sys, time, traceback
from release_integrity import VERIFIED_STATUS, fingerprints

ROOT=Path(__file__).resolve().parents[1]
CERTIFICATE_NAMES=[
    'all_graph_exact_certificate.json',
    'all_graph_path3_triangle_domination_span.json',
    'all_graph_tf_degree_codegree_spans.json',
]
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(0)

def installed_version(name):
    try: return importlib.metadata.version(name)
    except importlib.metadata.PackageNotFoundError:
        if name == 'python-flint': return None
        raise

def save(path,obj):
    path.parent.mkdir(parents=True,exist_ok=True);tmp=path.with_suffix(path.suffix+'.tmp')
    tmp.write_text(json.dumps(obj,indent=2)+'\n');os.replace(tmp,path)

def main():
    if not __debug__:
        raise RuntimeError('Exact verification requires assertions; run Python without -O and without PYTHONOPTIMIZE.')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=ROOT/'results/verification_manifest.json')
    a=parser.parse_args();started=time.time();data=ROOT/'certificates'
    initial_hashes=fingerprints(ROOT)
    report={'schema':'induced-pentagons.project-verification.v2',
            'scope':'Exact computational dependencies; analytic arguments are provided in the manuscript',
            'status':'incomplete','steps':{},'missing_certificates':[],
            'environment':{'python':platform.python_version(), 'implementation':platform.python_implementation(),
                           'assertions_enabled':__debug__,
                           'packages':{name:installed_version(name) for name in
                                       ('numpy','scipy','sympy','python-flint','networkx')}},
            'sha256_scope':'Source, exact data, canonical and flattened paper/PDFs, and documentation; hashes bind bytes, not a machine formalization of the text.'}
    def finish(code):
        report['elapsed_seconds']=time.time()-started
        report['sha256']=fingerprints(ROOT)
        if code==0 and report['sha256']!=initial_hashes:
            report['status']='failed'
            report['error']='A bound source, data, or manuscript file changed during verification. Rerun with a stable project.'
            code=1
        save(a.output,report);print(json.dumps(report,indent=2));return code
    report['missing_certificates']=[n for n in CERTIFICATE_NAMES if not (data/n).exists()]
    if report['missing_certificates']:
        report['reason']='The complete global computational proof cannot be checked until all three certificates exist.'
        return finish(2)
    try:
        from check_manuscript_inventory import build_inventory, render_guide
        inventory=build_inventory(ROOT)
        assert (ROOT/'blueprint/statements.json').read_text()==json.dumps(inventory,indent=2)+'\n', 'Stale manuscript inventory; review changes and run check_manuscript_inventory.py --write'
        assert (ROOT/'blueprint/proof_dependencies.txt').read_text()==render_guide(inventory), 'Stale proof dependency guide'
        report['steps']['manuscript_inventory']={'status':inventory['status'],'counts':inventory['counts'],
            'scope':'Statement/equation completeness and reference resolution, not automatic proof checking'}
        from verify_combinatorial_inputs import verify as verify_inputs
        report['steps']['independent_combinatorial_recount']=verify_inputs(data)
        save(a.output,report)
        from rationalize_certificate import verify_certificate
        report['steps']['global_certificate']=verify_certificate(data/CERTIFICATE_NAMES[0],data)
        from verify_certificate_independent import verify as independent_certificate
        report['steps']['independent_global_certificate']=independent_certificate(data/CERTIFICATE_NAMES[0],data)
        save(a.output,report)
        from generate_equality_spans import verify_spans
        report['steps']['equality_spans']=verify_spans(*(data/n for n in CERTIFICATE_NAMES),data_dir=data)
        from audit_equality_support import audit as support
        support_result=support(data/'graph_atlas_7.json',data/'equality_host_support.json')
        report['steps']['independent_equality_support']={k:support_result[k] for k in
            ('status','host_count','supported_host_count','excluded_host_count',
             'triangle_free_host_count','excluded_triangle_free_host_count','atlas_sha256','support_sha256')}
        from verify_finite import run as finite
        finite_result=finite()
        report['steps']['finite_clebsch']=finite_result
        from verify_profiles import run as profiles
        profile_result=profiles()
        report['steps']['all_boolean_profiles']=profile_result
        save(a.output,report)
        from verify_offsets import run as offsets
        computed=offsets(ROOT/'results/reverified_offset_enumeration.json',True,(-2,-1,0,1,2),False,True)
        report['steps']['fixed_offsets']={
            'status':computed['status'],'presentations':computed['total_candidate_presentations_checked'],
            'actual_graph_checks':computed['actual_graph_checks'],
            'offset_polynomial_records':computed['offset_polynomial_records'],
            'globally_distinct_polynomials':computed['globally_distinct_polynomials'],
            'offsets':{j:{k:r[k] for k in ['lambda','candidate_presentations_checked',
                                        'distinct_polynomials','best_ascending_coefficients']}
                       for j,r in computed['offsets'].items()}}
        from verify_presentation_census import verify as census
        report['steps']['elementary_presentation_census']=census(data)
        from verify_stored_artifacts import verify as stored
        report['steps']['published_artifact_consistency']=stored(data,finite_result,profile_result,computed)
        from verify_sharp_bound import verify as sharp_bound
        matched=sharp_bound(data)
        assert json.loads((ROOT/'results/sharp_bound_verification.json').read_text())==matched, 'Stored sharp-bound equality check differs from fresh computation'
        report['steps']['sharp_target_and_equality']={
            'status':matched['status'],'constants':matched['constants'],
            'squares_exactly_zero':matched['exact_zero_checks']['squares'],
            'conditional_integer_dot_products':matched['exact_zero_checks']['conditional_integer_dot_products'],
            'all_1044_slack_terms_zero':matched['exact_zero_checks']['all_1044_slack_terms_zero'],
            'slope':matched['slope'],'certificate_sha256':matched['certificate_sha256']}
        report['status']=VERIFIED_STATUS
        return finish(0)
    except Exception as exc:
        report['status']='failed';report['error']=f'{type(exc).__name__}: {exc}'
        report['traceback']=traceback.format_exc();return finish(1)

if __name__=='__main__':sys.exit(main())


==> anc/computations/src/verify_rejection_cases.py <==
#!/usr/bin/env python3
"""Regression checks at the proof-package trust boundaries.

Every corruption is made in a temporary copy. The delivered certificates and
data are never edited. These tests establish fail-closed behavior for concrete
failure modes; they neither replace the exact verifier nor prove its code free
of every possible bug.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

import argparse
from contextlib import contextmanager
from fractions import Fraction
import hashlib
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(0)


def run():
    if not __debug__:
        raise RuntimeError('The rejection tests require assertions and refuse optimized Python.')
    from rationalize_certificate import verify_certificate
    from verify_certificate_independent import verify as independent
    from generate_equality_spans import verify_spans
    from verify_combinatorial_inputs import verify as recount
    from verify_stored_artifacts import verify_structural_views, verify_finite_views, StoredArtifactMismatch
    from verify_finite import run as finite
    from verify_profiles import run as profiles
    from release_integrity import VERIFIED_STATUS, VerificationStateError, fingerprints, verify_current

    cases = []
    def reject(name, callback, errors=(AssertionError, ValueError), contains=None):
        try:
            callback()
        except errors as exc:
            if contains is not None and contains not in str(exc):
                raise RuntimeError(f'{name}: failed for an unexpected reason: {exc}') from exc
            cases.append({'case': name, 'status': 'rejected_as_required',
                          'exception_type': type(exc).__name__, 'detail': str(exc)[:350]})
        else:
            raise RuntimeError(f'{name}: a deliberately invalid input was accepted')

    with tempfile.TemporaryDirectory(prefix='pentagon-rejection-') as temporary:
        work = Path(temporary)
        data = work / 'certificates'
        data.mkdir()
        for path in (ROOT / 'certificates').iterdir():
            if path.is_file() and not path.name.startswith('symmetry_blocks'):
                shutil.copy2(path, data / path.name)
        cert = data / 'all_graph_exact_certificate.json'
        triangle = data / 'all_graph_path3_triangle_domination_span.json'
        degree = data / 'all_graph_tf_degree_codegree_spans.json'
        finite_result, profile_result = finite(), profiles()
        offsets = json.loads((data / 'eventual_polynomials_small_offsets.json').read_text())
        # Positive controls rule out a missing dependency or broken fixture as
        # the explanation for the intended rejection of a later mutation.
        verify_certificate(cert, data)
        independent(cert, data)
        verify_spans(cert, triangle, degree, data_dir=data)
        recount(data)
        verify_structural_views(data)
        verify_finite_views(data, finite_result, profile_result, offsets)

        @contextmanager
        def json_mutation(path, mutate):
            original = path.read_bytes()
            obj = json.loads(original)
            mutate(obj)
            path.write_text(json.dumps(obj) + '\n')
            try:
                yield
            finally:
                path.write_bytes(original)

        def bad_slack(obj):
            obj['slacks'][0]['coefficient'] = str(Fraction(obj['slacks'][0]['coefficient']) + 1)
        with json_mutation(cert, bad_slack):
            reject('main host identity: altered slack (primary checker)', lambda: verify_certificate(cert, data))
            reject('main host identity: altered slack (independent checker)', lambda: independent(cert, data))
        with json_mutation(cert, lambda x: x['squares'][0].update(coefficient='0')):
            reject('retained square must be strictly positive', lambda: verify_certificate(cert, data))
        with json_mutation(cert, lambda x: x.update(schema='unrecognized-proof-schema')):
            reject('main schema: primary checker', lambda: verify_certificate(cert, data))
            reject('main schema: independent checker', lambda: independent(cert, data))
        original = cert.read_bytes()
        try:
            cert.write_bytes(b'{"schema":"duplicate-key-must-be-rejected",' + original.lstrip()[1:])
            reject('duplicate JSON key: primary checker', lambda: verify_certificate(cert, data), errors=(ValueError,))
            reject('duplicate JSON key: independent checker', lambda: independent(cert, data), errors=(ValueError,))
        finally:
            cert.write_bytes(original)
        def float_coefficient(obj):
            next(item for item in obj['positive_columns'] if item['name']=='Ji0')['coefficient'] = 0.0
        with json_mutation(cert, float_coefficient):
            reject('binary float cannot replace an exact rational field: primary checker',
                   lambda: verify_certificate(cert, data), errors=(ValueError,))
            reject('binary float cannot replace an exact rational field: independent checker',
                   lambda: independent(cert, data), errors=(ValueError,))
        with json_mutation(triangle, lambda x: x.update(certificate_sha256='0' * 64)):
            reject('span witness binds its actual main certificate',
                   lambda: verify_spans(cert, triangle, degree, data_dir=data))
        with json_mutation(triangle, lambda x: x.pop('schema')):
            reject('triangle witness requires the declared schema',
                   lambda: verify_spans(cert, triangle, degree, data_dir=data))
        with json_mutation(degree, lambda x: x.update(schema='wrong-degree-schema')):
            reject('degree/codegree witness requires the declared schema',
                   lambda: verify_spans(cert, triangle, degree, data_dir=data))
        with json_mutation(triangle, lambda x: x['combination'][0].update(coefficient=1.0)):
            reject('span coefficients must be exact rational fields',
                   lambda: verify_spans(cert, triangle, degree, data_dir=data), errors=(ValueError,))
        with json_mutation(data / 'pattern_columns.json',
                           lambda x: x['patterns'][0].update(denominator=43)):
            reject('saved metadata cannot redefine a mathematical denominator', lambda: recount(data))
        pattern_path = data / 'pattern_columns.npz'
        original = pattern_path.read_bytes()
        with np.load(pattern_path, allow_pickle=False) as archive:
            arrays = {key: archive[key].copy() for key in archive.files}
        arrays['pattern_counts'][0, 0] += 1
        try:
            np.savez_compressed(pattern_path, **arrays)
            reject('independent recount detects an altered primitive integer count', lambda: recount(data))
        finally:
            pattern_path.write_bytes(original)
        with json_mutation(data / 'profile_envelope.json',
                           lambda x: x['counts_by_mask'].__setitem__(12345, x['counts_by_mask'][12345] + 1)):
            reject('published profile table must equal freshly checked values',
                   lambda: verify_finite_views(data, finite_result, profile_result, offsets),
                   errors=(StoredArtifactMismatch,), contains='profile_envelope.json.counts_by_mask[12345]')
        def corrupt_candidate(obj):
            record = obj['offsets']['-2']['presentations'][0]
            record['polynomial_index'] = (record['polynomial_index'] + 1) % 8
        with json_mutation(data / 'eventual_polynomials_small_offsets.json', corrupt_candidate):
            reject('every published candidate-to-polynomial mapping is bound',
                   lambda: verify_finite_views(data, finite_result, profile_result, offsets),
                   errors=(StoredArtifactMismatch,), contains='eventual_polynomials_small_offsets.json.offsets.-2.presentations[0]')
        def corrupt_polynomial(obj):
            obj['offsets']['-2']['polynomials'][0]['ascending_coefficients'][0] += 1
        with json_mutation(data / 'eventual_polynomials_small_offsets.json', corrupt_polynomial):
            reject('every published polynomial coefficient is bound, including nonwinners',
                   lambda: verify_finite_views(data, finite_result, profile_result, offsets),
                   errors=(StoredArtifactMismatch,), contains='eventual_polynomials_small_offsets.json.offsets.-2.polynomials[0]')
        with json_mutation(data / 'graph_atlas_7.json', lambda x: x['hosts'][0].update(mask=1)):
            reject('published atlas is bound to the recounted host order',
                   lambda: verify_structural_views(data), errors=(StoredArtifactMismatch, AssertionError))

        # The real driver's missing-file branch, in an isolated minimal tree.
        driver_root = work / 'missing-certificate-project'
        (driver_root / 'src').mkdir(parents=True)
        (driver_root / 'certificates').mkdir()
        for name in ('verify_project.py', 'release_integrity.py', '_bootstrap.py'):
            shutil.copy2(ROOT / 'src' / name, driver_root / 'src' / name)
        missing_report = driver_root / 'results' / 'verification_manifest.json'
        result = subprocess.run([sys.executable, str(driver_root / 'src' / 'verify_project.py')],
                                capture_output=True, text=True)
        record = json.loads(missing_report.read_text())
        if result.returncode != 2 or record['status'] != 'incomplete' or len(record['missing_certificates']) != 3:
            raise RuntimeError('Missing certificates did not produce the required nonzero incomplete result')
        cases.append({'case': 'missing exact certificates cannot yield a partial PASS',
                      'status': 'rejected_as_required', 'exit_code': result.returncode})

        # Fingerprint regression: the control represents a completed check;
        # its status alone must not survive subsequent changes or additions.
        integrity_root = work / 'integrity-fixture'
        (integrity_root / 'src').mkdir(parents=True)
        bound = integrity_root / 'src' / 'example.py'
        bound.write_text('original verified bytes\n')
        report = {'status': VERIFIED_STATUS, 'sha256': fingerprints(integrity_root)}
        verify_current(integrity_root, report)
        bound.write_text('modified after verification\n')
        reject('verified release refuses a changed bound source',
               lambda: verify_current(integrity_root, report), errors=(VerificationStateError,), contains='stale')
        bound.write_text('original verified bytes\n')
        (integrity_root / 'src' / 'new.py').write_text('unverified new source\n')
        reject('verified release refuses an unverified added source',
               lambda: verify_current(integrity_root, report), errors=(VerificationStateError,), contains='file set is stale')

        for optimization in ('-O', '-OO'):
            result = subprocess.run([sys.executable, optimization, str(ROOT / 'src' / 'verify_project.py')],
                                    capture_output=True, text=True)
            if result.returncode == 0 or 'requires assertions' not in result.stderr:
                raise RuntimeError(f'{optimization}: project verifier failed to reject disabled assertions')
            cases.append({'case': f'project verification refuses Python {optimization}',
                          'status': 'rejected_as_required', 'exit_code': result.returncode})
    return {'schema': 'induced-pentagons.rejection-regression.v1', 'status': 'PASS',
            'scope': 'Concrete corruption and stale-verdict rejection checks, with valid positive controls; no claim of exhaustive software verification.',
            'original_project_files_modified': False, 'positive_controls': 'all required valid-input checkers passed',
            'rejection_cases': len(cases), 'cases': cases,
            'checker_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=ROOT / 'audit' / 'rejection_cases.json')
    args = parser.parse_args()
    result = run()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    temporary = args.output.with_suffix('.pending.json')
    temporary.write_text(json.dumps(result, indent=2) + '\n')
    os.replace(temporary, args.output)
    print(json.dumps({k: result[k] for k in ('status', 'rejection_cases', 'original_project_files_modified')}, indent=2))


if __name__ == '__main__':
    main()


==> anc/computations/src/verify_sharp_bound.py <==
#!/usr/bin/env python3
"""Verify the sharp constant and every term on the Clebsch equality model.

This reruns both main-certificate implementations and the equality-span check.
Primitive host counts are independently checked by the complete project gate.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

from collections import Counter
from fractions import Fraction as Q
from hashlib import sha256
from itertools import combinations
from pathlib import Path
import argparse
import json

import numpy as np

from verification_json import exact_fraction, load_proof_json

ROOT = Path(__file__).resolve().parents[1]


def verify(data_dir=None):
    if not __debug__:
        raise RuntimeError('Sharp-bound verification refuses Python -O, -OO, or PYTHONOPTIMIZE.')
    data = Path(data_dir or ROOT / 'certificates')
    certificate = data / 'all_graph_exact_certificate.json'
    triangle = data / 'all_graph_path3_triangle_domination_span.json'
    degree = data / 'all_graph_tf_degree_codegree_spans.json'
    from rationalize_certificate import verify_certificate
    from verify_certificate_independent import verify as independent_certificate
    from generate_equality_spans import verify_spans
    from verify_stored_artifacts import verify_structural_views, _clebsch_pattern_count
    from audit_equality_support import audit as audit_support

    main = verify_certificate(certificate, data)
    second = independent_certificate(certificate, data)
    spans = verify_spans(certificate, triangle, degree, data)
    structural = verify_structural_views(data)
    support = audit_support(data / 'graph_atlas_7.json', data / 'equality_host_support.json')
    cert = load_proof_json(certificate)

    # Fresh graph construction, without importing clebsch_core or graph data.
    generators = {1, 2, 4, 8, 15}
    adjacency = [[int((u ^ v) in generators) for v in range(16)] for u in range(16)]
    edges = [(u, v) for u, v in combinations(range(16), 2) if adjacency[u][v]]
    pentagons = [s for s in combinations(range(16), 5)
                if all(sum(adjacency[u][v] for v in s) == 2 for u in s)]
    assert len(edges) == 40 and len(pentagons) == 192
    assert not any(adjacency[u][v] * adjacency[u][w] * adjacency[v][w]
                   for u, v, w in combinations(range(16), 3))
    active_atom, isolated_mass = Q(1, 48), Q(32, 48)
    assert 16 * active_atom + isolated_mass == 1
    E = len(edges) * active_atom ** 2
    C = len(pentagons) * active_atom ** 5
    p, theta = 2 * E, 10 * C
    assert p == Q(5, 144) == exact_fraction(cert['constants']['pstar'], 'pstar')
    assert theta == Q(5, 663552) == exact_fraction(cert['constants']['tau'], 'tau')
    c_squared = C ** 2 / E ** 5
    R_squared = 5 ** 5 * c_squared
    assert c_squared == Q(9, 25000) and R_squared == Q(9, 8)

    # Direct reference-model values of the same primitive integrals.
    metadata = load_proof_json(data / 'pattern_columns.json')
    primitive = {s['name']: Q(_clebsch_pattern_count(s), 48 ** s['vertices'])
                 for s in metadata['patterns']}
    assert primitive['p'] == p and primitive['theta'] == theta
    values = {column['name']: sum(exact_fraction(coefficient, column['name']) * primitive[name]
                                  for name, coefficient in column['terms'].items())
              for column in metadata['columns']}
    variational_names = ['Phi1', 'Phi2', 'Phi3', 'PhiTri', 'Ji0', 'Ji1', 'Jdel']
    assert all(values[name] == 0 for name in variational_names)
    # Independent graphon sampling gives p_F*t(K2)-pstar*p_F = p_F*(p-pstar).
    # Since p-pstar is exactly zero, all 34 density identities vanish without
    # needing a floating approximation to any of the probabilities p_F.
    assert p - Q(5, 144) == 0
    assert len(metadata['fixed_density']['graphs']) == 34

    with np.load(data / 'flag_basis.npz', allow_pickle=False) as archive:
        flags = {name: archive[name] for name in archive.files}
    by_block = Counter()
    dots = Counter()
    square_values = []
    for square in cert['squares']:
        name, vector = square['block'], square['vector']
        rows = flags['Q_' + name]
        if len(rows) == 0:
            assert name == 'triangle3'  # Its root event has probability zero.
        for row in rows:
            assert sum(int(a) * b for a, b in zip(row, vector)) == 0
            dots[name] += 1
        assert exact_fraction(square['coefficient'], square['id']) > 0
        by_block[name] += 1
        square_values.append({'id': square['id'], 'block': name,
                              'conditional_rows_checked': len(rows), 'value': '0',
                              'reason': 'all conditional dot products zero' if len(rows)
                                        else 'triangle root event has measure zero'})
    supported = support['supported_host_indices']
    assert len(supported) == 88
    slack_values = [exact_fraction(row['coefficient'], 'host slack') for row in cert['slacks']]
    assert all(slack_values[h] == 0 for h in supported)
    assert len(slack_values) == 1044 and all(value >= 0 for value in slack_values)

    free = {r['name']: exact_fraction(r['coefficient'], r['name']) for r in cert['free_columns']}
    positive = {r['name']: exact_fraction(r['coefficient'], r['name']) for r in cert['positive_columns']}
    lam1, lam2, lam3 = (free[f'Phi{i}'] for i in (1, 2, 3))
    assert -Q(1157, 10) < lam1 < 0 and lam3 < 0 and lam2 + lam3 > 310
    slope = 1 - p * lam1 ** 2 / (4 * (lam2 + lam3))
    displayed_slope_threshold = Q(2232551, 3571200)
    assert slope > displayed_slope_threshold > Q(5, 8)
    assert positive['PhiTri'] > 0 and positive['Jdel'] > 0
    assert positive['Ji0'] == positive['Ji1'] == 0
    model_slope = (1 + lam1 * primitive['B1'] + lam2 * primitive['B2'] + lam3 * primitive['B3']
                   + positive['PhiTri'] * primitive['B_triangle']
                   + (positive['Ji0'] * primitive['R0'] + positive['Ji1'] * primitive['R1']
                      + positive['Jdel'] * primitive['Ddel']) / (2 * p))
    assert model_slope > Q(5, 8)

    return {
        'schema':'induced-pentagons.sharp-bound-verification.v1', 'status':'PASS',
        'scope':'Exact sharp constant, sign conditions, and termwise equality-model checks.',
        'constants':{'pstar':str(p),'tau':str(theta),'C_reference':str(C),'E_reference':str(E),
                     'cstar_squared':str(c_squared),'Rstar_squared':str(R_squared),
                     'cstar':'3/(50*sqrt(10))','Rstar':'3/(2*sqrt(2))'},
        'exact_zero_checks':{'squares':len(square_values),'square_values':square_values,
                            'conditional_integer_dot_products':sum(dots.values()),
                            'supported_hosts':len(supported),
                            'all_1044_slack_terms_zero':all(slack_values[h]==0 for h in supported),
                            'variational_columns':len(variational_names),'density_identities':34},
        'slope':{'lambda1':str(lam1),'lambda2_plus_lambda3':str(lam2+lam3),
                 'uniform_lower_bound':str(slope),'displayed_threshold':str(displayed_slope_threshold),
                 'strictly_above_5_over_8':slope>Q(5,8),'equality_model_value':str(model_slope)},
        'called_verifications':{'primary_certificate':main['status'],'independent_certificate':second['status'],
                                'equality_spans':spans['status'],'structural_views':structural['status'],
                                'equality_support':support['status']},
        'certificate_sha256':sha256(certificate.read_bytes()).hexdigest(),
        'span_sha256':{path.name:sha256(path.read_bytes()).hexdigest() for path in (triangle,degree)},
        'checker_sha256':sha256(Path(__file__).read_bytes()).hexdigest(),
    }



if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data-dir', type=Path, default=ROOT / 'certificates')
    parser.add_argument('--output', type=Path, default=ROOT / 'results/sharp_bound_verification.json')
    args = parser.parse_args()
    result = verify(args.data_dir)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps({'status': result['status'], 'constants': result['constants'],
                      'squares_zero': result['exact_zero_checks']['squares'],
                      'supported_host_slacks_zero': result['exact_zero_checks']['supported_hosts'],
                      'slope': result['slope']}, indent=2))


==> anc/computations/src/verify_stability_inputs.py <==
#!/usr/bin/env python3
"""Independent finite checks for the stability referee review.

This program reconstructs the Clebsch graph directly from its five F_2^4
generators. It does not import the project's graph data, certificate, or
verification modules. Its output checks finite inputs, not the analytic
graphon stability theorem.
"""

from __future__ import annotations

import _bootstrap  # local CLI module paths only

from fractions import Fraction as Q
from hashlib import sha256
from itertools import combinations
from pathlib import Path
import json
import random


ROOT = Path(__file__).resolve().parents[1]
GEN = {1, 2, 4, 8, 15}
A = [[int((i ^ j) in GEN) for j in range(16)] for i in range(16)]
FULL = (1 << 16) - 1
NEIGHBORS = [sum(A[i][j] << j for j in range(16)) for i in range(16)]


def degree_list(vertices, adjacency):
    return [sum(adjacency(u, v) for v in vertices if v != u) for u in vertices]


def induced_c5(vertices, adjacency):
    # A simple graph on five vertices with all degrees two must be C_5.
    return len(vertices) == 5 and degree_list(vertices, adjacency) == [2] * 5


def main():
    if not __debug__:
        raise RuntimeError('Exact referee stability checks refuse Python -O, -OO, or PYTHONOPTIMIZE.')
    adjacency = lambda i, j: A[i][j]
    cycles = [s for s in combinations(range(16), 5) if induced_c5(s, adjacency)]
    paths = []
    for s in combinations(range(16), 4):
        deg = degree_list(s, adjacency)
        if sorted(deg) != [1, 1, 2, 2]:
            continue
        endpoints = tuple(s[i] for i, d in enumerate(deg) if d == 1)
        internal = tuple(s[i] for i, d in enumerate(deg) if d == 2)
        # The degree pattern alone could also describe a triangle and an
        # isolated vertex only if the isolated degree were zero; it is not.
        paths.append((endpoints, internal))

    c = [0] * (1 << 16)
    for endpoints, internal in paths:
        em = sum(1 << i for i in endpoints)
        im = sum(1 << i for i in internal)
        free = FULL ^ (em | im)
        sub = free
        while True:
            c[em | sub] += 1
            if not sub:
                break
            sub = (sub - 1) & free
    deficits = [12 * n.bit_count() - c[n] for n in range(1 << 16)]
    zero_masks = [n for n, d in enumerate(deficits) if d == 0]
    expected_zero_masks = sorted([0] + NEIGHBORS)
    assert min(deficits) == 0
    assert zero_masks == expected_zero_masks

    pair_counts = [[sum(i in s and j in s for s in cycles) if i != j else 0
                    for j in range(16)] for i in range(16)]
    vertex_counts = [sum(i in s for s in cycles) for i in range(16)]
    assert len(cycles) == 192
    assert set(vertex_counts) == {60}
    assert all(pair_counts[i][j] == (24 if A[i][j] else 12)
               for i in range(16) for j in range(16) if i != j)

    two_vertex = {}
    for label, i, j in [("equal", 0, 0), ("adjacent", 0, 1), ("nonadjacent", 0, 3)]:
        values = []
        for edge in [0, 1]:
            def extended(u, v):
                if u < 16 and v < 16:
                    return A[u][v]
                if {u, v} == {16, 17}:
                    return edge
                if u >= 16:
                    u, v = v, u
                return A[i if v == 16 else j][u]
            values.append(sum(induced_c5((16, 17) + old, extended)
                              for old in combinations(range(16), 3)))
        two_vertex[label] = values
    assert two_vertex == {"equal": [0, 0], "adjacent": [0, 24], "nonadjacent": [12, 6]}

    hessian = []
    for i in range(16):
        row = []
        for j in range(16):
            actual = (Q(pair_counts[i][j], 192) - Q(60 * 60, 192 ** 2)
                      - Q(5, 2) * (Q(A[i][j], 40) - Q(25, 40 ** 2)))
            expected = Q(1 - 16 * (i == j), 256)
            assert actual == expected
            row.append(str(actual))
        hessian.append(row)

    prototypes = [[Q((m >> i) & 1) for i in range(16)] for m in expected_zero_masks]
    profiles = []
    for proto in prototypes:
        for i in range(16):
            for t in [Q(1, 32), Q(1, 2)]:
                p = proto.copy()
                p[i] = (1 - t) * p[i] + t * (1 - p[i])
                profiles.append(p)
    rng = random.Random(20261027)
    profiles += [[Q(rng.randrange(17), 16) for _ in range(16)] for _ in range(64)]
    min_profile_margin = None
    for p in profiles:
        cp = sum(p[e[0]] * p[e[1]] * (1 - p[q[0]]) * (1 - p[q[1]])
                 for e, q in paths)
        lhs = 12 * sum(p) - cp
        distance = min(sum(abs(x - y) for x, y in zip(p, r)) for r in prototypes)
        margin = lhs - distance / 272
        assert margin >= 0
        min_profile_margin = margin if min_profile_margin is None else min(min_profile_margin, margin)

    # The row-separation and rounding constants used in Sections 8 and 9.
    distances = sorted({(x ^ y).bit_count() for x, y in combinations(expected_zero_masks, 2)})
    assert distances == [5, 6, 10]
    assert 1 + Q(140, 1) / Q(5, 32) == 897

    # Exact integer-offset arithmetic checks, including negative offsets.
    psi_trials = 0
    for k in range(1, 101):
        trial_offsets = {k * 5 // 2, -1, 0, 1}
        for j in trial_offsets:
            m = 40 * k * k + j
            def energy(n):
                r = n % 16
                return abs(Q(m) - Q(5 * n * n, 32)) + Q(r * (16 - r), 16)
            values = [energy(n) for n in range(16 * k + 17)]
            assert min(values) == abs(j)
            assert values.index(min(values)) == 16 * k
            psi_trials += 1

    source_files = ["paper/sections06-10.tex", "paper/appendixA.tex",
                    "paper/sections01-05.tex"]
    result = {
        "status": "PASS",
        "scope": "Independent exact finite checks only; not a machine verification of analytic stability.",
        "construction": "Vertices 0,...,15, adjacency iff xor is in {1,2,4,8,15}.",
        "induced_pentagons": len(cycles),
        "induced_P4s": len(paths),
        "boolean_profiles_checked": len(deficits),
        "boolean_profile_zero_masks": zero_masks,
        "minimum_positive_boolean_profile_deficit": min(d for d in deficits if d > 0),
        "two_vertex_completion_counts_absent_present": two_vertex,
        "log_ratio_hessian_exact_entries_checked": 256,
        "fractional_profiles_checked_exactly": len(profiles),
        "minimum_sampled_fractional_profile_margin": str(min_profile_margin),
        "prototype_Hamming_distances": distances,
        "balanced_rounding_constant": 897,
        "arithmetic_psi_trials": psi_trials,
        "source_sha256": {f: sha256((ROOT / f).read_bytes()).hexdigest() for f in source_files},
        "checker_sha256": sha256(Path(__file__).read_bytes()).hexdigest(),
    }
    out = ROOT / "audit/stability_input_checks.json"
    out.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/computations/src/verify_stored_artifacts.py <==
#!/usr/bin/env python3
"""Bind the published data views to independently checked computations.

The project driver first independently recounts the integer flag and pattern
arrays. This module then compares EVERY field of the published atlas, flag,
pattern, finite-Clebsch, profile, and small-offset views to that verified data
or to fresh finite results supplied by the caller. It additionally reconstructs
all conditional equality-model rows and their exact kernel bases.

No production generator is imported. The finite Clebsch objects/functions are
the same independently checked objects used by verify_finite/verify_profiles.
Float arrays are checked only as redundant discovery caches; no floating-point
value is used to establish a combinatorial or rational identity.
"""
from __future__ import annotations

import _bootstrap  # local CLI module paths only

from fractions import Fraction
from hashlib import sha256
from itertools import combinations, permutations, product
from math import comb, factorial, gcd, lcm
from pathlib import Path
import argparse
import json

import numpy as np
import sympy as sp


ROOT = Path(__file__).resolve().parents[1]
PSTAR = Fraction(5, 144)
TAU = Fraction(5, 663552)
KAPPA = TAU / (2 * PSTAR)
MASK_CONVENTION = 'lexicographic pairs (i,j), 0<=i<j<n; bit0=(0,1)'
GENERATORS = (1, 2, 4, 8, 15)
BLOCKS = (
    ('one_root', 1, 4, (), 20),
    ('independent3', 3, 5, (), 72),
    ('edge_isolate', 3, 5, ((0, 1),), 72),
    ('path3', 3, 5, ((0, 1), (1, 2)), 72),
    ('triangle3', 3, 5, ((0, 1), (0, 2), (1, 2)), 72),
)


class StoredArtifactMismatch(ValueError):
    """A published view disagrees with the verified value at a named path."""


def _guard():
    if not __debug__:
        raise RuntimeError('Exact stored-artifact verification refuses Python -O, -OO, or PYTHONOPTIMIZE.')


def _plain(value):
    if isinstance(value, np.ndarray):
        return _plain(value.tolist())
    if isinstance(value, np.generic):
        return value.item()
    if isinstance(value, (list, tuple)):
        return [_plain(v) for v in value]
    if isinstance(value, dict):
        return {k: _plain(v) for k, v in value.items()}
    return value


def _brief(value):
    result = repr(value)
    return result if len(result) <= 180 else result[:177] + '...'


def _same(actual, expected, path):
    """Exact JSON semantics, including types and list order; reject extra keys."""
    expected = _plain(expected)
    if type(actual) is not type(expected):
        raise StoredArtifactMismatch(f'{path}: expected {type(expected).__name__}, got {type(actual).__name__}')
    if isinstance(expected, dict):
        if actual.keys() != expected.keys():
            missing = sorted(expected.keys() - actual.keys())
            extra = sorted(actual.keys() - expected.keys())
            raise StoredArtifactMismatch(f'{path}: missing keys {missing}; extra keys {extra}')
        for key in expected:
            _same(actual[key], expected[key], f'{path}.{key}')
    elif isinstance(expected, list):
        if len(actual) != len(expected):
            raise StoredArtifactMismatch(f'{path}: expected length {len(expected)}, got {len(actual)}')
        for i, (a, e) in enumerate(zip(actual, expected)):
            _same(a, e, f'{path}[{i}]')
    elif actual != expected:
        raise StoredArtifactMismatch(f'{path}: expected {_brief(expected)}, got {_brief(actual)}')


def _load_json(path):
    def unique_object(pairs):
        result = {}
        for key, value in pairs:
            if key in result:
                raise StoredArtifactMismatch(f'{path.name}: duplicate JSON key {key!r}')
            result[key] = value
        return result
    try:
        return json.loads(path.read_text(encoding='utf-8'), object_pairs_hook=unique_object)
    except (OSError, json.JSONDecodeError) as exc:
        raise StoredArtifactMismatch(f'{path.name}: {exc}') from exc


def _compare_file(data, name, expected):
    _same(_load_json(data / name), _plain(expected), name)


def _record(data, name, **counts):
    return {'status': 'PASS', 'sha256': sha256((data / name).read_bytes()).hexdigest(), **counts}


def _integer_array(archive, key, shape, filename):
    if key not in archive:
        raise StoredArtifactMismatch(f'{filename}.{key}: missing array')
    arr = archive[key]
    if arr.dtype.kind not in 'iu' or arr.shape != tuple(shape):
        raise StoredArtifactMismatch(f'{filename}.{key}: expected integer shape {tuple(shape)}, got {arr.dtype} {arr.shape}')
    return arr


def _array_equal(actual, expected, path):
    expected = np.asarray(expected)
    if actual.shape != expected.shape:
        raise StoredArtifactMismatch(f'{path}: expected shape {expected.shape}, got {actual.shape}')
    if not np.array_equal(actual, expected):
        index = tuple(int(v) for v in np.argwhere(actual != expected)[0])
        raise StoredArtifactMismatch(f'{path}{index}: expected {_brief(expected[index].item())}, got {_brief(actual[index].item())}')


def _edges(mask, n):
    return [[u, v] for bit, (u, v) in enumerate(combinations(range(n), 2)) if (int(mask) >> bit) & 1]


def _flag_description(roots, order, root_edges, dimension):
    pairs = tuple(combinations(range(order), 2))
    bits = {pair: bit for bit, pair in enumerate(pairs)}
    root_pairs = tuple(combinations(range(roots), 2))
    required = set(root_edges)
    maps = [tuple(bits[tuple(sorted((perm[u], perm[v])))] for u, v in pairs)
            for ext in permutations(range(roots, order))
            for perm in [tuple(range(roots)) + ext]]
    canonical = {}
    for mask in range(1 << len(pairs)):
        if {p for p in root_pairs if (mask >> bits[p]) & 1} != required:
            continue
        canonical[mask] = min(sum(((mask >> src) & 1) << dst for dst, src in enumerate(mp)) for mp in maps)
    masks = sorted(set(canonical.values()))
    _same(len(masks), dimension, 'independent flag dimension')
    index = {mask: i for i, mask in enumerate(masks)}
    lookup = np.full(1 << len(pairs), -1, dtype=np.int64)
    for raw, canonical_mask in canonical.items():
        lookup[raw] = index[canonical_mask]
    flags = []
    for i, mask in enumerate(masks):
        edge_set = {tuple(e) for e in _edges(mask, order)}
        triangle_free = not any(all(p in edge_set for p in combinations(triple, 2))
                                for triple in combinations(range(order), 3))
        flags.append({'index': i, 'mask': mask, 'edges': _edges(mask, order), 'triangle_free': triangle_free})
    return masks, lookup, flags


def _conditional_rows(roots, order, root_edges, dimension, lookup):
    """Recount every compatible latent root tuple, with repeated classes allowed."""
    adj = np.zeros((17, 17), dtype=np.int64)
    for u in range(16):
        for g in GENERATORS:
            adj[u, u ^ g] = 1
    extensions = np.array(list(product(range(17), repeat=order - roots)), dtype=np.int64)
    weights = np.prod(np.where(extensions == 16, 32, 1), axis=1, dtype=np.int64)
    pairs = tuple(combinations(range(order), 2))
    root_pairs = tuple(combinations(range(roots), 2))
    required = set(root_edges)
    ext_base = np.zeros(len(extensions), dtype=np.int64)
    for bit, (u, v) in enumerate(pairs):
        if u >= roots:
            ext_base |= adj[extensions[:, u - roots], extensions[:, v - roots]] << bit
    first = {}
    compatible = 0
    for root in product(range(17), repeat=roots):
        if {p for p in root_pairs if adj[root[p[0]], root[p[1]]]} != required:
            continue
        compatible += 1
        masks = ext_base.copy()
        for bit, (u, v) in enumerate(pairs):
            if v < roots:
                masks |= int(adj[root[u], root[v]]) << bit
            elif u < roots:
                masks |= adj[root[u], extensions[:, v - roots]] << bit
        indices = lookup[masks]
        if np.any(indices < 0):
            raise StoredArtifactMismatch('conditional equality row: sampled flag has the wrong root type')
        row = np.zeros(dimension, dtype=np.int64)
        np.add.at(row, indices, weights)
        if int(row.sum()) != 48 ** (order - roots):
            raise StoredArtifactMismatch('conditional equality row: total weight is incorrect')
        first.setdefault(tuple(map(int, row)), list(root))
    rows = sorted(first)
    return (np.array(rows, dtype=np.int64).reshape(len(rows), dimension),
            [first[row] for row in rows], compatible)


def _kernel_basis(rows, dimension):
    """Use the small exact row matrix; never row-reduce the large host matrices."""
    matrix = sp.Matrix(rows.tolist()) if len(rows) else sp.zeros(0, dimension)
    pivots = list(matrix.T.rref()[1])
    columns = []
    for vector in matrix.nullspace():
        den = lcm(*(int(value.q) for value in vector))
        column = [int(value * den) for value in vector]
        common = gcd(*column)
        column = [value // common for value in column]
        if next(value for value in column if value) < 0:
            column = [-value for value in column]
        columns.append(column)
    basis = np.array(columns, dtype=np.int64).reshape(len(columns), dimension).T
    if len(pivots) + basis.shape[1] != dimension:
        raise StoredArtifactMismatch('conditional equality kernel: rank-nullity failed')
    return basis, pivots


def _clebsch_pattern_count(spec):
    """Integer constraint backtracking, fixing one image by Cayley translation."""
    n = spec['vertices']
    edges = {tuple(e) for e in spec['edges']}
    nonedges = {tuple(e) for e in spec['nonedges']}
    if set(range(n)) != {v for e in edges for v in e}:
        raise StoredArtifactMismatch(f"pattern {spec['name']}: an isolated required-edge vertex needs weighted-model handling")
    adj = [sum(1 << (u ^ g) for g in GENERATORS) for u in range(16)]
    relation = [[0] * n for _ in range(n)]
    for u, v in edges:
        relation[u][v] = relation[v][u] = 1
    for u, v in nonedges:
        relation[u][v] = relation[v][u] = -1
    degrees = [sum(value == 1 for value in row) for row in relation]
    order = [max(range(n), key=lambda u: (degrees[u], -u))]
    while len(order) < n:
        remaining = set(range(n)) - set(order)
        order.append(max(remaining, key=lambda u: (sum(relation[u][v] == 1 for v in order),
                                                    sum(relation[u][v] != 0 for v in order), degrees[u], -u)))
    images = [-1] * n
    images[order[0]] = 0

    def recurse(depth):
        if depth == n:
            return 1
        u = order[depth]
        candidates = (1 << 16) - 1
        for v in order[:depth]:
            if relation[u][v] == 1:
                candidates &= adj[images[v]]
            elif relation[u][v] == -1:
                candidates &= ((1 << 16) - 1) ^ adj[images[v]]
        total = 0
        while candidates:
            bit = candidates & -candidates
            candidates -= bit
            images[u] = bit.bit_length() - 1
            total += recurse(depth + 1)
        return total
    return 16 * recurse(1)


def verify_structural_views(data_dir):
    """Check all published atlas/flag/pattern views after the primitive recount."""
    _guard()
    data = Path(data_dir)
    with np.load(data / 'flag_basis.npz', allow_pickle=False) as archive:
        f = {key: archive[key] for key in archive.files}
    with np.load(data / 'pattern_columns.npz', allow_pickle=False) as archive:
        p = {key: archive[key] for key in archive.files}
    meta = _load_json(data / 'pattern_columns.json')
    from proof_specification import verify_specification
    try:
        specification = verify_specification(meta, p, f)
    except (AssertionError, KeyError, TypeError, ValueError) as exc:
        raise StoredArtifactMismatch(f'pattern_columns.json / NPZ mathematical specification: {exc}') from exc
    files = {}
    host_masks = _integer_array(f, 'host_masks', (1044,), 'flag_basis.npz')
    hosts = [int(value) for value in host_masks]
    if hosts != sorted(set(hosts)) or hosts[0] != 0 or hosts[-1] != (1 << 21) - 1:
        raise StoredArtifactMismatch('flag_basis.npz.host_masks: invalid canonical host order')
    _array_equal(_integer_array(p, 'host_masks', (1044,), 'pattern_columns.npz'), host_masks, 'pattern_columns.npz.host_masks')
    aut = _integer_array(f, 'host_automorphism_orders', (1044,), 'flag_basis.npz')
    if any(a <= 0 or 5040 % int(a) for a in aut):
        raise StoredArtifactMismatch('flag_basis.npz.host_automorphism_orders: invalid group order')
    orbits = [5040 // int(a) for a in aut]
    _array_equal(_integer_array(f, 'host_orbit_sizes', (1044,), 'flag_basis.npz'), orbits, 'flag_basis.npz.host_orbit_sizes')
    if sum(orbits) != 1 << 21:
        raise StoredArtifactMismatch('flag_basis.npz.host_orbit_sizes: incomplete labeled-graph coverage')
    for e in range(22):
        _same(sum(size for mask, size in zip(hosts, orbits) if mask.bit_count() == e), comb(21, e), f'atlas edge layer {e}')
    try:
        text_masks = [int(value) for value in (data / 'host_masks.txt').read_text().split()]
    except ValueError as exc:
        raise StoredArtifactMismatch(f'host_masks.txt: {exc}') from exc
    _same(text_masks, hosts, 'host_masks.txt')
    files['host_masks.txt'] = _record(data, 'host_masks.txt', masks_checked=len(hosts))
    atlas = {
        'schema': 'induced-pentagons.graph-atlas.v1', 'order': 7,
        'mask_convention': MASK_CONVENTION,
        'canonicalization': 'minimum over all 7! vertex permutations',
        'host_count': 1044, 'labelled_graph_count': 1 << 21,
        'hosts': [{'index': i, 'mask': mask, 'edges': _edges(mask, 7),
                   'edge_count': mask.bit_count(), 'automorphism_order': int(aut[i]),
                   'orbit_size': orbits[i]} for i, mask in enumerate(hosts)],
    }
    _compare_file(data, 'graph_atlas_7.json', atlas)
    files['graph_atlas_7.json'] = _record(data, 'graph_atlas_7.json', hosts_checked=1044, labelled_graphs_covered=1 << 21)

    spaces = {
        'schema': 'induced-pentagons.flag-spaces.v1',
        'status': 'exact combinatorial inputs; no SOS inequality claimed',
        'equality_model': {'classes': 17, 'active_class_vertices': list(range(16)),
                           'isolated_class_vertex': 16, 'integer_class_weights': [1] * 16 + [32],
                           'total_weight': 48, 'clebsch_xor_generators': list(GENERATORS)},
        'mask_convention': MASK_CONVENTION,
        'flag_canonicalization': 'minimum under extension permutations only', 'blocks': {},
    }
    expected_flag_keys = {'host_masks', 'host_automorphism_orders', 'host_orbit_sizes'}
    block_reports = {}
    for name, roots, order, root_edges, dimension in BLOCKS:
        masks, lookup, flags = _flag_description(roots, order, root_edges, dimension)
        den = factorial(7) // factorial(7 - roots) * comb(7 - roots, order - roots)
        _array_equal(_integer_array(f, 'flag_masks_' + name, (dimension,), 'flag_basis.npz'), masks, f'flag_basis.npz.flag_masks_{name}')
        _same(int(_integer_array(f, 'denominator_' + name, (), 'flag_basis.npz')), den, f'flag_basis.npz.denominator_{name}')
        counts = _integer_array(f, 'C_' + name, (1044, dimension, dimension), 'flag_basis.npz')
        if np.any(counts < 0) or not np.array_equal(counts, counts.transpose(0, 2, 1)):
            raise StoredArtifactMismatch(f'flag_basis.npz.C_{name}: negative or asymmetric product counts')
        rows, representatives, compatible = _conditional_rows(roots, order, root_edges, dimension, lookup)
        basis, pivots = _kernel_basis(rows, dimension)
        _array_equal(_integer_array(f, 'Q_' + name, rows.shape, 'flag_basis.npz'), rows, f'flag_basis.npz.Q_{name}')
        _array_equal(_integer_array(f, 'Q_basis_' + name, (len(pivots), dimension), 'flag_basis.npz'), rows[pivots], f'flag_basis.npz.Q_basis_{name}')
        _array_equal(_integer_array(f, 'B_' + name, basis.shape, 'flag_basis.npz'), basis, f'flag_basis.npz.B_{name}')
        spaces['blocks'][name] = {
            'roots': roots, 'flag_order': order, 'root_edges': root_edges,
            'dimension': dimension, 'host_sampling_denominator': den,
            'flags': flags, 'triangle_free_count': sum(flag['triangle_free'] for flag in flags),
            'equality_row_denominator': 48 ** (order - roots),
            'compatible_root_assignments': compatible, 'unique_equality_row_count': len(rows),
            'equality_row_rank': len(pivots), 'kernel_dimension': basis.shape[1],
            'unique_equality_rows': rows.tolist(), 'equality_row_representatives': representatives,
            'independent_equality_row_indices': pivots, 'integer_kernel_basis_columns': basis.T.tolist(),
            'kernel_basis_convention': 'primitive integer columns, first nonzero entry positive',
        }
        expected_flag_keys.update(prefix + name for prefix in ('C_', 'B_', 'Q_', 'Q_basis_', 'flag_masks_', 'denominator_'))
        block_reports[name] = {'flags': dimension, 'compatible_root_tuples_recounted': compatible,
                               'unique_rows_recounted': len(rows), 'kernel_dimension': basis.shape[1]}
    _same(sorted(f), sorted(expected_flag_keys), 'flag_basis.npz.array_names')
    _compare_file(data, 'flag_spaces.json', spaces)
    files['flag_spaces.json'] = _record(data, 'flag_spaces.json', blocks=block_reports)
    files['flag_basis.npz'] = _record(data, 'flag_basis.npz', arrays_bound=len(f), conditional_rows_independently_recounted=True,
                                     primitive_host_product_counts='Independently recounted by verify_combinatorial_inputs before this binding step')

    specs = meta['patterns']
    names = [spec['name'] for spec in specs]
    npats = len(names)
    _same(p['pattern_names'].tolist(), names, 'pattern_columns.npz.pattern_names')
    counts = _integer_array(p, 'pattern_counts', (1044, npats), 'pattern_columns.npz')
    denominators = [factorial(7) // factorial(7 - spec['vertices']) for spec in specs]
    _array_equal(_integer_array(p, 'pattern_denominators', (npats,), 'pattern_columns.npz'), denominators, 'pattern_columns.npz.pattern_denominators')
    hom = [_clebsch_pattern_count(spec) for spec in specs]
    reference = {spec['name']: Fraction(h, 48 ** spec['vertices']) for spec, h in zip(specs, hom)}
    expected_specs = [{key: spec[key] for key in ('name', 'vertices', 'edges', 'nonedges')} |
                      {'denominator': denominators[i], 'injection_counts': counts[:, i].tolist(),
                       'clebsch_homomorphism_count': hom[i], 'clebsch_reference_density': str(reference[spec['name']])}
                      for i, spec in enumerate(specs)]
    column_names = [column['name'] for column in meta['columns']]
    _same(p['column_names'].tolist(), column_names, 'pattern_columns.npz.column_names')
    expected_columns = []
    column_numbers = []
    column_denominators = []
    reference_columns = {}
    for column in meta['columns']:
        terms = {name: Fraction(value) for name, value in column['terms'].items()}
        coefficients = [terms.get(name, Fraction(0)) / den for name, den in zip(names, denominators)]
        den = lcm(*(value.denominator for value in coefficients))
        nums = [sum(int(counts[row, i]) * int(value * den) for i, value in enumerate(coefficients)) for row in range(1044)]
        common = gcd(den, *nums)
        nums = [value // common for value in nums]
        den //= common
        ref = sum(terms.get(name, Fraction(0)) * reference[name] for name in names)
        reference_columns[column['name']] = ref
        expected_columns.append({'name': column['name'], 'terms': {k: str(v) for k, v in terms.items()},
                                 'numerators': nums, 'denominator': den, 'clebsch_reference_value': str(ref)})
        column_numbers.append(nums)
        column_denominators.append(den)
    column_numbers = np.array(column_numbers, dtype=np.int64).T
    column_denominators = np.array(column_denominators, dtype=np.int64)
    _array_equal(_integer_array(p, 'column_numerators', column_numbers.shape, 'pattern_columns.npz'), column_numbers, 'pattern_columns.npz.column_numerators')
    _array_equal(_integer_array(p, 'column_denominators', column_denominators.shape, 'pattern_columns.npz'), column_denominators, 'pattern_columns.npz.column_denominators')
    graph_masks = _integer_array(p, 'fixed_density_graph_masks', (34,), 'pattern_columns.npz')
    induced = _integer_array(p, 'fixed_density_induced_counts', (1044, 34), 'pattern_columns.npz')
    paired = _integer_array(p, 'fixed_density_complement_edge_counts', (1044, 34), 'pattern_columns.npz')
    if np.any(induced < 0) or np.any(paired < 0) or np.any(paired > induced):
        raise StoredArtifactMismatch('pattern_columns.npz.fixed_density_counts: invalid counts')
    _array_equal(induced.sum(axis=1), np.full(1044, 21), 'fixed-density subset totals')
    _array_equal(paired.sum(axis=1), [mask.bit_count() for mask in hosts], 'fixed-density edge totals')
    fixed_nums = 144 * paired - 5 * induced
    fixed_den = 3024
    _array_equal(_integer_array(p, 'fixed_density_numerators', (1044, 34), 'pattern_columns.npz'), fixed_nums, 'pattern_columns.npz.fixed_density_numerators')
    _same(int(_integer_array(p, 'fixed_density_denominator', (), 'pattern_columns.npz')), fixed_den, 'pattern_columns.npz.fixed_density_denominator')
    D = lcm(TAU.denominator, fixed_den, *map(int, column_denominators), 140, 1260)
    _same(int(_integer_array(p, 'common_denominator', (), 'pattern_columns.npz')), D, 'pattern_columns.npz.common_denominator')
    free_names = ['Phi1', 'Phi2', 'Phi3'] + [f'density_{int(mask)}' for mask in graph_masks]
    positive_names = ['PhiTri', 'Ji0', 'Ji1', 'Jdel']
    _same(p['free_names'].tolist(), free_names, 'pattern_columns.npz.free_names')
    _same(p['positive_names'].tolist(), positive_names, 'pattern_columns.npz.positive_names')
    cindex = {name: i for i, name in enumerate(column_names)}
    common_nums = column_numbers * (D // column_denominators)[None, :]
    free_nums = np.column_stack([common_nums[:, cindex[name]] for name in free_names[:3]] + [fixed_nums * (D // fixed_den)])
    positive_nums = np.column_stack([common_nums[:, cindex[name]] for name in positive_names])
    target_nums = int(TAU * D) - common_nums[:, cindex['theta']]
    for key, value in [('free_numerators', free_nums), ('positive_numerators', positive_nums), ('target_numerators', target_nums)]:
        _array_equal(_integer_array(p, key, value.shape, 'pattern_columns.npz'), value, 'pattern_columns.npz.' + key)
    _same(reference_columns['p'], PSTAR, 'reference p')
    _same(reference_columns['theta'], TAU, 'reference theta')
    if any(reference_columns[name] != 0 for name in column_names if name not in ('p', 'theta')):
        raise StoredArtifactMismatch('pattern_columns.json: a reference variational column is nonzero')
    _array_equal(counts[:, names.index('R0')] + counts[:, names.index('R1')], counts[:, names.index('Ddel')], 'R0+R1=Ddel')
    pychecks = [{'row': row, 'mask': hosts[row], 'patterns_checked': npats} for row in (0, 522, 1043)]
    expected_meta = {
        'schema': 'pentagon-pattern-columns-v1', 'status': 'exact_pattern_data; not a proof certificate',
        'source': 'Manuscript Sections 2.2, 2.3 and 4.1--4.2',
        'normalization': {'pstar': str(PSTAR), 'tau': str(TAU), 'kappa': str(KAPPA),
                          'pattern_density': 'injection_count/(7)_r', 'all_columns_common_denominator': D,
                          'common_denominator_also_clears_flag_140_and_1260': True},
        'host_order': {'count': 1044, 'mask_pairs': list(combinations(range(7), 2)), 'masks': hosts,
                       'host_masks_sha256': sha256((data / 'host_masks.txt').read_bytes()).hexdigest()},
        'patterns': expected_specs, 'columns': expected_columns,
        'fixed_density': {'description': 'p_F*t(K2)-pstar*p_F; five-set and complementary pair disjoint',
                           'graphs': [{'mask': int(mask), 'edges': _edges(mask, 5)} for mask in graph_masks],
                           'induced_counts': induced.tolist(), 'complement_edge_counts': paired.tolist(),
                           'subset_denominator': 21, 'column_denominator': fixed_den, 'column_numerators': fixed_nums.tolist(),
                           'basis_note': "34 five-graph density identities; their sum is p-pstar."},
        'checks': {'host_count': True, 'complete_and_empty_hosts': True, 'subset_count_21': True,
                    'paired_counts_sum_to_host_edges': True, 'R0_plus_R1_equals_Ddel': True,
                    'all_reference_variational_columns_zero': True, 'independent_python_crosscheck': pychecks},
    }
    _same(meta, _plain(expected_meta), 'pattern_columns.json')
    files['pattern_columns.json'] = _record(data, 'pattern_columns.json', hosts=1044, primitive_patterns=npats,
                                           exact_rational_columns=len(column_names), fixed_density_columns=34,
                                           reference_homomorphism_counts_independently_recounted=npats)
    lines = (data / 'pattern_counts.tsv').read_text().splitlines()
    _same(len(lines), 1046, 'pattern_counts.tsv.line_count')
    try:
        _same([int(x) for x in lines[0].split()], [1044, npats], 'pattern_counts.tsv.header')
        rows = [[int(x) for x in line.split()] for line in lines[1:1045]]
        expected_rows = np.column_stack([host_masks, counts, induced, paired]).tolist()
        _same(rows, expected_rows, 'pattern_counts.tsv.host_rows')
        final = lines[-1].split()
        _same(final[0], 'CLEBSCH', 'pattern_counts.tsv.final_marker')
        _same([int(x) for x in final[1:]], hom, 'pattern_counts.tsv.CLEBSCH')
    except (ValueError, IndexError) as exc:
        if isinstance(exc, StoredArtifactMismatch):
            raise
        raise StoredArtifactMismatch(f'pattern_counts.tsv: {exc}') from exc
    files['pattern_counts.tsv'] = _record(data, 'pattern_counts.tsv', host_rows=1044, integer_columns_per_host=1 + npats + 68,
                                         reference_counts=len(hom))
    validation = {
        'status': 'passed', 'host_rows': 1044, 'patterns': npats, 'free_columns': 37,
        'nonnegative_variational_columns': 4, 'reference_p': str(PSTAR), 'reference_theta': str(TAU),
        'independent_python_checks': pychecks,
        'missing': 'Positive flag-square certificate coefficients and span witnesses remain separate inputs.',
    }
    _compare_file(data, 'pattern_columns_validation.json', validation)
    files['pattern_columns_validation.json'] = _record(data, 'pattern_columns_validation.json', fields_checked=len(validation))

    # Exact float-cache consistency, not approximate mathematical verification.
    columns_float = column_numbers / column_denominators[None, :]
    fixed_float = fixed_nums / fixed_den
    float_views = {
        'columns': columns_float, 'fixed_density': fixed_float,
        'free_columns': np.column_stack([columns_float[:, cindex[name]] for name in free_names[:3]] + [fixed_float]),
        'positive_columns': np.column_stack([columns_float[:, cindex[name]] for name in positive_names]),
        'theta': columns_float[:, cindex['theta']], 'p': columns_float[:, cindex['p']],
        'target': float(TAU) - columns_float[:, cindex['theta']],
        'pstar': np.array(float(PSTAR)), 'tau': np.array(float(TAU)),
    }
    for key, value in float_views.items():
        if key not in p or p[key].dtype != np.dtype('float64'):
            raise StoredArtifactMismatch(f'pattern_columns.npz.{key}: expected a float64 discovery cache')
        _array_equal(p[key], value, 'pattern_columns.npz.' + key)
    expected_pattern_keys = {
        'host_masks', 'pattern_names', 'pattern_counts', 'pattern_denominators',
        'column_names', 'column_numerators', 'column_denominators', 'fixed_density_numerators',
        'fixed_density_denominator', 'fixed_density_graph_masks', 'fixed_density_induced_counts',
        'fixed_density_complement_edge_counts', 'free_names', 'positive_names', 'common_denominator',
        'free_numerators', 'positive_numerators', 'target_numerators', *float_views,
    }
    _same(sorted(p), sorted(expected_pattern_keys), 'pattern_columns.npz.array_names')
    files['pattern_columns.npz'] = _record(data, 'pattern_columns.npz', arrays_bound=len(p),
                                          rational_columns_checked=len(column_names), redundant_float_caches_checked=len(float_views),
                                          primitive_counts='Independently recounted by verify_combinatorial_inputs before this binding step')
    return {'status': 'PASS', 'scope': 'Published structural views bound to independently recounted integer arrays; conditional equality rows independently evaluated here',
            'mathematical_specification': specification, 'files': files}


def verify_finite_views(data_dir, finite_result, profile_result, offset_result):
    """Bind every published finite/profile/offset field to fresh caller results."""
    _guard()
    from clebsch_core import ADJ, CYCLES, EDGES, GENERATORS as CORE_GENERATORS, PATHS, all_profile_counts
    data = Path(data_dir)
    files = {}
    _same(finite_result['status'], 'PASS', 'fresh finite result status')
    _same(profile_result['status'], 'PASS', 'fresh profile result status')
    _same(offset_result['status'], 'PASS', 'fresh offset result status')
    _compare_file(data, 'finite_checks.json', finite_result)
    files['finite_checks.json'] = _record(data, 'finite_checks.json', all_fields_compared=True, hessian_entries=256)
    _compare_file(data, 'profile_checks.json', profile_result)
    files['profile_checks.json'] = _record(data, 'profile_checks.json', all_fields_compared=True, profiles=65536)
    graph = {
        'schema_version': 1, 'labeling': 'integers 0..15 represent F_2^4 bit vectors',
        'generators': CORE_GENERATORS, 'edges': EDGES, 'neighborhood_masks': ADJ,
        'induced_C5_vertex_subsets': CYCLES, 'induced_P4_records': PATHS,
        'P4_record_order': 'endpoint1, endpoint2, internal1, internal2',
    }
    _compare_file(data, 'clebsch_graph.json', graph)
    files['clebsch_graph.json'] = _record(data, 'clebsch_graph.json', explicit_edges=40, explicit_cycles=192,
                                         explicit_paths=480, all_fields_compared=True)
    counts = all_profile_counts()
    _same(sha256(bytes(counts)).hexdigest(), profile_result['counts_sha256'], 'fresh profile counts digest')
    envelope = {
        'schema_version': 1, 'mask_convention': 'bit i means vertex i belongs to the new-vertex neighborhood',
        'counts_by_mask': counts,
        'definition': 'Number of induced P4 subsets whose endpoints are in the neighborhood and whose internal vertices are outside it',
        'verification': 'verify_profiles.py independently scans all paths for every mask',
    }
    _compare_file(data, 'profile_envelope.json', envelope)
    files['profile_envelope.json'] = _record(data, 'profile_envelope.json', exact_counts_compared=len(counts), all_fields_compared=True)
    if set(offset_result['offsets']) != {'-2', '-1', '0', '1', '2'}:
        raise StoredArtifactMismatch('fresh offset result: complete small-offset family is required')
    for offset, record in offset_result['offsets'].items():
        if len(record.get('presentations', [])) != record['candidate_presentations_checked']:
            raise StoredArtifactMismatch(f'fresh offset result.offsets.{offset}: complete presentations are required')
    if offset_result.get('actual_graph_checks') != 26:
        raise StoredArtifactMismatch('fresh offset result: all 26 actual-graph checks are required')
    _compare_file(data, 'eventual_polynomials_small_offsets.json', offset_result)
    files['eventual_polynomials_small_offsets.json'] = _record(
        data, 'eventual_polynomials_small_offsets.json', all_fields_compared=True,
        presentations=sum(len(record['presentations']) for record in offset_result['offsets'].values()),
        offset_polynomial_records=sum(len(record['polynomials']) for record in offset_result['offsets'].values()),
        actual_graph_checks=offset_result['actual_graph_checks'])
    return {'status': 'PASS', 'scope': 'Every stored finite/profile/offset field compared with independently checked fresh results', 'files': files}


def verify(data_dir, finite_result, profile_result, offset_result):
    _guard()
    structural = verify_structural_views(data_dir)
    finite = verify_finite_views(data_dir, finite_result, profile_result, offset_result)
    files = {**structural['files'], **finite['files']}
    return {'status': 'PASS', 'scope': 'All published core data views bound to their checked mathematical objects; not a formalization of analytic proofs',
            'files_checked': len(files), 'files': files, 'ignored_json_fields': []}


if __name__ == '__main__':
    _guard()
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data-dir', type=Path, default=ROOT / 'certificates')
    parser.add_argument('--structural-only', action='store_true', help='Check structural views; full independent primitive recount remains a separate prerequisite')
    args = parser.parse_args()
    if not args.structural_only:
        parser.error('Use verify(data_dir, finite_result, profile_result, offset_result) from verify_project.py for the full gate, or --structural-only.')
    print(json.dumps(verify_structural_views(args.data_dir), indent=2))


==> anc/computations/verify_finite_bundle.py <==
#!/usr/bin/env python3
"""Recheck the finite computational dependencies supplied with the paper.

This entry point omits only the repository's manuscript inventory and PDF
integrity checks. Mathematical checkers and exact input files are unchanged.
A PASS does not formally verify the paper's analytic arguments.
"""
from pathlib import Path
import hashlib
import json
import os
import platform
import subprocess
import sys
import time
import traceback

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / 'src'))
sys.path.insert(0, str(ROOT / 'scripts'))
if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(0)

def main():
    if not __debug__:
        raise RuntimeError('Run Python with assertions enabled, without -O or -OO.')
    started = time.time()
    data = ROOT / 'certificates'
    results = ROOT / 'results'
    results.mkdir(exist_ok=True)
    (ROOT / 'audit').mkdir(exist_ok=True)
    temporary = results / 'tmp'
    temporary.mkdir(exist_ok=True)
    os.environ['TEMP'] = os.environ['TMP'] = str(temporary)
    import tempfile
    tempfile.tempdir = str(temporary)
    from restore_binary_inputs import restore
    restore(ROOT)
    manifest = json.loads((ROOT / 'MANIFEST.json').read_text(encoding='utf-8'))
    for record in manifest['files']:
        actual = hashlib.sha256((ROOT / record['path']).read_bytes()).hexdigest()
        if actual != record['sha256']:
            raise RuntimeError('Changed input: ' + record['path'])
    report = {'status': 'incomplete', 'python': platform.python_version(),
              'scope': 'Exact finite computational dependencies; analytic proofs remain in the paper.',
              'steps': {}, 'input_sha256': {r['path']: r['sha256'] for r in manifest['files']}}
    def step(name, callback):
        print('Checking ' + name + ' ...', flush=True)
        report['steps'][name] = callback()
    try:
        from verify_combinatorial_inputs import verify as recount
        step('independent_combinatorial_recount', lambda: recount(data))
        from rationalize_certificate import verify_certificate
        step('global_certificate', lambda: verify_certificate(data / 'all_graph_exact_certificate.json', data))
        from verify_certificate_independent import verify as independent
        step('independent_global_certificate', lambda: independent(data / 'all_graph_exact_certificate.json', data))
        from generate_equality_spans import verify_spans
        step('equality_spans', lambda: verify_spans(
            data / 'all_graph_exact_certificate.json',
            data / 'all_graph_path3_triangle_domination_span.json',
            data / 'all_graph_tf_degree_codegree_spans.json', data_dir=data))
        from audit_equality_support import audit as support
        step('independent_equality_support', lambda: support(data / 'graph_atlas_7.json', data / 'equality_host_support.json'))
        from verify_finite import run as finite
        finite_result = finite()
        report['steps']['finite_clebsch'] = finite_result
        from verify_profiles import run as profiles
        profile_result = profiles()
        report['steps']['all_boolean_profiles'] = profile_result
        from verify_offsets import run as offsets
        computed = offsets(results / 'reverified_offset_enumeration.json', True, (-2, -1, 0, 1, 2), False, True)
        report['steps']['fixed_offsets'] = {
            k: computed[k] for k in ('status', 'total_candidate_presentations_checked', 'actual_graph_checks')}
        from verify_presentation_census import verify as census
        step('elementary_presentation_census', lambda: census(data))
        from verify_stored_artifacts import verify as stored
        step('published_artifact_consistency', lambda: stored(data, finite_result, profile_result, computed))
        from verify_sharp_bound import verify as sharp
        matched = sharp(data)
        if matched != json.loads((results / 'sharp_bound_verification.json').read_text(encoding='utf-8')):
            raise RuntimeError('Stored sharp-bound report differs from fresh computation')
        report['steps']['sharp_target_and_equality'] = matched
        for name in ('verify_foundation_identities.py',
                     'verify_profile_envelope.py', 'verify_offset_polynomials.py',
                     'audit_equality_spans.py', 'verify_rejection_cases.py'):
            print('Checking ' + name + ' ...', flush=True)
            subprocess.run([sys.executable, str(ROOT / 'src' / name)], cwd=ROOT, check=True)
            report['steps'][name] = {'status': 'PASS'}
        report['status'] = 'verified_exact_computational_dependencies'
    except Exception as exc:
        report['status'] = 'failed'
        report['error'] = type(exc).__name__ + ': ' + str(exc)
        report['traceback'] = traceback.format_exc()
    report['elapsed_seconds'] = time.time() - started
    (results / 'ancillary_verification.json').write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
    print(report['status'], flush=True)
    return 0 if report['status'] == 'verified_exact_computational_dependencies' else 1

if __name__ == '__main__':
    sys.exit(main())

